Observable Self-Restraint in Repeated Cheap Talk

A long-lived sender seeks to persuade short-lived receivers to take his preferred action. Receivers observe his past advice but cannot verify its accuracy. Restrictions on recommendation histories alone can support a partially informative equilibrium. Under rolling quotas, which cap favorable recommendations within a fixed memory window, favorable advice is more costly when past favorable recommendations are more numerous or more recent. In an informative equilibrium, a violation can itself convey enough information about the current state for the receiver to follow the recommendation. After some sequences of states, the sender therefore breaks his own restriction, ending informative communication on the equilibrium path. As the sender becomes patient, suitable rolling quotas approach his normalized equilibrium payoff ceiling.

==> anc/README.txt <==
Observable Self-Restraint in Repeated Cheap Talk
Replication code and archived numerical results

This directory is a standalone replication package for the arXiv working
paper, including its extended appendices. Run the commands below from this
directory (the directory containing this README and replicate_main.py).
The manuscript and its bibliography are in the parent directory.

ENVIRONMENT
Python 3.12; exact package versions are recorded in requirements.txt:
  numpy 2.3.5, scipy 1.17.0, matplotlib 3.10.8.
Install with:
  python3 -m pip install -r requirements.txt

MAIN AND APPENDIX COMPUTATIONS
  python3 replicate_main.py
    Accelerator thresholds, exact-rational counterexamples, continuous-state
    example, and exact attainment at beta=6/7; writes main_results.json.
  python3 replicate_multistate.py
    Three-state cost/cutoff and sustainability calculations; writes
    multistate_results.json and figures/multistate_cutoffs.pdf (Figure 1).
  python3 replicate_order_check.py
    Enumerates temporally lower-closed restrictions and tests cost ordering;
    writes order_check_results.json.
  python3 replicate_supplement.py
    Two-state calculations, thresholds, and selective constructions; writes
    supplement_results.json and figures/patience_Q1.pdf, patience_Q2.pdf,
    and patience_Q3.pdf.

OTHER FIGURES USED IN THE PAPER
  python3 figures/fig1_quota_memory.py figures/quota_memory_ir.pdf
    Recomputes the two-state quota/memory illustration in the appendix.
    The historical script name is retained; this is not the current Figure 1.
  python3 simulation/plot_klr_simple.py
    Rebuilds current Figure 2, figures/figure2_compact_v195.pdf, using the
    archived data and longer-memory searches.
  python3 simulation/plot_v191_figures.py
    Rebuilds figures/selective_gain.pdf and selective_matched_memory.pdf
    from archived numerical results. Also creates an earlier two-panel
    sawtooth figure, which is not the current Figure 2.

All eight figures referenced in the manuscript have generators listed above.
The checked-in figures and JSON/CSV results are included as reference outputs.
Running a script can replace its corresponding local result files.
Scripts here use paths relative to their own files or their working directory;
this directory can be downloaded and run independently of the manuscript.
To rebuild the manuscript with newly generated figures, copy the applicable
PDFs from this directory's figures/ folder into the manuscript's figures/
folder and run PDFLaTeX on Observable_Self_Restraint.tex.

RECOMPUTING THE EXTENDED SIMULATION DATA
The plotting commands above reuse the supplied data. To recompute the
simulation pipeline, run these commands in order from this directory:
  python3 simulation/quota_payoff.py
  python3 simulation/temporal_construction.py
  python3 simulation/patient_beta.py
  python3 simulation/simulate_zoom.py
  python3 simulation/simulate_zoom.py memory
  python3 simulation/long_memory.py
The searches can be substantially slower than plotting saved results.
The memory subcommand reuses existing matched_memory_data.json records;
move simulation/zoomed_comparison_results/matched_memory_data.json aside
before running it to recompute every matched-memory point.

Additional archived plots can be regenerated with:
  python3 simulation/plot_patient_beta.py
  python3 simulation/plot_zoomed_comparison.py

SCOPE AND NUMERICAL METHODS
Figure 2 uses global full-quota optima at its sampled discount factors and
an attained lower bound combining four temporal-order chains at N<=12 with
binary-prefix searches at N=16,32,64,128. It is not an exhaustive optimum over
all temporally lower-closed restrictions. Detailed methods, residual bounds,
and search limits are in the README files under simulation/.
Historical section/table references in script comments refer to earlier
manuscript numbering; the numerical objects and filenames identify the results.
The construction-method note is supplied as construction_method.txt, containing
its original LaTeX notation as plain text, so this ancillary directory contains
no TeX files.


==> anc/figures/fig1_quota_memory.py <==
"""Figure 1 (condensed version): full-quota payoffs under perpetual compliance.

Two-state model: Pr(H)=p, g_H=1, g_L=ell.  For each full quota (N,Q) the
prescribed separating rule recommends 1 in H whenever fewer than Q ones are in
the entering history (length N-1) and 0 otherwise.  Its value solves the policy
equation V = R + beta P V on the active entering histories (at most Q ones).

  implementable  <=>  c(0^{N-1}) >= ell          (Proposition 4; two states)
  BU-sustainable <=>  V(nu^b) > 1, nu^b = 0^{N-1-Q} 1^Q   (selected, r_H > 0)

Usage: python3 fig1_quota_memory.py OUTPUT.pdf
"""
import sys
from itertools import combinations

import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

P_H, BETA, ELL = 0.5, 0.9, 0.379
QUOTAS, NMAX = (1, 2, 3, 4), 40


def solve(N, Q):
    """Return V(0^{N-1}), c(0^{N-1}), V(nu^b) for the prescribed rule."""
    L = N - 1
    if L == 0:  # memory one: no history, no restriction when Q >= 1
        V0 = P_H / (1 - BETA)
        return V0, 0.0, None
    states = []
    for k in range(Q + 1):
        for ones in combinations(range(L), k):
            s = [0] * L
            for i in ones:
                s[i] = 1
            states.append(tuple(s))
    idx = {s: i for i, s in enumerate(states)}
    rows, cols, vals = [], [], []
    R = np.zeros(len(states))
    for s, i in idx.items():
        t0 = s[1:] + (0,)
        if sum(s) < Q:  # slack: 1 in H, 0 in L
            t1 = s[1:] + (1,)
            rows += [i, i]
            cols += [idx[t1], idx[t0]]
            vals += [P_H, 1 - P_H]
            R[i] = P_H
        else:  # binding: forced 0
            rows.append(i)
            cols.append(idx[t0])
            vals.append(1.0)
    Pm = sp.csr_matrix((vals, (rows, cols)), shape=(len(states), len(states)))
    V = spla.spsolve((sp.identity(len(states), format="csr") - BETA * Pm).tocsc(), R)
    z = (0,) * L
    V0 = V[idx[z]]
    c0 = BETA * (V[idx[z]] - V[idx[z[1:] + (1,)]]) if Q >= 1 else 0.0
    Vb = V[idx[(0,) * (L - Q) + (1,) * Q]] if Q < N else None
    return V0, c0, Vb


def main(out):
    res = {}
    for Q in QUOTAS:
        for N in range(Q, NMAX + 1):
            V0, c0, Vb = solve(N, Q)
            imp = c0 >= ELL - 1e-12
            sus = imp and Vb is not None and Vb > 1 + 1e-12
            res[(N, Q)] = ((1 - BETA) * V0, c0, Vb, imp, sus)

    # ---- validation of prescribed separating values and costs ----
    table1 = {1: (3, 2.695418, 0.460916, 0.310345, 1.183288),
              2: (7, 2.861076, 0.427785, 0.378574, 0.689437),
              3: (11, 3.102816, 0.379437, 0.352991, 0.335660),
              4: (20, 3.076342, 0.384732, 0.376761, None)}
    print("Q  N_Q  V0 (computed / reference)   c at N_Q   prescribed c at N_Q-1   V(nu^b)-1")
    for Q, (NQ, PQ, cN, cprev, s) in table1.items():
        first = min(N for N in range(Q, NMAX + 1) if res[(N, Q)][3])
        V0 = res[(NQ, Q)][0] / (1 - BETA)
        print(Q, first, f"{V0:.6f} / {PQ:.6f}", f"{res[(NQ, Q)][1]:.6f}/{cN}",
              f"{res[(NQ - 1, Q)][1]:.6f}/{cprev}",
              None if res[(NQ, Q)][2] is None else f"{res[(NQ, Q)][2] - 1:.6f}/{s}")
        assert first == NQ and abs(V0 - PQ) < 5e-7
        assert abs(res[(NQ, Q)][1] - cN) < 5e-7
        assert abs(res[(NQ - 1, Q)][1] - cprev) < 5e-7
    for Q in QUOTAS:
        sus = [N for N in range(Q, NMAX + 1) if res[(N, Q)][4]]
        print(f"Q={Q}: implementable and BU-sustainable at N in {sus}")
    best = max((v[0], k) for k, v in res.items() if v[3])
    print("best implementable pair", best)

    # ---- plot at final printed size ----
    # all figure text at 12pt (TE/AEJ minimum font size)
    plt.rcParams.update({"font.family": "serif", "font.size": 12,
                         "axes.labelsize": 12, "xtick.labelsize": 12,
                         "ytick.labelsize": 12, "legend.fontsize": 12,
                         "mathtext.fontset": "cm"})
    colors = {1: "#1f77b4", 2: "#ff7f0e", 3: "#2ca02c", 4: "#9467bd"}
    fig, ax = plt.subplots(figsize=(5.85, 3.3), constrained_layout=True)
    ceiling = P_H * (1 - ELL)
    best_at_N = []
    for N in range(1, NMAX + 1):
        vals = [res[(N, Q)][0] for Q in QUOTAS if (N, Q) in res and res[(N, Q)][3]]
        best_at_N.append(max(vals) if vals else np.nan)
    for Q in QUOTAS:
        Ns = list(range(Q, NMAX + 1))
        y = [res[(N, Q)][0] for N in Ns]
        ax.plot(Ns, y, color=colors[Q], lw=0.8, alpha=0.6)
        for N, v in zip(Ns, y):
            _, _, _, imp, sus = res[(N, Q)]
            if sus:
                ax.plot(N, v, "o", ms=3.2, color=colors[Q])
            elif imp:
                ax.plot(N, v, "o", ms=3.2, mfc="white", mec=colors[Q], mew=0.8)
            else:
                ax.plot(N, v, "x", ms=3.2, color=colors[Q], mew=0.8)
    ax.plot(range(1, NMAX + 1), best_at_N, "k--", lw=0.9)
    ax.axhline(ceiling, color="k", ls=":", lw=0.9)
    ax.annotate("(11, 3): 0.3103", xy=(11, res[(11, 3)][0]), xytext=(13.0, 0.135),
                fontsize=12, arrowprops=dict(arrowstyle="-", lw=0.6))
    for Q in QUOTAS:
        ax.text(40.8, res[(NMAX, Q)][0], f"$Q={Q}$", color=colors[Q], fontsize=12,
                va="center", ha="left")
    ax.set_xlim(0.5, 45.5)
    ax.set_xticks([1, 10, 20, 30, 40])
    ax.set_ylim(0, 0.53)
    ax.set_xlabel(r"Memory length $N$")
    ax.set_ylabel(r"$\Pi^{\phi}(0^{N-1})$")
    from matplotlib.lines import Line2D
    handles = [Line2D([], [], ls="", marker="o", color="0.3", ms=3.2, label="sustainable under BU"),
               Line2D([], [], ls="", marker="o", mfc="white", mec="0.3", ms=3.2, label="unsustainable under BU"),
               Line2D([], [], ls="", marker="x", color="0.3", ms=3.2, label="not implementable"),
               Line2D([], [], color="k", ls="--", lw=0.9, label="best at memory $N$"),
               Line2D([], [], color="k", ls=":", lw=0.9, label=r"ceiling $\overline{\Pi}$")]
    fig.legend(handles=handles, ncol=3, loc="outside lower center", frameon=False,
               handlelength=1.5, columnspacing=1.2, labelspacing=0.25, handletextpad=0.5)
    ax.grid(alpha=0.25, lw=0.4)
    fig.savefig(out)
    print("saved", out)
    plt.close(fig)
    return [{"N": N, "Q": Q, "normalized_value": row[0],
             "prescribed_cost": row[1], "binding_value": row[2],
             "implementable": bool(row[3]), "BU_sustainable": bool(row[4])}
            for (N, Q), row in sorted(res.items())]


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/main_results.json <==
{
 "accelerator": {
  "credibility_threshold": 0.666666666666667,
  "completed_threshold": 0.7165151389911697,
  "sustainability_threshold": 0.7320508075688782,
  "Pi_bar": 0.375,
  "beta_star": 0.4
 },
 "boundary_lower_closed": {
  "c_010": 0.8953495100606812,
  "c_001": 0.4922812067819133,
  "c_000": 0.4429720653033659
 },
 "boundary_not_lower_closed": {
  "V_000": "155300/36163",
  "c_000": "5103/36163",
  "c_min": "729/8729",
  "c_max": "140121/253141",
  "best_full_quota_value_ell_007": 3.8448315844658336,
  "lowest_cost_Q3": "729/13949"
 },
 "continuous_example": {
  "values": {
   "000": 4.049185708198989,
   "001": 3.7157518399600553,
   "010": 3.8992610404339345,
   "011": 3.279840423641165,
   "100": 4.049185708198989,
   "101": 3.509334936390532,
   "110": 3.644267137379082
  },
  "costs": {
   "000": 0.3000904814150402,
   "001": 0.5574785551134926,
   "010": 0.485865694627611,
   "100": 0.3000904814150402
  },
  "cutoffs": {
   "000": 0.10009048141504018,
   "001": 0.35747855511349264,
   "010": 0.28586569462761097,
   "100": 0.10009048141504018
  },
  "obedience_margin": 9.0481415040089e-05
 },
 "exact_attainment": {
  "payoff": 0.35,
  "cost_empty": 0.3,
  "binding_value": 2.0999999999999988,
  "eligible_quotas": [
   1,
   2,
   3,
   4
  ]
 }
}

==> anc/multistate_results.json <==
{
  "primitives": {
    "gains": [
      0.15,
      0.5,
      1.0
    ],
    "prior": [
      0.5,
      0.25,
      0.25
    ],
    "receiver_gains": [
      -1.0,
      0.2,
      1.0
    ],
    "beta": 0.9
  },
  "history_comparison": [
    {
      "history": "000000",
      "cost_Q2": 0.31722741370161167,
      "cutoff_Q2": 2,
      "cost_Q3": 0.1755758472567555,
      "cutoff_Q3": 2
    },
    {
      "history": "100000",
      "cost_Q2": 0.31722741370161167,
      "cutoff_Q2": 2,
      "cost_Q3": 0.1755758472567555,
      "cutoff_Q3": 2
    },
    {
      "history": "010000",
      "cost_Q2": 0.4188006495404025,
      "cutoff_Q2": 2,
      "cost_Q3": 0.1755758472567555,
      "cutoff_Q3": 2
    },
    {
      "history": "001000",
      "cost_Q2": 0.47042664722722455,
      "cutoff_Q2": 2,
      "cost_Q3": 0.22018403745236803,
      "cutoff_Q3": 2
    },
    {
      "history": "000100",
      "cost_Q2": 0.49793535196294947,
      "cutoff_Q2": 2,
      "cost_Q3": 0.26579682504694024,
      "cutoff_Q3": 2
    },
    {
      "history": "000010",
      "cost_Q2": 0.5193384996825804,
      "cutoff_Q2": 3,
      "cost_Q3": 0.3022676787967302,
      "cutoff_Q3": 2
    },
    {
      "history": "000001",
      "cost_Q2": 0.5485633962720406,
      "cutoff_Q2": 3,
      "cost_Q3": 0.3461233856675872,
      "cutoff_Q3": 2
    }
  ],
  "quota_comparison": [
    {
      "N": 7,
      "Q": 1,
      "initial_cost": 0.5132061689921824,
      "initial_cutoff": 3,
      "initial_normalized_value": 0.12169845775195448,
      "worst_binding_value": 0.6467555008615647,
      "implementable": true,
      "passes_no_exit_test": false,
      "implementable_and_sustainable": false,
      "bellman_residual": 1.1102230246251565e-16,
      "value_error_bound": 1.1102230246251567e-15,
      "cost_error_bound": 1.998401444325282e-15,
      "minimum_policy_gap": 0.01320616899218241
    },
    {
      "N": 7,
      "Q": 2,
      "initial_cost": 0.31722741370161167,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.21638629314919408,
      "worst_binding_value": 1.2777394224166767,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 2.220446049250313e-16,
      "value_error_bound": 2.2204460492503135e-15,
      "cost_error_bound": 3.996802888650564e-15,
      "minimum_policy_gap": 0.0020646480370505316
    },
    {
      "N": 7,
      "Q": 3,
      "initial_cost": 0.1755758472567555,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.28721207637162194,
      "worst_binding_value": 1.8843984330742127,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.004274619472148966
    },
    {
      "N": 7,
      "Q": 4,
      "initial_cost": 0.10767794091981324,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.34232205908018676,
      "worst_binding_value": 2.495527810694563,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 8.881784197001252e-16,
      "value_error_bound": 8.881784197001254e-15,
      "cost_error_bound": 1.5987211554602257e-14,
      "minimum_policy_gap": 0.003195933652322569
    },
    {
      "N": 7,
      "Q": 5,
      "initial_cost": 0.06410456950559817,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.38589543049440195,
      "worst_binding_value": 3.1257529870046565,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 8.881784197001252e-16,
      "value_error_bound": 8.881784197001254e-15,
      "cost_error_bound": 1.5987211554602257e-14,
      "minimum_policy_gap": 0.01009544047494243
    }
  ],
  "memory_comparison": [
    {
      "N": 3,
      "Q": 2,
      "initial_cost": 0.1083514099783081,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.34164859002169196,
      "worst_binding_value": 3.0748373101952287,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.0416485900216919,
      "recent_history": "01",
      "recent_cost": 0.30748373101952253,
      "recent_cutoff": 2
    },
    {
      "N": 4,
      "Q": 2,
      "initial_cost": 0.1732752623301245,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.28836236883493743,
      "worst_binding_value": 2.3357351875629937,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.023275262330124502,
      "recent_history": "001",
      "recent_cost": 0.42786790057397267,
      "recent_cutoff": 2
    },
    {
      "N": 5,
      "Q": 2,
      "initial_cost": 0.2360680281502275,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.2569659859248861,
      "worst_binding_value": 1.8732820373924204,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.007183566920250017,
      "recent_history": "0001",
      "recent_cost": 0.49281643307975,
      "recent_cutoff": 2
    },
    {
      "N": 6,
      "Q": 2,
      "initial_cost": 0.28222076717749073,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.23388961641125466,
      "worst_binding_value": 1.5345497732742424,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.011904989755774142,
      "recent_history": "00001",
      "recent_cost": 0.5256303172913561,
      "recent_cutoff": 3
    },
    {
      "N": 7,
      "Q": 2,
      "initial_cost": 0.31722741370161167,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.21638629314919408,
      "worst_binding_value": 1.2777394224166767,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 2.220446049250313e-16,
      "value_error_bound": 2.2204460492503135e-15,
      "cost_error_bound": 3.996802888650564e-15,
      "minimum_policy_gap": 0.0020646480370505316,
      "recent_history": "000001",
      "recent_cost": 0.5485633962720406,
      "recent_cutoff": 3
    },
    {
      "N": 8,
      "Q": 2,
      "initial_cost": 0.3436001494973729,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.2031999252513134,
      "worst_binding_value": 1.0798877147548327,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.011575570619548281,
      "recent_history": "0000001",
      "recent_cost": 0.5710964871304196,
      "recent_cutoff": 3
    },
    {
      "N": 9,
      "Q": 2,
      "initial_cost": 0.36441497202555934,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.1927925139872202,
      "worst_binding_value": 0.9221206178329409,
      "implementable": true,
      "passes_no_exit_test": false,
      "implementable_and_sustainable": false,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.0018624703202010373,
      "recent_history": "00000001",
      "recent_cost": 0.5908147457996161,
      "recent_cutoff": 3
    }
  ],
  "verified_grid": [
    {
      "N": 3,
      "Q": 1,
      "initial_cost": 0.34568733153638825,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.20215633423180587,
      "worst_binding_value": 1.6374663072776279,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.15431266846361175
    },
    {
      "N": 3,
      "Q": 2,
      "initial_cost": 0.1083514099783081,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.34164859002169196,
      "worst_binding_value": 3.0748373101952287,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.0416485900216919
    },
    {
      "N": 4,
      "Q": 1,
      "initial_cost": 0.41208605541788673,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.1689569722910565,
      "worst_binding_value": 1.2316963280018023,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 2.220446049250313e-16,
      "value_error_bound": 2.2204460492503135e-15,
      "cost_error_bound": 3.996802888650564e-15,
      "minimum_policy_gap": 0.08791394458211327
    },
    {
      "N": 4,
      "Q": 2,
      "initial_cost": 0.1732752623301245,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.28836236883493743,
      "worst_binding_value": 2.3357351875629937,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.023275262330124502
    },
    {
      "N": 4,
      "Q": 3,
      "initial_cost": 0.0723238516433816,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.37767614835661867,
      "worst_binding_value": 3.3990853352095685,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.005367373605387693
    },
    {
      "N": 5,
      "Q": 1,
      "initial_cost": 0.45559949755647566,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.14720025122176203,
      "worst_binding_value": 0.965780848265981,
      "implementable": true,
      "passes_no_exit_test": false,
      "implementable_and_sustainable": false,
      "bellman_residual": 2.220446049250313e-16,
      "value_error_bound": 2.2204460492503135e-15,
      "cost_error_bound": 3.996802888650564e-15,
      "minimum_policy_gap": 0.04440050244352434
    },
    {
      "N": 5,
      "Q": 2,
      "initial_cost": 0.2360680281502275,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.2569659859248861,
      "worst_binding_value": 1.8732820373924204,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.007183566920250017
    },
    {
      "N": 5,
      "Q": 3,
      "initial_cost": 0.11233477204902163,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.3376652279509785,
      "worst_binding_value": 2.7350883464029265,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.02175629994546338
    },
    {
      "N": 5,
      "Q": 4,
      "initial_cost": 0.049991508479940716,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.40000849152005935,
      "worst_binding_value": 3.6000764236805347,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 8.881784197001252e-16,
      "value_error_bound": 8.881784197001254e-15,
      "cost_error_bound": 1.5987211554602257e-14,
      "minimum_policy_gap": 0.03451108143367715
    },
    {
      "N": 6,
      "Q": 1,
      "initial_cost": 0.4861751374967241,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.1319124312516379,
      "worst_binding_value": 0.7789297152977969,
      "implementable": true,
      "passes_no_exit_test": false,
      "implementable_and_sustainable": false,
      "bellman_residual": 0.0,
      "value_error_bound": 0.0,
      "cost_error_bound": 0.0,
      "minimum_policy_gap": 0.013824862503275914
    },
    {
      "N": 6,
      "Q": 2,
      "initial_cost": 0.28222076717749073,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.23388961641125466,
      "worst_binding_value": 1.5345497732742424,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.011904989755774142
    },
    {
      "N": 6,
      "Q": 3,
      "initial_cost": 0.14174462384153658,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.3082553761584635,
      "worst_binding_value": 2.2471816921951997,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.008255376158463418
    },
    {
      "N": 6,
      "Q": 4,
      "initial_cost": 0.0833780631699983,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.3666219368300018,
      "worst_binding_value": 2.969637688323015,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.007247324619987089
    },
    {
      "N": 6,
      "Q": 5,
      "initial_cost": 0.037221217100536386,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.4127787828994635,
      "worst_binding_value": 3.715009046095173,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.025469755132773025
    },
    {
      "N": 7,
      "Q": 1,
      "initial_cost": 0.5132061689921824,
      "initial_cutoff": 3,
      "initial_normalized_value": 0.12169845775195448,
      "worst_binding_value": 0.6467555008615647,
      "implementable": true,
      "passes_no_exit_test": false,
      "implementable_and_sustainable": false,
      "bellman_residual": 1.1102230246251565e-16,
      "value_error_bound": 1.1102230246251567e-15,
      "cost_error_bound": 1.998401444325282e-15,
      "minimum_policy_gap": 0.01320616899218241
    },
    {
      "N": 7,
      "Q": 2,
      "initial_cost": 0.31722741370161167,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.21638629314919408,
      "worst_binding_value": 1.2777394224166767,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 2.220446049250313e-16,
      "value_error_bound": 2.2204460492503135e-15,
      "cost_error_bound": 3.996802888650564e-15,
      "minimum_policy_gap": 0.0020646480370505316
    },
    {
      "N": 7,
      "Q": 3,
      "initial_cost": 0.1755758472567555,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.28721207637162194,
      "worst_binding_value": 1.8843984330742127,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.004274619472148966
    },
    {
      "N": 7,
      "Q": 4,
      "initial_cost": 0.10767794091981324,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.34232205908018676,
      "worst_binding_value": 2.495527810694563,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 8.881784197001252e-16,
      "value_error_bound": 8.881784197001254e-15,
      "cost_error_bound": 1.5987211554602257e-14,
      "minimum_policy_gap": 0.003195933652322569
    },
    {
      "N": 7,
      "Q": 5,
      "initial_cost": 0.06410456950559817,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.38589543049440195,
      "worst_binding_value": 3.1257529870046565,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 8.881784197001252e-16,
      "value_error_bound": 8.881784197001254e-15,
      "cost_error_bound": 1.5987211554602257e-14,
      "minimum_policy_gap": 0.01009544047494243
    },
    {
      "N": 8,
      "Q": 1,
      "initial_cost": 0.5399828452702745,
      "initial_cutoff": 3,
      "initial_normalized_value": 0.11500428868243144,
      "worst_binding_value": 0.5500619476351207,
      "implementable": true,
      "passes_no_exit_test": false,
      "implementable_and_sustainable": false,
      "bellman_residual": 1.1102230246251565e-16,
      "value_error_bound": 1.1102230246251567e-15,
      "cost_error_bound": 1.998401444325282e-15,
      "minimum_policy_gap": 0.039982845270274514
    },
    {
      "N": 8,
      "Q": 2,
      "initial_cost": 0.3436001494973729,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.2031999252513134,
      "worst_binding_value": 1.0798877147548327,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.011575570619548281
    },
    {
      "N": 8,
      "Q": 3,
      "initial_cost": 0.2082039099537798,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.2708980450231098,
      "worst_binding_value": 1.5996258660569618,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.008156084609076575
    },
    {
      "N": 8,
      "Q": 4,
      "initial_cost": 0.12673995702041427,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.323260042979586,
      "worst_binding_value": 2.120909141989064,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 8.881784197001252e-16,
      "value_error_bound": 8.881784197001254e-15,
      "cost_error_bound": 1.5987211554602257e-14,
      "minimum_policy_gap": 0.0010591779134179191
    },
    {
      "N": 8,
      "Q": 5,
      "initial_cost": 0.08493773613488594,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.36506226386511414,
      "worst_binding_value": 2.6613039035766826,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 1.3322676295501878e-15,
      "value_error_bound": 1.3322676295501882e-14,
      "cost_error_bound": 2.3980817331903388e-14,
      "minimum_policy_gap": 0.004203854449022881
    },
    {
      "N": 9,
      "Q": 1,
      "initial_cost": 0.561682028602985,
      "initial_cutoff": 3,
      "initial_normalized_value": 0.10957949284925379,
      "worst_binding_value": 0.4717037856003325,
      "implementable": true,
      "passes_no_exit_test": false,
      "implementable_and_sustainable": false,
      "bellman_residual": 1.1102230246251565e-16,
      "value_error_bound": 1.1102230246251567e-15,
      "cost_error_bound": 1.998401444325282e-15,
      "minimum_policy_gap": 0.061682028602984995
    },
    {
      "N": 9,
      "Q": 2,
      "initial_cost": 0.36441497202555934,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.1927925139872202,
      "worst_binding_value": 0.9221206178329409,
      "implementable": true,
      "passes_no_exit_test": false,
      "implementable_and_sustainable": false,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.0018624703202010373
    },
    {
      "N": 9,
      "Q": 3,
      "initial_cost": 0.2349882164976597,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.25750589175117006,
      "worst_binding_value": 1.3684918861813367,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 8.881784197001252e-16,
      "value_error_bound": 8.881784197001254e-15,
      "cost_error_bound": 1.5987211554602257e-14,
      "minimum_policy_gap": 0.0005051705408666285
    },
    {
      "N": 9,
      "Q": 4,
      "initial_cost": 0.14247113105711087,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.3075288689428892,
      "worst_binding_value": 1.8159272182208674,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 8.881784197001252e-16,
      "value_error_bound": 8.881784197001254e-15,
      "cost_error_bound": 1.5987211554602257e-14,
      "minimum_policy_gap": 0.002671997363589418
    },
    {
      "N": 9,
      "Q": 5,
      "initial_cost": 0.10163737895075156,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.3483626210492488,
      "worst_binding_value": 2.2856071567041223,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 8.881784197001252e-16,
      "value_error_bound": 8.881784197001254e-15,
      "cost_error_bound": 1.5987211554602257e-14,
      "minimum_policy_gap": 0.0013967870057219889
    },
    {
      "N": 10,
      "Q": 1,
      "initial_cost": 0.5795322876504064,
      "initial_cutoff": 3,
      "initial_normalized_value": 0.10511692808739845,
      "worst_binding_value": 0.4072445168179777,
      "implementable": true,
      "passes_no_exit_test": false,
      "implementable_and_sustainable": false,
      "bellman_residual": 1.1102230246251565e-16,
      "value_error_bound": 1.1102230246251567e-15,
      "cost_error_bound": 1.998401444325282e-15,
      "minimum_policy_gap": 0.07953228765040643
    },
    {
      "N": 10,
      "Q": 2,
      "initial_cost": 0.38125317163532785,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.18437341418233605,
      "worst_binding_value": 0.7936670920124466,
      "implementable": true,
      "passes_no_exit_test": false,
      "implementable_and_sustainable": false,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.012336640203458371
    },
    {
      "N": 10,
      "Q": 3,
      "initial_cost": 0.25708385990447397,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.24645807004776285,
      "worst_binding_value": 1.178801308838279,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 4.440892098500626e-16,
      "value_error_bound": 4.440892098500627e-15,
      "cost_error_bound": 7.993605777301129e-15,
      "minimum_policy_gap": 0.004057803723807651
    },
    {
      "N": 10,
      "Q": 4,
      "initial_cost": 0.16053603174625458,
      "initial_cutoff": 2,
      "initial_normalized_value": 0.29473198412687257,
      "worst_binding_value": 1.5663266037636938,
      "implementable": true,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": true,
      "bellman_residual": 8.881784197001252e-16,
      "value_error_bound": 8.881784197001254e-15,
      "cost_error_bound": 1.5987211554602257e-14,
      "minimum_policy_gap": 0.003931858710557012
    },
    {
      "N": 10,
      "Q": 5,
      "initial_cost": 0.11542549025669283,
      "initial_cutoff": 1,
      "initial_normalized_value": 0.33457450974330744,
      "worst_binding_value": 1.975629022583257,
      "implementable": false,
      "passes_no_exit_test": true,
      "implementable_and_sustainable": false,
      "bellman_residual": 1.7763568394002505e-15,
      "value_error_bound": 1.7763568394002508e-14,
      "cost_error_bound": 3.1974423109204515e-14,
      "minimum_policy_gap": 0.0010207066941244625
    }
  ],
  "verification": {
    "max_bellman_residual": 1.7763568394002505e-15,
    "max_value_error_bound": 1.7763568394002508e-14,
    "smallest_policy_gap": 0.0005051705408666285,
    "compared_every_temporally_ordered_pair": true,
    "checked_release_constraints": true
  }
}


==> anc/order_check_results.json <==
{
 "rows": [
  {
   "N": 4,
   "distinct_restrictions": 8,
   "rolling_intersections": 7,
   "rolling_with_reversal": 0,
   "max_cost_difference_rolling": 1.1102230246251565e-16,
   "other_restrictions": 1,
   "other_with_reversal": 1,
   "smallest_reversal_found": 0.403068303278774
  },
  {
   "N": 5,
   "distinct_restrictions": 19,
   "rolling_intersections": 13,
   "rolling_with_reversal": 0,
   "max_cost_difference_rolling": 9.992007221626409e-16,
   "other_restrictions": 6,
   "other_with_reversal": 6,
   "smallest_reversal_found": 0.05316075577976431
  },
  {
   "N": 6,
   "distinct_restrictions": 60,
   "rolling_intersections": 22,
   "rolling_with_reversal": 0,
   "max_cost_difference_rolling": 1.559863349598345e-14,
   "other_restrictions": 38,
   "other_with_reversal": 38,
   "smallest_reversal_found": 0.006354540588836555
  },
  {
   "N": 7,
   "distinct_restrictions": 324,
   "rolling_intersections": 40,
   "rolling_with_reversal": 0,
   "max_cost_difference_rolling": 2.0483614804334138e-14,
   "other_restrictions": 284,
   "other_with_reversal": 282,
   "smallest_reversal_found": 0.0016703872655843277
  }
 ],
 "exceptions": [
  {
   "N": 7,
   "base_set_reached": [
    "000000",
    "000001",
    "000010",
    "000100",
    "000101",
    "000110",
    "001000",
    "001001",
    "001010",
    "001100",
    "001101",
    "010000",
    "010001",
    "010010",
    "010100",
    "010101",
    "010110",
    "011000",
    "011001",
    "011010",
    "100000",
    "100001",
    "100010",
    "100100",
    "100101",
    "100110",
    "101000",
    "101001",
    "101010",
    "101100",
    "110000",
    "110001",
    "110010",
    "110100",
    "110101",
    "110110"
   ],
   "max_cost_difference_grid": 0.0
  },
  {
   "N": 7,
   "base_set_reached": [
    "000000",
    "000001",
    "000010",
    "000011",
    "000100",
    "000101",
    "000110",
    "001000",
    "001001",
    "001010",
    "001100",
    "010000",
    "010001",
    "010010",
    "010011",
    "010100",
    "010101",
    "010110",
    "011000",
    "011001",
    "011010",
    "011100",
    "100000",
    "100001",
    "100010",
    "100011",
    "100100",
    "100101",
    "100110",
    "101000",
    "101001",
    "101010",
    "101100",
    "110000",
    "110001",
    "110010",
    "110100",
    "110101",
    "111000",
    "111001"
   ],
   "max_cost_difference_grid": 0.0
  }
 ],
 "three_state_7_3": {
  "c_000110": 0.5149564846414053,
  "c_001001": 0.4957253805278514
 }
}

==> anc/replicate_main.py <==
"""Reproduces the numerical claims not covered by the other scripts.

  1. Accelerator example (Introduction; Supplemental Appendix S1): values,
     costs and the thresholds 2/3, (sqrt(21)-1)/5 and sqrt(3)-1; beta* = 2/5
     and the benchmark 3/8 (Supplemental Appendix S7).
  2. Boundary examples: failure of pairwise cost ordering under a temporally
     lower-closed restriction (Appendix A.5), and failure without temporal
     lower closure (Supplemental Appendix S2; exact rational arithmetic).
  3. Continuous-state lobbyist example (Supplemental Appendix S9.6).
  4. Exact attainment of the benchmark at beta = 6/7 (Supplemental Appendix S7).

Every reported number is checked with an assertion. Output: main_results.json.
Runtime: a few seconds.
"""
import itertools
import json
import math
from fractions import Fraction as Fr

import numpy as np

out = {}

# ---------------------------------------------------------------- 1. accelerator
def acc_compliance(b):
    V0 = 1 / (2 - b - b * b)
    return V0, b * (V0 - b * V0)


def acc_breakdown(b):
    V0 = (2 + b) / (4 - 2 * b - b * b)
    V1 = 0.5 + 0.5 * b * V0
    return V0, b * (V0 - V1)


def bisect(f, lo, hi, tol=1e-14):
    flo = f(lo)
    for _ in range(200):
        mid = (lo + hi) / 2
        if (f(mid) > 0) == (flo > 0):
            lo, flo = mid, f(mid)
        else:
            hi = mid
        if hi - lo < tol:
            break
    return (lo + hi) / 2


for b in (0.5, 0.7, 0.9):  # closed forms agree with the linear systems
    V0, c0 = acc_compliance(b)
    assert abs(c0 - b / (2 + b)) < 1e-12
    V0b, c0b = acc_breakdown(b)
    assert abs(c0b - b * b / (4 - 2 * b - b * b)) < 1e-12
t_cred = bisect(lambda b: acc_compliance(b)[1] - 0.25, 0.01, 0.99)
t_sus = bisect(lambda b: b * acc_compliance(b)[0] - 1, 0.01, 0.99)
t_comp = bisect(lambda b: acc_breakdown(b)[1] - 0.25, 0.01, 0.99)
assert abs(t_cred - 2 / 3) < 1e-10
assert abs(t_sus - (math.sqrt(3) - 1)) < 1e-10
assert abs(t_comp - (math.sqrt(21) - 1) / 5) < 1e-10
p, ell = 0.5, 0.25
Pi_cp, Pi_bar = p * 1.0, p * (1 - ell)
beta_star = ell / (ell + Pi_bar)
assert abs(Pi_bar - 3 / 8) < 1e-15 and abs(beta_star - 2 / 5) < 1e-15
out["accelerator"] = {"credibility_threshold": t_cred, "completed_threshold": t_comp,
                      "sustainability_threshold": t_sus, "Pi_bar": Pi_bar, "beta_star": beta_star}


# ------------------------------------------------- 2. boundary examples (exact)
def separating_values(B, L, p, beta):
    """Exact unnormalized values of the separating rule (1 exactly in H when
    admissible) on histories reachable from the empty record; B = base set."""
    z = (0,) * L
    R, k = [z], 0
    while k < len(R):
        h = R[k]; k += 1
        for m in ((0, 1) if h in B else (0,)):
            nxt = h[1:] + (m,)
            if nxt not in R:
                R.append(nxt)
    n = len(R); ix = {h: i for i, h in enumerate(R)}
    A = [[Fr(0)] * n for _ in range(n)]; rhs = [Fr(0)] * n
    for h in R:
        i = ix[h]; A[i][i] += 1
        if h in B:
            rhs[i] += p
            A[i][ix[h[1:] + (1,)]] -= p * beta
            A[i][ix[h[1:] + (0,)]] -= (1 - p) * beta
        else:
            A[i][ix[h[1:] + (0,)]] -= beta
    # Gauss-Jordan elimination over the rationals
    M = [row[:] + [rhs[i]] for i, row in enumerate(A)]
    for c in range(n):
        piv = next(r for r in range(c, n) if M[r][c] != 0)
        M[c], M[piv] = M[piv], M[c]
        pv = M[c][c]; M[c] = [x / pv for x in M[c]]
        for r in range(n):
            if r != c and M[r][c] != 0:
                f = M[r][c]; M[r] = [a - f * b for a, b in zip(M[r], M[c])]
    V = {h: M[ix[h]][n] for h in R}
    cost = {h: beta * (V[h[1:] + (0,)] - V[h[1:] + (1,)]) for h in R if h in B}
    return V, cost


def tup(s):
    return tuple(int(x) for x in s)


# (a) temporally lower-closed base set where pairwise ordering fails
Ba = {tup(s) for s in ("000", "100", "010", "001", "110")}
Va, ca = separating_values(Ba, 3, Fr(9, 10), Fr(99, 100))
c010, c001, c000 = float(ca[tup("010")]), float(ca[tup("001")]), float(ca[tup("000")])
assert abs(c010 - 0.89535) < 5e-6 and abs(c001 - 0.49228) < 5e-6 and abs(c000 - 0.44297) < 5e-6
assert min(ca.values()) == ca[tup("000")]
assert all(Fr(1, 10) <= c <= 1 for c in ca.values())  # separating rule is optimal (g_L=0.1, g_H=1)
out["boundary_lower_closed"] = {"c_010": c010, "c_001": c001, "c_000": c000}

# (b) full quota (4,3) minus the window 1011: base set not temporally lower closed
Bb = {h for h in itertools.product((0, 1), repeat=3) if sum(h) <= 2} - {tup("101")}
Vb, cb = separating_values(Bb, 3, Fr(1, 2), Fr(9, 10))
assert Vb[tup("000")] == Fr(155300, 36163) and cb[tup("000")] == Fr(5103, 36163)
assert min(cb.values()) == Fr(729, 8729) == cb[tup("001")]
assert max(cb.values()) == Fr(140121, 253141) < 1
full = {}
for Q in (1, 2, 3, 4):
    BQ = {h for h in itertools.product((0, 1), repeat=3) if sum(h) <= Q - 1}
    VQ, cQ = separating_values(BQ, 3, Fr(1, 2), Fr(9, 10))
    full[Q] = (VQ[(0, 0, 0)], cQ[(0, 0, 0)])
assert full[3][1] == Fr(729, 13949) and full[4][1] == 0
credible = {Q: v for Q, (v, c) in full.items() if c >= Fr(7, 100)}  # ell = 0.07
bestQ = max(credible, key=lambda Q: credible[Q])
assert bestQ == 2 and abs(float(credible[2]) - 3.844832) < 5e-7
assert Vb[tup("000")] > credible[2]
out["boundary_not_lower_closed"] = {"V_000": str(Vb[tup('000')]), "c_000": str(cb[tup('000')]),
                                    "c_min": str(min(cb.values())), "c_max": str(max(cb.values())),
                                    "best_full_quota_value_ell_007": float(credible[2]),
                                    "lowest_cost_Q3": str(full[3][1])}

# ------------------------------------------- 3. continuous-state lobbyist (4,2)
a_s, b_r, beta, N, Q = 0.20, 0.55, 0.9, 4, 2
lo, hi = a_s, 1 + a_s


def F(c):
    c = np.asarray(c, float)
    return np.where(c <= lo, (lo + hi) / 2 - c, np.where(c >= hi, 0.0, (hi - c) ** 2 / 2))


hist = [h for h in itertools.product((0, 1), repeat=N - 1) if sum(h) <= Q]
ix = {h: i for i, h in enumerate(hist)}
T0 = np.array([ix[h[1:] + (0,)] for h in hist])
perm = np.array([sum(h) <= Q - 1 for h in hist])
T1 = np.array([ix[h[1:] + (1,)] if sum(h) <= Q - 1 else 0 for h in hist])
V = np.zeros(len(hist))
while True:
    Vn = beta * V[T0] + np.where(perm, F(beta * (V[T0] - V[T1])), 0.0)
    if np.max(np.abs(Vn - V)) < 1e-14:
        V = Vn; break
    V = Vn
cost = {''.join(map(str, h)): float(beta * (V[T0[ix[h]]] - V[T1[ix[h]]])) for h in hist if sum(h) <= Q - 1}
val = {''.join(map(str, h)): float(V[ix[h]]) for h in hist}
reported = {"000": 4.04919, "100": 4.04919, "001": 3.71575, "010": 3.89926,
            "011": 3.27984, "101": 3.50933, "110": 3.64427}
for h, v in reported.items():
    assert abs(val[h] - v) < 5e-6, (h, val[h], v)
for h, c in {"000": 0.30009, "001": 0.55748, "010": 0.48587, "100": 0.30009}.items():
    assert abs(cost[h] - c) < 5e-6, (h, cost[h], c)
cR = 2 * b_r - 1 + a_s                         # receiver obeys tail [t,1] iff t >= 2b-1
assert abs(cR - 0.30) < 1e-12 and cost["000"] >= cR
assert min(beta * V[T0[ix[h]]] for h in hist if sum(h) == Q) > hi   # no profitable exit
out["continuous_example"] = {"values": val, "costs": cost,
                             "cutoffs": {h: c - a_s for h, c in cost.items()},
                             "obedience_margin": cost["000"] - cR}

# ----------------------------------------------- 4. exact attainment at 6/7
p, ell, b = 0.5, 0.3, 6 / 7
payoff = p / (1 + p * b)
c0 = p * b / (1 + p * b)
V0 = payoff / (1 - b)
rho = p * b / (1 - (1 - p) * b)
eligible = [q for q in range(1, 50) if ell < rho ** q]
assert abs(payoff - 0.35) < 1e-12 and abs(c0 - ell) < 1e-12
assert abs(p * (1 - ell) - 0.35) < 1e-12 and abs(b * V0 - 2.1) < 1e-12
assert eligible == [1, 2, 3, 4] and abs(rho - 0.75) < 1e-12
out["exact_attainment"] = {"payoff": payoff, "cost_empty": c0, "binding_value": b * V0, "eligible_quotas": eligible}

json.dump(out, open("main_results.json", "w"), indent=1)
print("All reported values reproduced; results written to main_results.json")


==> anc/replicate_multistate.py <==
"""Three-state examples and checks for the revised rearranged draft.
Run from any directory: python replicate_multistate.py
Writes multistate_results.json and figures/multistate_cutoffs.pdf next to this file.
All costs/values are sender-optimal perpetual-compliance quantities.
"""
from pathlib import Path
import json
import numpy as np
from scipy.sparse import csr_matrix, eye
from scipy.sparse.linalg import spsolve
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT=Path(__file__).resolve().parent
GAINS=np.array([.15,.5,1.])
PRIOR=np.array([.5,.25,.25])
RECEIVER=np.array([-1.,.2,1.])
BETA=.9

def solve(N,Q,beta=BETA):
    hist=np.array([h for h in range(1<<(N-1)) if h.bit_count()<=Q])
    lookup={int(h):i for i,h in enumerate(hist)}
    slack=np.array([int(h).bit_count()<Q for h in hist])
    mask=(1<<(N-1))-1
    z=np.array([lookup[int(h<<1)&mask] for h in hist])
    o=np.array([lookup[((int(h)<<1)&mask)|1] if a else j for h,a,j in zip(hist,slack,z)])
    policy=slack[:,None] & (GAINS[None,:]>0)
    rows=np.arange(len(hist))
    for iteration in range(100):
        p=policy@PRIOR
        reward=policy@(PRIOR*GAINS)
        transition=csr_matrix((np.r_[1-p,p],(np.r_[rows,rows],np.r_[z,o])),shape=(len(hist),len(hist)))
        V=spsolve(eye(len(hist),format='csr')-beta*transition,reward)
        c=beta*(V[z]-V[o])
        new=slack[:,None] & ((GAINS[None,:]>c[:,None]) | ((GAINS[None,:]==c[:,None]) & (RECEIVER[None,:]>0)))
        if np.array_equal(new,policy):
            break
        policy=new
    else:
        raise RuntimeError('Policy iteration did not converge.')
    TV=beta*V[z]+slack*(np.maximum(GAINS[None,:]-c[:,None],0)@PRIOR)
    residual=float(np.max(abs(V-TV)))
    value_error=residual/(1-beta)
    cost_error=2*beta*value_error
    min_gap=float(np.min(abs(GAINS[None,:]-c[slack,None])))
    assert residual<1e-10 and min_gap>cost_error+1e-9
    # Both recommendation cells must be obedient at every reached history.
    yes=policy@(PRIOR*RECEIVER)
    no=(~policy)@(PRIOR*RECEIVER)
    obedient=bool(np.all(yes>=-1e-12) and np.all(no<=1e-12))
    assert obedient == bool(c[0]>=GAINS[0])
    binding=~slack
    B=float(V[lookup[(1<<Q)-1]])
    assert abs(float(np.min(beta*V[z[binding]]))-B)<2*value_error+1e-11
    # Every ordered pair, including nonempty records.
    suffix=np.array([[int(h & ((1<<j)-1)).bit_count() for j in range(1,N)] for h in hist])
    for i in range(len(hist)):
        lower=np.all(suffix<=suffix[i],axis=1)
        assert np.min(V[lower]-V[i]) >= -2*value_error-1e-11
        if slack[i]:
            assert np.max(c[lower]-c[i])<=2*cost_error+1e-11
    cutoff=np.where(slack,np.argmax(policy,axis=1)+1,4)
    return dict(N=N,Q=Q,hist=hist,lookup=lookup,slack=slack,value=V,cost=c,policy=policy,
                cutoff=cutoff,B=B,obedient=obedient,residual=residual,value_error=value_error,
                cost_error=cost_error,min_policy_gap=min_gap)

def summary(d):
    return dict(N=d['N'],Q=d['Q'],initial_cost=float(d['cost'][0]),initial_cutoff=int(d['cutoff'][0]),
        initial_normalized_value=float((1-BETA)*d['value'][0]),worst_binding_value=d['B'],
        implementable=d['obedient'],passes_no_exit_test=bool(d['B']>GAINS[-1]),
        implementable_and_sustainable=bool(d['obedient'] and d['B']>GAINS[-1]),
        bellman_residual=d['residual'],value_error_bound=d['value_error'],
        cost_error_bound=d['cost_error'],minimum_policy_gap=d['min_policy_gap'])

def release_check():
    # Check the initial-capacity representation against literal rolling windows.
    for N in range(2,7):
        for Q in range(1,N):
            for h in range(1<<(N-1)):
                if h.bit_count()>Q: continue
                inherited=[int(x) for x in format(h,f'0{N-1}b')]
                for f in range(1<<(N+2)):
                    future=[int(x) for x in format(f,f'0{N+2}b')]
                    full=inherited+future
                    direct=all(sum(full[t:t+N])<=Q for t in range(N+2))
                    release=all(sum(future[:t+1])<=Q-sum(inherited[t:]) for t in range(N))
                    later=all(sum(future[t-N+1:t+1])<=Q for t in range(N,N+2))
                    assert direct==(release and later)

if __name__=='__main__':
    release_check()
    grid={(N,Q):solve(N,Q) for N in range(3,11) for Q in range(1,min(N,6))}
    for (N,Q),d in grid.items():
        if (N,Q+1) in grid:
            assert grid[N,Q+1]['B']>=d['B']-1e-10
            assert grid[N,Q+1]['cost'][0]<d['cost'][0]
        if (N+1,Q) in grid:
            assert grid[N+1,Q]['B']<=d['B']+1e-10
            assert grid[N+1,Q]['cost'][0]>d['cost'][0]
    records=[0,32,16,8,4,2,1]
    history_rows=[]
    for h in records:
        row={'history':format(h,'06b')}
        for Q in (2,3):
            d=grid[7,Q];i=d['lookup'][h]
            row[f'cost_Q{Q}']=float(d['cost'][i]);row[f'cutoff_Q{Q}']=int(d['cutoff'][i])
        history_rows.append(row)
    memory_rows=[]
    for N in range(3,10):
        d=grid[N,2];row=summary(d);i=d['lookup'][1]
        row.update(recent_history=format(1,f'0{N-1}b'),recent_cost=float(d['cost'][i]),recent_cutoff=int(d['cutoff'][i]))
        memory_rows.append(row)
    result=dict(primitives=dict(gains=GAINS.tolist(),prior=PRIOR.tolist(),receiver_gains=RECEIVER.tolist(),beta=BETA),
                history_comparison=history_rows,quota_comparison=[summary(grid[7,Q]) for Q in range(1,6)],
                memory_comparison=memory_rows,verified_grid=[summary(d) for d in grid.values()],
                verification=dict(max_bellman_residual=max(d['residual'] for d in grid.values()),
                                  max_value_error_bound=max(d['value_error'] for d in grid.values()),
                                  smallest_policy_gap=min(d['min_policy_gap'] for d in grid.values()),
                                  compared_every_temporally_ordered_pair=True,checked_release_constraints=True))
    (ROOT/'multistate_results.json').write_text(json.dumps(result,indent=2)+'\n')
    plt.rcParams.update({'font.family':'DejaVu Serif','font.size':12,'pdf.fonttype':42})
    fig,axs=plt.subplots(2,1,figsize=(6.2,5.7))
    x=np.arange(1,7)
    for Q,color in [(2,'#1f4e79'),(3,'#ae4d1b')]:
        axs[0].plot(x,[r[f'cost_Q{Q}'] for r in history_rows[1:]],'o-',color=color,label=f'Quota {Q}')
    axs[0].axhline(.5,color='0.35',ls='--',lw=1.2,label=r'$g_2=0.5$')
    axs[0].set(xticks=x,xticklabels=[r['history'] for r in history_rows[1:]],ylabel='Continuation cost',title='Timing changes the favorable cell',ylim=(.12,.62))
    axs[0].tick_params(axis='x',labelsize=10,rotation=0)
    axs[0].set_xlabel('Record (oldest to newest)');axs[0].legend(fontsize=10,loc='upper left')
    Ns=list(range(3,10))
    axs[1].plot(Ns,[grid[N,2]['B'] for N in Ns],'o-',color='#1f4e79')
    axs[1].axhline(1,color='0.35',ls='--',lw=1.2,label=r'$g_3=1$')
    axs[1].axvspan(4,8,color='#a7c7b5',alpha=.3,label='Implemented and sustained')
    axs[1].set(xticks=Ns,xlabel='Memory length, N (quota 2)',ylabel='Worst binding continuation value',title='Memory limits sustainability')
    axs[1].legend(fontsize=10,loc='upper right')
    for ax in axs:
        ax.spines[['top','right']].set_visible(False);ax.grid(axis='y',alpha=.15)
    fig.tight_layout(h_pad=1.5)
    (ROOT/'figures').mkdir(exist_ok=True)
    fig.savefig(ROOT/'figures/multistate_cutoffs.pdf',bbox_inches='tight');plt.close(fig)
    print(json.dumps({k:result[k] for k in ['history_comparison','quota_comparison','memory_comparison','verification']},indent=2))


==> anc/replicate_order_check.py <==
"""Enumeration of temporally lower-closed restrictions (Supplemental Appendix S4).

For each memory N = 4,...,7, enumerate every prior-action-closed restriction whose
base set B (entering histories at which recommendation 1 is admissible) is
temporally lower closed. Restrictions that permit the same recommendation paths
from the empty record are identified. A restriction is an *intersection of rolling
quotas* if, on the histories it reaches, its base set coincides with a set of the
form {nu : s_j(nu) <= b_j for all j}, where s_j counts the ones among the last j
entries (a cap on every trailing window).

For each restriction, the optimal perpetual-compliance policy is computed by value
iteration for a fixed list of primitives, and every pair of active histories
nu' <=_T nu with 1 admissible at nu is checked for a cost reversal
c(nu') > c(nu) + TOL.

Output: order_check_results.json. Runtime: under a minute.
"""
import itertools
import json
import numpy as np

TOL_VI = 1e-12      # value-iteration stopping tolerance (sup norm)
TOL_REV = 1e-7      # reported reversals exceed this, far above numerical error


def suffix(h):
    out, s = [], 0
    for x in reversed(h):
        s += x
        out.append(s)
    return tuple(out)


def prec_T(a, b):
    return all(x <= y for x, y in zip(suffix(a), suffix(b)))


def downsets(L):
    E = sorted(itertools.product((0, 1), repeat=L), key=lambda h: (sum(suffix(h)), suffix(h)))
    below = {h: [x for x in E if x != h and prec_T(x, h)] for h in E}
    out = []

    def rec(i, S):
        if i == len(E):
            if S:
                out.append(frozenset(S))
            return
        h = E[i]
        rec(i + 1, S)
        if all(x in S for x in below[h]):
            S.add(h)
            rec(i + 1, S)
            S.discard(h)

    rec(0, set())
    return out


def reach(B, L):
    z = tuple([0] * L)
    R, S, k = [z], {z}, 0
    while k < len(R):
        h = R[k]
        k += 1
        for m in ((0, 1) if h in B else (0,)):
            t = h[1:] + (m,)
            if t not in S:
                S.add(t)
                R.append(t)
    return R


def is_window_cap(B, L):
    R = set(reach(B, L))
    Be = B & R
    b = [max(suffix(h)[j] for h in Be) for j in range(L)]
    H = {h for h in itertools.product((0, 1), repeat=L) if all(suffix(h)[j] <= b[j] for j in range(L))}
    RH = set(reach(H, L))
    return RH == R and (H & RH) == Be


def solve(B, L, g, mu, beta):
    R = reach(B, L)
    idx = {h: i for i, h in enumerate(R)}
    T0 = np.array([idx[h[1:] + (0,)] for h in R])
    perm = np.array([h in B for h in R])
    T1 = np.array([idx[h[1:] + (1,)] if h in B else 0 for h in R])
    g, mu = np.asarray(g, float), np.asarray(mu, float)
    V = np.zeros(len(R))
    while True:
        v0, v1 = beta * V[T0], beta * V[T1]
        Vn = np.where(perm, (mu[None, :] * np.maximum(v0[:, None], g[None, :] + v1[:, None])).sum(1), v0)
        if np.max(np.abs(Vn - V)) < TOL_VI * (1 - beta):
            V = Vn
            break
        V = Vn
    c = np.where(perm, beta * (V[T0] - V[T1]), np.nan)
    return R, idx, c


def max_reversal(B, L, prims):
    best = (-np.inf, None)
    for (g, mu, beta) in prims:
        R, idx, c = solve(B, L, g, mu, beta)
        for a in R:
            for b in R:
                if a != b and b in B and prec_T(a, b):
                    d = c[idx[a]] - c[idx[b]]
                    if d > best[0]:
                        best = (d, (''.join(map(str, a)), ''.join(map(str, b)), list(map(float, g)), list(map(float, mu)), float(beta)))
        if best[0] > TOL_REV:
            break
    return best


def primitives(rng, k):
    P = [([0.1, 1.0], [0.1, 0.9], 0.99), ([0.379, 1.0], [0.5, 0.5], 0.9), ([0.15, 0.5, 1.0], [0.5, 0.25, 0.25], 0.9)]
    for _ in range(k):
        n = int(rng.integers(2, 4))
        g = np.sort(rng.uniform(-0.3, 1, n)); g[-1] = 1.0
        mu = rng.dirichlet(np.ones(n) * rng.choice([0.3, 1.0, 3.0]))
        beta = float(rng.choice([rng.uniform(0.4, 0.9), rng.uniform(0.9, 0.99)]))
        P.append((list(g), list(mu), beta))
    return P


def two_state_grid():
    P = []
    for p in np.linspace(0.05, 0.95, 13):
        for l in np.linspace(0.0, 0.95, 11):
            for beta in (0.6, 0.8, 0.9, 0.95, 0.98, 0.99):
                P.append(([float(l), 1.0], [float(1 - p), float(p)], beta))
    return P


def main():
    rng = np.random.default_rng(20261105)
    out = {"rows": [], "exceptions": []}
    for L in (3, 4, 5, 6):
        N = L + 1
        classes = {}
        for B in downsets(L):
            classes.setdefault(frozenset(B & set(reach(B, L))), B)
        caps = [B for B in classes.values() if is_window_cap(B, L)]
        others = [B for B in classes.values() if not is_window_cap(B, L)]
        P_caps = primitives(rng, 40)
        P_oth = primitives(rng, 40)
        cap_rev = [max_reversal(B, L, P_caps)[0] for B in caps]
        oth = [(B, max_reversal(B, L, P_oth)) for B in others]
        found = [r for _, (r, _) in oth if r > TOL_REV]
        none = [B for B, (r, _) in oth if r <= TOL_REV]
        for B in none:   # targeted two-state grid for restrictions without a reversal
            r, ex = max_reversal(B, L, two_state_grid())
            rec = {"N": N, "base_set_reached": sorted(''.join(map(str, h)) for h in B & set(reach(B, L))),
                   "max_cost_difference_grid": float(r)}
            if r > TOL_REV:
                found.append(r)
            else:
                out["exceptions"].append(rec)
        row = {"N": N, "distinct_restrictions": len(classes), "rolling_intersections": len(caps),
               "rolling_with_reversal": int(sum(r > TOL_REV for r in cap_rev)),
               "max_cost_difference_rolling": float(max(cap_rev)),
               "other_restrictions": len(others), "other_with_reversal": len(found),
               "smallest_reversal_found": float(min(found)) if found else None}
        out["rows"].append(row)
        print(row, flush=True)
    print("exceptions:", out["exceptions"])
    # discounted-count reversal in the three-state example, (N,Q)=(7,3)
    L, Q = 6, 3
    B = {h for h in itertools.product((0, 1), repeat=L) if sum(h) <= Q - 1}
    R, idx, c = solve(B, L, [0.15, 0.5, 1.0], [0.5, 0.25, 0.25], 0.9)
    out["three_state_7_3"] = {"c_000110": float(c[idx[(0, 0, 0, 1, 1, 0)]]), "c_001001": float(c[idx[(0, 0, 1, 0, 0, 1)]])}
    print(out["three_state_7_3"])
    json.dump(out, open("order_check_results.json", "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/replicate_supplement.py <==
"""Reproduce numerical results and figures in the Supplemental Appendix.

Usage: python3 replicate_supplement.py
Requires Python 3, NumPy, SciPy and Matplotlib.
Values are unnormalized unless explicitly labeled otherwise.
"""
from pathlib import Path
from itertools import combinations
import json
import numpy as np
from scipy.optimize import brentq
from scipy.sparse import csr_matrix
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT=Path(__file__).resolve().parent
OUT=ROOT/'figures'
OUT.mkdir(exist_ok=True)

class Quota:
    def __init__(self,N,Q,selected=None):
        self.N,self.Q=N,Q;L=N-1;mask=(1<<L)-1
        if selected is None:
            states=[]
            for k in range(min(Q,L)+1):
                states.extend(sum(1<<j for j in cs) for cs in combinations(range(L),k))
            states.sort();base={s for s in states if s.bit_count()<Q}
        else:
            base={s for s in range(1<<L) if s.bit_count()<Q}|set(selected)
            seen={0};todo=[0]
            while todo:
                s=todo.pop()
                for a in ([0,1] if s in base else [0]):
                    t=((s<<1)|a)&mask
                    if t not in seen:seen.add(t);todo.append(t)
            states=sorted(seen)
        self.states=states;idx={s:i for i,s in enumerate(states)}
        self.slack=np.array([s in base for s in states])
        self.t0=np.array([idx[(s<<1)&mask] for s in states])
        self.t1=np.array([idx[((s<<1)|1)&mask] if s in base else idx[(s<<1)&mask] for s in states])
        self.i0=idx[0]

    def solve(self,beta,p=.5,ell=.379,mode='prescribed',tol=2e-11):
        # mode='prescribed': H at slack histories, compliance when binding.
        # mode='optimal': optimize both states subject to perpetual compliance.
        # mode='completed': H at slack histories; optimize exits when binding.
        V=np.zeros(len(self.states))
        for it in range(20000):
            z=beta*V[self.t0];o=beta*V[self.t1]
            if mode=='optimal':
                W=z+self.slack*((1-p)*np.maximum(ell+o-z,0)+p*np.maximum(1+o-z,0))
            else:
                W=np.where(self.slack,p*(1+o)+(1-p)*z,z)
                if mode=='completed': W=np.where(self.slack,W,p*np.maximum(1,z)+(1-p)*np.maximum(ell,z))
            err=np.max(np.abs(W-V));V=W
            if err <= tol*(1-beta):break
        else:raise RuntimeError('Value iteration did not converge')
        c=beta*(V[self.t0]-V[self.t1]);bind=~self.slack
        return {'V0':float(V[self.i0]),'c0':float(c[self.i0]),
                'cmin':float(c[self.slack].min()),'cmax':float(c[self.slack].max()),
                'binding_min':float(V[bind].min()) if bind.any() else None,
                'exit_margin':float((beta*V[self.t0[bind]]-1).min()) if bind.any() else None,
                'error_bound':float(err/(1-beta))}

    def limiting_prescribed_cost(self,p=.5):
        # The all-zero identity gives c(z) -> 1 - average_reward/p.
        rows=np.arange(len(self.states))
        P=csr_matrix((np.r_[1-p*self.slack,p*self.slack],
                      (np.r_[rows,rows],np.r_[self.t0,self.t1])),
                     shape=(len(rows),len(rows)))
        dist=np.zeros(len(rows));dist[self.i0]=1
        for _ in range(100000):
            new=P.T@dist
            if np.max(abs(new-dist))<1e-14:
                return float(1-np.dot(new,self.slack))
            dist=new
        raise RuntimeError('Stationary iteration did not converge')

def thresholds():
    data=[]
    for Q in (1,2,3):
        for N in range(Q+1,31):
            model=Quota(N,Q)
            ir=lambda b:model.solve(b,tol=2e-9)['c0']-.379
            bu=lambda b:model.solve(b,mode='completed',tol=2e-9)['c0']-.379
            sus=lambda b:model.solve(b,tol=2e-9)['binding_min']-1
            # Both implementation costs have the same patient limit: eventually
            # every binding-history compliance value exceeds the terminal reward.
            c_limit=model.limiting_prescribed_cost()
            def root(f,implementation=False):
                if implementation and c_limit<=.379:return None
                hi=.98
                while f(hi)<0:hi=1-(1-hi)/2
                return float(brentq(f,.01,hi,xtol=3e-9))
            row={'N':N,'Q':Q,'IR':root(ir,True),'BU':root(bu,True),
                 'sustainability':root(sus),'patient_limit_cost':c_limit}
            data.append(row)
        print('Threshold grid complete: Q=',Q,flush=True)
    plot_thresholds(data)
    return data

def plot_thresholds(data):
    plt.rcParams.update({'font.family':'serif','font.size':12,'axes.labelsize':12,
                         'xtick.labelsize':12,'ytick.labelsize':12,'legend.fontsize':12,
                         'mathtext.fontset':'cm','pdf.fonttype':42})
    for Q in (1,2,3):
        rows=[r for r in data if r['Q']==Q];x=np.array([r['N'] for r in rows])
        y1=np.array([r['IR'] or np.nan for r in rows]);y2=np.array([r['BU'] or np.nan for r in rows]);ys=np.array([r['sustainability'] for r in rows])
        fig,ax=plt.subplots(figsize=(5.8,3.8),layout='constrained')
        ax.plot(x,y1,'o-',ms=3,label='IR implementation',color='#5c4d9a')
        ax.plot(x,y2,'s-',ms=3,label='BU implementation',color='#c67920')
        ax.plot(x,ys,'^-',ms=3,label='BU sustainability',color='#287d68')
        ax.set(xlabel='Memory length $N$',ylabel='Discount factor',title=f'Quota $Q={Q}$',xlim=(1,30),ylim=(.5,1.005))
        ax.grid(alpha=.2)
        if Q==1:
            ax.legend(loc='center right',bbox_to_anchor=(1,.30),frameon=False)
        else:
            ax.legend(loc='lower right',frameon=False)
        fig.savefig(OUT/f'patience_Q{Q}.pdf');plt.close(fig)

def comparisons():
    rows=[]
    for Q,N in [(1,3),(2,7),(3,11),(4,20)]:
        m=Quota(N,Q);prev=Quota(N-1,Q)
        rows.append({'N':N,'Q':Q,'IR':m.solve(.9),'completed':m.solve(.9,mode='completed'),
                     'previous_optimal':prev.solve(.9,mode='optimal'),'previous_prescribed':prev.solve(.9)})
    print('Full-quota table complete',flush=True)
    ranges={}
    for Q in (1,2,3,4):
        imp=[];sus=[]
        for N in range(Q+1,41):
            m=Quota(N,Q);r=m.solve(.9,mode='completed',tol=1e-9)
            if r['c0']>=.379-1e-8:
                assert r['cmin']>=.379-1e-8 and r['cmax']<1
                imp.append(N)
                if r['exit_margin']>1e-8:sus.append(N)
        ranges[Q]={'implementable_BU':imp,'sustainable_BU':sus}
        print('BU range complete: Q=',Q,flush=True)
    return rows,ranges

def selective():
    J=[(1,2,8,15),(1,3,5,15),(1,5,6,14),(2,11,12,13),(3,4,5,14),(4,10,12,13),(8,9,12,13),(8,10,11,13),(9,10,11,12)]
    I=[c for c in combinations(range(1,16),4) if any(all(i<=j for i,j in zip(c,b)) for b in J)]
    selected={sum(1<<(15-j) for j in c) for c in I}
    # N-window classes consist of the added base history followed by 1 and
    # its zero continuations until the first original recommendation expires.
    windows=set()
    for s in selected:
        w=(s<<1)|1
        while w.bit_count()==5:
            windows.add(w);w=(w<<1)&((1<<16)-1)
    m=Quota(16,4,selected);r=m.solve(.95,tol=5e-12)
    assert len(I)==725 and len(windows)==1935
    assert r['cmin']>.379 and r['cmax']<1 and r['exit_margin']>0
    # A quota of five fails even at memory sixteen. Quota and memory
    # monotonicity therefore excludes all larger quotas and shorter windows.
    assert Quota(16,5).solve(.95,mode='optimal')['c0']<.379
    best=(-1,None)
    for N in range(2,17):
        for Q in range(1,min(5,N)):
            z=Quota(N,Q).solve(.95)
            if z['c0']>=.379 and z['V0']>best[0]:best=(z['V0'],(N,Q))
    result={'base_histories':len(I),'added_windows':len(windows),'selective':r,
            'full_16_4':Quota(16,4).solve(.95),'best_full_memory_at_most_16':best,
            'full_18_5':Quota(18,5).solve(.95),'normalized_ceiling':.3105}
    print('Selective construction complete',flush=True)
    return result

def additional_examples():
    # The exact recurring/nesting diagnostic in Section S1.3.
    states=[(0,0),(0,1),(1,0),(1,1)];idx={s:i for i,s in enumerate(states)}
    probs=[.75,.25,.25,0];rewards=[.7,.25,.25,0]
    P=np.zeros((4,4))
    for s,i in idx.items():
        P[i,idx[s[1:]+(0,)]]+=1-probs[i]
        if probs[i]:P[i,idx[s[1:]+(1,)]]+=probs[i]
    V=np.linalg.solve(np.eye(4)-.9*P,np.array(rewards))
    costs={''.join(map(str,s)):.9*(V[idx[s[1:]+(0,)]]-V[idx[s[1:]+(1,)]]) for s in states if s!=(1,1)}
    assert abs(costs['00']-72171/177740)<1e-12
    assert abs(costs['01']-5931/17774)<1e-12
    rows=[]
    for N in range(3,31):
        x=.4**(N-2);formula=(125-50*x)/(90-48*x)
        r=Quota(N,1).solve(.8,mode='completed')
        assert abs(r['V0']-formula)<3e-11
        rows.append({'N':N,'V0':r['V0'],'c0':r['c0'],'exit_margin':r['exit_margin']})
    return {'nesting_costs':costs,'unsustainable_quota_one':rows}

if __name__=='__main__':
    a,b=comparisons();c=selective()
    partial={'full_quota_table':a,'BU_ranges_through_40':b,'selective':c,
             'additional_examples':additional_examples()}
    (ROOT/'supplement_results.json').write_text(json.dumps(partial,indent=2))
    partial['thresholds']=thresholds()
    (ROOT/'supplement_results.json').write_text(json.dumps(partial,indent=2))
    print('Saved supplement_results.json and figures/patience_Q*.pdf',flush=True)


==> anc/requirements.txt <==
numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8


==> anc/simulation/README.txt <==
LATEST FIGURES
zoomed_comparison_results/single_gl_zoomed_comparison.pdf
zoomed_comparison_results/single_gl_matched_memory.pdf

PNG and SVG versions sit beside the PDFs. Read
zoomed_comparison_results/README.txt for the new comparison, exact scope,
endpoint values, and reproduction commands. Earlier full-range figures,
patient-limit certificates, data, and construction methods are retained in
single_gl_patient_results/ for reference.


==> anc/simulation/long_memory.py <==
"""Binary-weight temporal prefixes evaluated by a forbidden-word automaton.

Recent-first binary records of rank < K permit recommendation 1. Prefixes
are temporally lower closed. Aho-Corasick states track only suffixes needed
to detect forbidden recommendations, replacing enumeration of 2**(N-1)
records. Zero is always feasible. The separating rule is evaluated exactly
by a sparse linear solve; Bellman residuals bound numerical errors.
Searches N=16,32,64,128 extend the archived four-chain N<=12 search.
The output is an attained lower bound, not the optimum over all restrictions.
"""
from collections import deque
import numpy as np
from scipy.sparse import coo_matrix, eye
from scipy.sparse.linalg import spsolve

def automaton(N,K):
    # Permitted bases are recent-first binary records of integer rank < K.
    L=N-1; word=format(K,f'0{L}b')
    patterns=['1'+word[:j][::-1]+'1' for j in range(L) if word[j]=='0']+[word[::-1]+'1']
    nxt=[{}];bad=[False];fail=[0]
    for w in patterns:
        s=0
        for c in w:
            if c not in nxt[s]:nxt[s][c]=len(nxt);nxt.append({});bad.append(False);fail.append(0)
            s=nxt[s][c]
        bad[s]=True
    todo=deque()
    for c in '01':
        if c in nxt[0]:todo.append(nxt[0][c])
        else:nxt[0][c]=0
    while todo:
        s=todo.popleft();bad[s]=bad[s] or bad[fail[s]]
        for c in '01':
            if c in nxt[s]:
                t=nxt[s][c];fail[t]=nxt[fail[s]][c];todo.append(t)
            else:nxt[s][c]=nxt[fail[s]][c]
    s=0
    for _ in range(L):s=nxt[s]['0']
    states=[s];ix={s:0}
    for s in states:
        for c in '01':
            t=nxt[s][c]
            if not bad[t] and t not in ix:ix[t]=len(states);states.append(t)
    a=np.array([ix[nxt[s]['0']] for s in states]);base=np.array([not bad[nxt[s]['1']] for s in states]);b=np.array([ix[nxt[s]['1']] if base[i] else a[i] for i,s in enumerate(states)])
    return a,b,base

def value(N,K,beta):
    a,b,base=automaton(N,K);n=len(a);i=np.arange(n);p=.5*base
    P=coo_matrix((np.r_[beta*(1-p),beta*p],(np.r_[i,i],np.r_[a,b])),shape=(n,n)).tocsc()
    v=spsolve(eye(n,format='csc')-P,p);err=max(abs(v-(p+beta*((1-p)*v[a]+p*v[b]))))/(1-beta)
    assert err < 1e-10
    cost=beta*(v[a]-v[b]);assert min(cost[base])>=1-2*(1-beta)*v[0]-1e-9
    assert max(cost[base]) < 1+1e-10
    return float((1-beta)*v[0]),float(err),n


def search(beta,N):
    from quota_payoff import evaluate
    if evaluate(N,1,beta)[1]<.3-1e-12:return None
    lo,hi=1,2**(N-1)
    while hi-lo>1:
        k=(lo+hi)//2;pi,e,n=value(N,k,beta)
        if pi+e<=.35+1e-12:lo=k
        else:hi=k
    pi,e,n=value(N,lo,beta)
    assert pi<=.35+2e-12
    return dict(N=N,K=str(lo),payoff=pi,error_bound=e,automaton_states=n,chain='weight_binary')

def run_row(r):
    beta=r['beta'];results=[search(beta,N) for N in [16,32,64,128]]
    results=[x for x in results if x is not None]
    best=max([dict(payoff=r['constructed_payoff'],N=r['construction'].get('N',12),chain='archived'),*results],key=lambda x:x['payoff'])
    return dict(beta=beta,by_memory=results,best=best,full_payoff=r['full_payoff'],payoff=max(best['payoff'],r['full_payoff']))


def validate():
    # Independent comparison with the original full-history solver.
    from temporal_construction import orders,policy_value
    for N in range(2,9):
        _,seq,rank=orders(N,.8)[0]
        for K in range(1,2**(N-1)):
            pi,e,n=value(N,K,.8)
            reference=policy_value(N,.8,rank<K)[0]
            assert abs(pi-reference)<1e-10,(N,K,pi,reference)
    print('Validated against every binary prefix at N=2,...,8.',flush=True)

if __name__=='__main__':
    validate()
    import json,time,os
    from pathlib import Path
    from concurrent.futures import ProcessPoolExecutor
    root=Path(__file__).resolve().parent
    rows=[r for r in json.loads((root/'zoomed_comparison_results/zoom_data.json').read_text()) if 6/13<r['beta']<=.88]
    out=root/'long_memory_results';out.mkdir(exist_ok=True)
    start=time.time();results=[]
    with ProcessPoolExecutor(max_workers=4) as pool:
        for i,r in enumerate(pool.map(run_row,rows)):
            results.append(r)
            if i%25==0:
                print(i+1,len(rows),'seconds',round(time.time()-start,1),flush=True)
                (out/'results.json').write_text(json.dumps(results,indent=2))
    (out/'results.json').write_text(json.dumps(results,indent=2))
    print('DONE',len(results),'seconds',round(time.time()-start,1),flush=True)


==> anc/simulation/long_memory_results/README.txt <==
Longer-memory binary-prefix searches for Figure 2

Run: python3 simulation/long_memory.py
Plot: python3 simulation/plot_klr_simple.py

The 519 archived discount factors satisfy 6/13 < beta <= 0.88.
At each point, binary-weight prefixes are searched at N=16,32,64,128.
K is stored as a decimal string to preserve exact large integers.
The automaton forbids precisely the finite words that violate the prefix rule.
The separating policy is evaluated using a sparse linear solve, with residual
and all reachable slack-state incentive checks. The validator compares every
prefix at N=2,...,8 against the original full-history solver.

The plotted envelope also includes the archived four-chain searches at N<=12
and the globally optimal full quota over all finite memories. It is an attained
lower bound, not an exhaustive search over all temporally lower-closed rules.
No claim about the infinite-memory optimum follows from this computation.
The largest N=64 versus N=128 payoff difference is 1.67e-16 on this grid;
the largest value error bound is 1.55e-14. Maximum improvement over the old
envelope is 0.000189329664. See summary.json and results.json.


==> anc/simulation/long_memory_results/results.json <==
[
  {
    "beta": 0.4615384616384616,
    "by_memory": [
      {
        "N": 32,
        "K": "8",
        "payoff": 0.3499999999993421,
        "error_bound": 2.0618427604010618e-16,
        "automaton_states": 29,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "34359738368",
        "payoff": 0.34999999999934206,
        "error_bound": 0.0,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "633825300114114700748351602688",
        "payoff": 0.34999999999934206,
        "error_bound": 0.0,
        "automaton_states": 2088,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "8",
      "payoff": 0.3499999999993421,
      "error_bound": 2.0618427604010618e-16,
      "automaton_states": 29,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999999999934206,
    "payoff": 0.3499999999993421
  },
  {
    "beta": 0.4615384617458347,
    "by_memory": [
      {
        "N": 32,
        "K": "8",
        "payoff": 0.3499999999539769,
        "error_bound": 1.030921380406104e-16,
        "automaton_states": 29,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "34359738368",
        "payoff": 0.3499999999539769,
        "error_bound": 1.9202407084519117e-25,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "633825300114114700748351602688",
        "payoff": 0.3499999999539769,
        "error_bound": 1.9202407084519117e-25,
        "automaton_states": 2088,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "8",
      "payoff": 0.3499999999539769,
      "error_bound": 1.030921380406104e-16,
      "automaton_states": 29,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499999999539769,
    "payoff": 0.3499999999539769
  },
  {
    "beta": 0.46153846196849774,
    "by_memory": [
      {
        "N": 32,
        "K": "16",
        "payoff": 0.34999999990842584,
        "error_bound": 1.0309213808324075e-16,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "68719476736",
        "payoff": 0.34999999990842584,
        "error_bound": 5.760722127737892e-25,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "1267650600228229401496703205376",
        "payoff": 0.34999999990842584,
        "error_bound": 5.760722127737892e-25,
        "automaton_states": 2072,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "16",
      "payoff": 0.34999999990842584,
      "error_bound": 1.0309213808324075e-16,
      "automaton_states": 28,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499999999084259,
    "payoff": 0.3499999999084259
  },
  {
    "beta": 0.4615384624302411,
    "by_memory": [
      {
        "N": 32,
        "K": "32",
        "payoff": 0.3499999998184748,
        "error_bound": 1.0309213817164468e-16,
        "automaton_states": 27,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "137438953472",
        "payoff": 0.34999999981847474,
        "error_bound": 2.0618427634328936e-16,
        "automaton_states": 324,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "2535301200456458802993406410752",
        "payoff": 0.34999999981847474,
        "error_bound": 2.0618427634328936e-16,
        "automaton_states": 2052,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "32",
      "payoff": 0.3499999998184748,
      "error_bound": 1.0309213817164468e-16,
      "automaton_states": 27,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999999981847474,
    "payoff": 0.3499999998184748
  },
  {
    "beta": 0.46153846338777277,
    "by_memory": [
      {
        "N": 32,
        "K": "64",
        "payoff": 0.3499999996417112,
        "error_bound": 5.154606917748533e-17,
        "automaton_states": 26,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "274877906944",
        "payoff": 0.3499999996417112,
        "error_bound": 1.5361925714458624e-24,
        "automaton_states": 364,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "5070602400912917605986812821504",
        "payoff": 0.3499999996417112,
        "error_bound": 1.5361925714458624e-24,
        "automaton_states": 2028,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "64",
      "payoff": 0.3499999996417112,
      "error_bound": 5.154606917748533e-17,
      "automaton_states": 26,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999999964171125,
    "payoff": 0.34999999964171125
  },
  {
    "beta": 0.46153846537343624,
    "by_memory": [
      {
        "N": 32,
        "K": "128",
        "payoff": 0.34999999929632125,
        "error_bound": 5.1546069367569743e-17,
        "automaton_states": 25,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "549755813888",
        "payoff": 0.34999999929632125,
        "error_bound": 4.608577731332458e-24,
        "automaton_states": 400,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10141204801825835211973625643008",
        "payoff": 0.34999999929632125,
        "error_bound": 4.608577731332458e-24,
        "automaton_states": 2000,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "128",
      "payoff": 0.34999999929632125,
      "error_bound": 5.1546069367569743e-17,
      "automaton_states": 25,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999999929632125,
    "payoff": 0.34999999929632125
  },
  {
    "beta": 0.46153846949116883,
    "by_memory": [
      {
        "N": 32,
        "K": "256",
        "payoff": 0.34999999862594405,
        "error_bound": 1.0309213952350753e-16,
        "automaton_states": 24,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1099511627776",
        "payoff": 0.34999999862594405,
        "error_bound": 2.0618427904701505e-16,
        "automaton_states": 432,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "20282409603651670423947251286016",
        "payoff": 0.34999999862594405,
        "error_bound": 2.0618427904701505e-16,
        "automaton_states": 1968,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "256",
      "payoff": 0.34999999862594405,
      "error_bound": 1.0309213952350753e-16,
      "automaton_states": 24,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999999862594405,
    "payoff": 0.34999999862594405
  },
  {
    "beta": 0.46153847803024023,
    "by_memory": [
      {
        "N": 32,
        "K": "512",
        "payoff": 0.34999999733514486,
        "error_bound": 2.0618428231674226e-16,
        "automaton_states": 23,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2199023255552",
        "payoff": 0.34999999733514486,
        "error_bound": 2.0618428231674226e-16,
        "automaton_states": 460,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "40564819207303340847894502572032",
        "payoff": 0.34999999733514486,
        "error_bound": 2.0618428231674226e-16,
        "automaton_states": 1932,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "512",
      "payoff": 0.34999999733514486,
      "error_bound": 2.0618428231674226e-16,
      "automaton_states": 23,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499999973351448,
    "payoff": 0.34999999733514486
  },
  {
    "beta": 0.4615384957379805,
    "by_memory": [
      {
        "N": 32,
        "K": "1024",
        "payoff": 0.3499999948737069,
        "error_bound": 5.15460722743196e-17,
        "automaton_states": 22,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4398046511104",
        "payoff": 0.3499999948737069,
        "error_bound": 2.061842890972784e-16,
        "automaton_states": 484,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "81129638414606681695789005144064",
        "payoff": 0.3499999948737069,
        "error_bound": 2.061842890972784e-16,
        "automaton_states": 1892,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "1024",
      "payoff": 0.3499999948737069,
      "error_bound": 5.15460722743196e-17,
      "automaton_states": 22,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499999948737069,
    "payoff": 0.3499999948737069
  },
  {
    "beta": 0.46153853245907717,
    "by_memory": [
      {
        "N": 32,
        "K": "2048",
        "payoff": 0.34999999023591294,
        "error_bound": 1.6108148684241448e-18,
        "automaton_states": 21,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "8796093022208",
        "payoff": 0.34999999023591294,
        "error_bound": 0.0,
        "automaton_states": 504,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "162259276829213363391578010288128",
        "payoff": 0.34999999023591294,
        "error_bound": 0.0,
        "automaton_states": 1848,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "2048",
      "payoff": 0.34999999023591294,
      "error_bound": 1.6108148684241448e-18,
      "automaton_states": 21,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999999023591294,
    "payoff": 0.34999999023591294
  },
  {
    "beta": 0.46153860860876766,
    "by_memory": [
      {
        "N": 32,
        "K": "4096",
        "payoff": 0.3499999816293232,
        "error_bound": 6.443260384908083e-18,
        "automaton_states": 20,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "17592186044416",
        "payoff": 0.34999998162932316,
        "error_bound": 2.0618433231705866e-16,
        "automaton_states": 520,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "324518553658426726783156020576256",
        "payoff": 0.34999998162932316,
        "error_bound": 2.0618433231705866e-16,
        "automaton_states": 1800,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "4096",
      "payoff": 0.3499999816293232,
      "error_bound": 6.443260384908083e-18,
      "automaton_states": 20,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999998162932316,
    "payoff": 0.3499999816293232
  },
  {
    "beta": 0.46153876652277054,
    "by_memory": [
      {
        "N": 32,
        "K": "8192",
        "payoff": 0.34999996597218463,
        "error_bound": 2.5773049098067196e-17,
        "automaton_states": 19,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "35184372088832",
        "payoff": 0.34999996597218463,
        "error_bound": 2.0618439278453757e-16,
        "automaton_states": 532,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "649037107316853453566312041152512",
        "payoff": 0.34999996597218463,
        "error_bound": 2.0618439278453757e-16,
        "automaton_states": 1748,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "8192",
      "payoff": 0.34999996597218463,
      "error_bound": 2.5773049098067196e-17,
      "automaton_states": 19,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499999659721847,
    "payoff": 0.3499999659721847
  },
  {
    "beta": 0.4615390939939936,
    "by_memory": [
      {
        "N": 32,
        "K": "16384",
        "payoff": 0.34999993825078524,
        "error_bound": 1.0309225908897946e-16,
        "automaton_states": 18,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "70368744177664",
        "payoff": 0.34999993825078524,
        "error_bound": 2.0618451817795892e-16,
        "automaton_states": 540,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "1298074214633706907132624082305024",
        "payoff": 0.34999993825078524,
        "error_bound": 2.0618451817795892e-16,
        "automaton_states": 1692,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "16384",
      "payoff": 0.34999993825078524,
      "error_bound": 1.0309225908897946e-16,
      "automaton_states": 18,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999993825078524,
    "payoff": 0.34999993825078524
  },
  {
    "beta": 0.46153977308134514,
    "by_memory": [
      {
        "N": 32,
        "K": "32768",
        "payoff": 0.34999989105392865,
        "error_bound": 3.221637159542466e-18,
        "automaton_states": 17,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "140737488355328",
        "payoff": 0.34999989105392865,
        "error_bound": 2.0618477821071783e-16,
        "automaton_states": 544,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "2596148429267413814265248164610048",
        "payoff": 0.34999989105392865,
        "error_bound": 2.0618477821071783e-16,
        "automaton_states": 1632,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "32768",
      "payoff": 0.34999989105392865,
      "error_bound": 3.221637159542466e-18,
      "automaton_states": 17,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999989105392865,
    "payoff": 0.34999989105392865
  },
  {
    "beta": 0.4615411813260961,
    "by_memory": [
      {
        "N": 16,
        "K": "1",
        "payoff": 0.3499998154921334,
        "error_bound": 1.0309265872545017e-16,
        "automaton_states": 16,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "65536",
        "payoff": 0.3499998154921334,
        "error_bound": 2.5773164681362543e-17,
        "automaton_states": 32,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "281474976710656",
        "payoff": 0.3499998154921334,
        "error_bound": 2.0618531745090034e-16,
        "automaton_states": 544,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "5192296858534827628530496329220096",
        "payoff": 0.3499998154921334,
        "error_bound": 2.0618531745090034e-16,
        "automaton_states": 1568,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "1",
      "payoff": 0.3499998154921334,
      "error_bound": 1.0309265872545017e-16,
      "automaton_states": 16,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499998154921333,
    "payoff": 0.3499998154921334
  },
  {
    "beta": 0.46154410164742776,
    "by_memory": [
      {
        "N": 16,
        "K": "2",
        "payoff": 0.3499997072108853,
        "error_bound": 2.061864356991778e-16,
        "automaton_states": 15,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "131072",
        "payoff": 0.3499997072108853,
        "error_bound": 2.061864356991778e-16,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "562949953421312",
        "payoff": 0.3499997072108853,
        "error_bound": 2.061864356991778e-16,
        "automaton_states": 540,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10384593717069655257060992658440192",
        "payoff": 0.3499997072108853,
        "error_bound": 2.061864356991778e-16,
        "automaton_states": 1500,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "2",
      "payoff": 0.3499997072108853,
      "error_bound": 2.061864356991778e-16,
      "automaton_states": 15,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999970721088536,
    "payoff": 0.34999970721088536
  },
  {
    "beta": 0.4615501576094144,
    "by_memory": [
      {
        "N": 16,
        "K": "4",
        "payoff": 0.34999958785762086,
        "error_bound": 2.0618875468438023e-16,
        "automaton_states": 14,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "262144",
        "payoff": 0.34999958785762086,
        "error_bound": 2.0618875468438023e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1125899906842624",
        "payoff": 0.34999958785762086,
        "error_bound": 2.0618875468438023e-16,
        "automaton_states": 532,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "20769187434139310514121985316880384",
        "payoff": 0.34999958785762086,
        "error_bound": 2.0618875468438023e-16,
        "automaton_states": 1428,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "4",
      "payoff": 0.34999958785762086,
      "error_bound": 2.0618875468438023e-16,
      "automaton_states": 14,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499995878576209,
    "payoff": 0.3499995878576209
  },
  {
    "beta": 0.46156271604782545,
    "by_memory": [
      {
        "N": 16,
        "K": "8",
        "payoff": 0.3499995694955436,
        "error_bound": 5.1548390950754146e-17,
        "automaton_states": 13,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "524288",
        "payoff": 0.3499995694955436,
        "error_bound": 2.0619356380301658e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2251799813685248",
        "payoff": 0.3499995694955436,
        "error_bound": 2.0619356380301658e-16,
        "automaton_states": 520,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "41538374868278621028243970633760768",
        "payoff": 0.3499995694955436,
        "error_bound": 2.0619356380301658e-16,
        "automaton_states": 1352,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "8",
      "payoff": 0.3499995694955436,
      "error_bound": 5.1548390950754146e-17,
      "automaton_states": 13,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499995694955436,
    "payoff": 0.3499995694955436
  },
  {
    "beta": 0.4615887588756489,
    "by_memory": [
      {
        "N": 16,
        "K": "8",
        "payoff": 0.3499885729285637,
        "error_bound": 2.0620353733824442e-16,
        "automaton_states": 13,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "524288",
        "payoff": 0.3499885729285637,
        "error_bound": 4.1240707467648885e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2251799813685248",
        "payoff": 0.3499885729285637,
        "error_bound": 4.1240707467648885e-16,
        "automaton_states": 520,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "41538374868278621028243970633760768",
        "payoff": 0.3499885729285637,
        "error_bound": 4.1240707467648885e-16,
        "automaton_states": 1352,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "8",
      "payoff": 0.3499885729285637,
      "error_bound": 2.0620353733824442e-16,
      "automaton_states": 13,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499885729285638,
    "payoff": 0.3499885729285638
  },
  {
    "beta": 0.4616427647049442,
    "by_memory": [
      {
        "N": 16,
        "K": "16",
        "payoff": 0.3499772424356827,
        "error_bound": 3.2222534819766327e-18,
        "automaton_states": 12,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1048576",
        "payoff": 0.3499772424356827,
        "error_bound": 2.062242228465045e-16,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4503599627370496",
        "payoff": 0.3499772424356827,
        "error_bound": 2.062242228465045e-16,
        "automaton_states": 504,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "83076749736557242056487941267521536",
        "payoff": 0.3499772424356827,
        "error_bound": 2.062242228465045e-16,
        "automaton_states": 1272,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "16",
      "payoff": 0.3499772424356827,
      "error_bound": 3.2222534819766327e-18,
      "automaton_states": 12,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499772424356827,
    "payoff": 0.3499772424356827
  },
  {
    "beta": 0.4617547582878856,
    "by_memory": [
      {
        "N": 16,
        "K": "32",
        "payoff": 0.3499548943832389,
        "error_bound": 1.031335661318275e-16,
        "automaton_states": 11,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "2097152",
        "payoff": 0.3499548943832389,
        "error_bound": 3.0214911952683837e-19,
        "automaton_states": 132,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "9007199254740992",
        "payoff": 0.3499548943832389,
        "error_bound": 3.0214911952683837e-19,
        "automaton_states": 484,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "166153499473114484112975882535043072",
        "payoff": 0.3499548943832389,
        "error_bound": 3.0214911952683837e-19,
        "automaton_states": 1188,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499548943832473,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3499548943832389,
    "payoff": 0.3499548943832473
  },
  {
    "beta": 0.46198700289524963,
    "by_memory": [
      {
        "N": 16,
        "K": "64",
        "payoff": 0.3499111976918892,
        "error_bound": 1.0317808590124057e-16,
        "automaton_states": 10,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "4194304",
        "payoff": 0.3499111976918892,
        "error_bound": 2.0151969902586049e-19,
        "automaton_states": 140,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "18014398509481984",
        "payoff": 0.3499111976918892,
        "error_bound": 2.0151969902586049e-19,
        "automaton_states": 460,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "332306998946228968225951765070086144",
        "payoff": 0.3499111976918892,
        "error_bound": 2.0151969902586049e-19,
        "automaton_states": 1100,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34991119769190104,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3499111976918893,
    "payoff": 0.34991119769190104
  },
  {
    "beta": 0.4624686158255001,
    "by_memory": [
      {
        "N": 16,
        "K": "128",
        "payoff": 0.3498269479092817,
        "error_bound": 2.581763263763085e-17,
        "automaton_states": 9,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "8388608",
        "payoff": 0.3498269479092817,
        "error_bound": 2.065410611010468e-16,
        "automaton_states": 144,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "36028797018963968",
        "payoff": 0.3498269479092817,
        "error_bound": 2.065410611010468e-16,
        "automaton_states": 432,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "664613997892457936451903530140172288",
        "payoff": 0.3498269479092817,
        "error_bound": 2.065410611010468e-16,
        "automaton_states": 1008,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "128",
      "payoff": 0.3498269479092817,
      "error_bound": 2.581763263763085e-17,
      "automaton_states": 9,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3498269479092817,
    "payoff": 0.3498269479092817
  },
  {
    "beta": 0.4634673516722313,
    "by_memory": [
      {
        "N": 16,
        "K": "256",
        "payoff": 0.34966849196442024,
        "error_bound": 0.0,
        "automaton_states": 16,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "16777216",
        "payoff": 0.34966849196442024,
        "error_bound": 2.0692552971108655e-16,
        "automaton_states": 144,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "72057594037927936",
        "payoff": 0.34966849196442024,
        "error_bound": 2.0692552971108655e-16,
        "automaton_states": 400,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "1329227995784915872903807060280344576",
        "payoff": 0.34966849196442024,
        "error_bound": 2.0692552971108655e-16,
        "automaton_states": 912,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3496684919644337,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.3496684919644201,
    "payoff": 0.3496684919644337
  },
  {
    "beta": 0.46553846153846157,
    "by_memory": [
      {
        "N": 16,
        "K": "512",
        "payoff": 0.349384632599832,
        "error_bound": 2.077273937842118e-16,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "33554432",
        "payoff": 0.349384632599832,
        "error_bound": 2.077273937842118e-16,
        "automaton_states": 140,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "144115188075855872",
        "payoff": 0.349384632599832,
        "error_bound": 2.077273937842118e-16,
        "automaton_states": 364,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "2658455991569831745807614120560689152",
        "payoff": 0.349384632599832,
        "error_bound": 2.077273937842118e-16,
        "automaton_states": 812,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "512",
      "payoff": 0.349384632599832,
      "error_bound": 2.077273937842118e-16,
      "automaton_states": 28,
      "chain": "weight_binary"
    },
    "full_payoff": 0.349384632599832,
    "payoff": 0.349384632599832
  },
  {
    "beta": 0.467,
    "by_memory": [
      {
        "N": 16,
        "K": "512",
        "payoff": 0.3487864161638913,
        "error_bound": 2.0829700274393184e-16,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "33554432",
        "payoff": 0.3487864161638913,
        "error_bound": 2.0829700274393184e-16,
        "automaton_states": 140,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "144115188075855872",
        "payoff": 0.3487864161638913,
        "error_bound": 2.0829700274393184e-16,
        "automaton_states": 364,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "2658455991569831745807614120560689152",
        "payoff": 0.3487864161638913,
        "error_bound": 2.0829700274393184e-16,
        "automaton_states": 812,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3487864161641052,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3487864161638913,
    "payoff": 0.3487864161641052
  },
  {
    "beta": 0.4671334679599191,
    "by_memory": [
      {
        "N": 16,
        "K": "1024",
        "payoff": 0.3500000000000001,
        "error_bound": 2.083491752380591e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "67108864",
        "payoff": 0.3500000000000001,
        "error_bound": 2.083491752380591e-16,
        "automaton_states": 132,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "288230376151711744",
        "payoff": 0.3500000000000001,
        "error_bound": 2.083491752380591e-16,
        "automaton_states": 324,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "5316911983139663491615228241121378304",
        "payoff": 0.3500000000000001,
        "error_bound": 2.083491752380591e-16,
        "automaton_states": 708,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3500000000002131,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.3500000000002131
  },
  {
    "beta": 0.4671334679599265,
    "by_memory": [
      {
        "N": 16,
        "K": "1024",
        "payoff": 0.3499999999999971,
        "error_bound": 2.08349175238062e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "67108864",
        "payoff": 0.3499999999999971,
        "error_bound": 2.08349175238062e-16,
        "automaton_states": 132,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "288230376151711744",
        "payoff": 0.3499999999999971,
        "error_bound": 2.08349175238062e-16,
        "automaton_states": 324,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "5316911983139663491615228241121378304",
        "payoff": 0.3499999999999971,
        "error_bound": 2.08349175238062e-16,
        "automaton_states": 708,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3500000000002101,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999971,
    "payoff": 0.3500000000002101
  },
  {
    "beta": 0.46847500000000003,
    "by_memory": [
      {
        "N": 16,
        "K": "1024",
        "payoff": 0.3494681764273711,
        "error_bound": 2.0887503402947302e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "67108864",
        "payoff": 0.3494681764273711,
        "error_bound": 2.0887503402947302e-16,
        "automaton_states": 132,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "288230376151711744",
        "payoff": 0.3494681764273711,
        "error_bound": 2.0887503402947302e-16,
        "automaton_states": 324,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "5316911983139663491615228241121378304",
        "payoff": 0.3494681764273711,
        "error_bound": 2.0887503402947302e-16,
        "automaton_states": 708,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34946817642760786,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.3494681764273711,
    "payoff": 0.34946817642760786
  },
  {
    "beta": 0.46995000000000003,
    "by_memory": [
      {
        "N": 16,
        "K": "1024",
        "payoff": 0.3488829019486202,
        "error_bound": 6.5455088236083664e-18,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "67108864",
        "payoff": 0.3488829019486202,
        "error_bound": 6.5455088236083664e-18,
        "automaton_states": 132,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "288230376151711744",
        "payoff": 0.3488829019486202,
        "error_bound": 6.5455088236083664e-18,
        "automaton_states": 324,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "5316911983139663491615228241121378304",
        "payoff": 0.3488829019486202,
        "error_bound": 6.5455088236083664e-18,
        "automaton_states": 708,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3488829019487433,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.34888290194862015,
    "payoff": 0.3488829019487433
  },
  {
    "beta": 0.47142500000000004,
    "by_memory": [
      {
        "N": 16,
        "K": "1024",
        "payoff": 0.348297065179955,
        "error_bound": 2.1004077465357924e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "67108864",
        "payoff": 0.348297065179955,
        "error_bound": 2.1004077465357924e-16,
        "automaton_states": 132,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "288230376151711744",
        "payoff": 0.348297065179955,
        "error_bound": 2.1004077465357924e-16,
        "automaton_states": 324,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "5316911983139663491615228241121378304",
        "payoff": 0.348297065179955,
        "error_bound": 2.1004077465357924e-16,
        "automaton_states": 708,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34829706518009385,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.34829706517995507,
    "payoff": 0.34829706518009385
  },
  {
    "beta": 0.47290000000000004,
    "by_memory": [
      {
        "N": 16,
        "K": "1024",
        "payoff": 0.34771066977244763,
        "error_bound": 2.1062853815692596e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "67108864",
        "payoff": 0.34771066977244763,
        "error_bound": 2.1062853815692596e-16,
        "automaton_states": 132,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "288230376151711744",
        "payoff": 0.34771066977244763,
        "error_bound": 2.1062853815692596e-16,
        "automaton_states": 324,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "5316911983139663491615228241121378304",
        "payoff": 0.34771066977244763,
        "error_bound": 2.1062853815692596e-16,
        "automaton_states": 708,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34771066977260395,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.34771066977244763,
    "payoff": 0.34771066977260395
  },
  {
    "beta": 0.47437500000000005,
    "by_memory": [
      {
        "N": 16,
        "K": "1040",
        "payoff": 0.34999924912011676,
        "error_bound": 2.112196004043104e-16,
        "automaton_states": 17,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "68157440",
        "payoff": 0.34999924912011676,
        "error_bound": 2.112196004043104e-16,
        "automaton_states": 197,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "292733975779082240",
        "payoff": 0.34999924912011676,
        "error_bound": 2.112196004043104e-16,
        "automaton_states": 581,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "5399988732876220733671716182388899840",
        "payoff": 0.34999924912011676,
        "error_bound": 2.112196004043104e-16,
        "automaton_states": 1349,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999924912028396,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34712371941088754,
    "payoff": 0.34999924912028396
  },
  {
    "beta": 0.47448891730231624,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.3500000000000001,
        "error_bound": 2.112653873874333e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.3500000000000001,
        "error_bound": 2.112653873874333e-16,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.3500000000000001,
        "error_bound": 2.112653873874333e-16,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.3500000000000001,
        "error_bound": 2.112653873874333e-16,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3500000000001653,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.3500000000001653
  },
  {
    "beta": 0.4744889173023186,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.3499999999999991,
        "error_bound": 2.1126538738743423e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.3499999999999991,
        "error_bound": 2.1126538738743423e-16,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.3499999999999991,
        "error_bound": 2.1126538738743423e-16,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.3499999999999991,
        "error_bound": 2.1126538738743423e-16,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.35000000000016446,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.34999999999999915,
    "payoff": 0.35000000000016446
  },
  {
    "beta": 0.47585000000000005,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.34949106534843155,
        "error_bound": 2.1181398924452098e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.34949106534843155,
        "error_bound": 2.1181398924452098e-16,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.34949106534843155,
        "error_bound": 2.1181398924452098e-16,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.34949106534843155,
        "error_bound": 2.1181398924452098e-16,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34949106534861585,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.34949106534843155,
    "payoff": 0.34949106534861585
  },
  {
    "beta": 0.477325,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.3489392746788559,
        "error_bound": 2.1241173284070532e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.3489392746788559,
        "error_bound": 2.1241173284070532e-16,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.3489392746788559,
        "error_bound": 2.1241173284070532e-16,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.3489392746788559,
        "error_bound": 2.1241173284070532e-16,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3489392746790632,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.34893927467885594,
    "payoff": 0.3489392746790632
  },
  {
    "beta": 0.4788,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.34838721726882393,
        "error_bound": 1.3313303729676186e-17,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.34838721726882393,
        "error_bound": 1.3313303729676186e-17,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.34838721726882393,
        "error_bound": 1.3313303729676186e-17,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.34838721726882393,
        "error_bound": 1.3313303729676186e-17,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3483872172690571,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.34838721726882393,
    "payoff": 0.3483872172690571
  },
  {
    "beta": 0.480275,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.3478348971208751,
        "error_bound": 2.1361739855214903e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.3478348971208751,
        "error_bound": 2.1361739855214903e-16,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.3478348971208751,
        "error_bound": 2.1361739855214903e-16,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.3478348971208751,
        "error_bound": 2.1361739855214903e-16,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34783489712100085,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.34783489712087506,
    "payoff": 0.34783489712100085
  },
  {
    "beta": 0.48175,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.3472823182506445,
        "error_bound": 2.142253786059154e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.3472823182506445,
        "error_bound": 2.142253786059154e-16,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.3472823182506445,
        "error_bound": 2.142253786059154e-16,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.3472823182506445,
        "error_bound": 2.142253786059154e-16,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3472823182507863,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.34728231825064454,
    "payoff": 0.3472823182507863
  },
  {
    "beta": 0.483225,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.3467294846866882,
        "error_bound": 1.342730183137193e-17,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.3467294846866882,
        "error_bound": 1.342730183137193e-17,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.3467294846866882,
        "error_bound": 1.342730183137193e-17,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.3467294846866882,
        "error_bound": 1.342730183137193e-17,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3467294846868479,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.34672948468668824,
    "payoff": 0.3467294846868479
  },
  {
    "beta": 0.4847,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.3461764004703062,
        "error_bound": 2.6931472555432674e-17,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.3461764004703062,
        "error_bound": 2.6931472555432674e-17,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.3461764004703062,
        "error_bound": 2.6931472555432674e-17,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.3461764004703062,
        "error_bound": 2.6931472555432674e-17,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3461764004704861,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.34617640047030623,
    "payoff": 0.3461764004704861
  },
  {
    "beta": 0.486175,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.3456230696553664,
        "error_bound": 2.1607026217586855e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.3456230696553664,
        "error_bound": 2.1607026217586855e-16,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.3456230696553664,
        "error_bound": 2.1607026217586855e-16,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.3456230696553664,
        "error_bound": 2.1607026217586855e-16,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3456230696555689,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.3456230696553663,
    "payoff": 0.3456230696555689
  },
  {
    "beta": 0.48765000000000003,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.34506949630812606,
        "error_bound": 2.1669230499173546e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.34506949630812606,
        "error_bound": 2.1669230499173546e-16,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.34506949630812606,
        "error_bound": 2.1669230499173546e-16,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.34506949630812606,
        "error_bound": 2.1669230499173546e-16,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34506949630835404,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.3450694963081261,
    "payoff": 0.34506949630835404
  },
  {
    "beta": 0.48912500000000003,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.3445156845070541,
        "error_bound": 2.1731793973577814e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.3445156845070541,
        "error_bound": 2.1731793973577814e-16,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.3445156845070541,
        "error_bound": 2.1731793973577814e-16,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.3445156845070541,
        "error_bound": 2.1731793973577814e-16,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3445156845071798,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.34451568450705405,
    "payoff": 0.3445156845071798
  },
  {
    "beta": 0.49060000000000004,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.34396163834265037,
        "error_bound": 2.17947197609964e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.34396163834265037,
        "error_bound": 2.17947197609964e-16,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.34396163834265037,
        "error_bound": 2.17947197609964e-16,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.34396163834265037,
        "error_bound": 2.17947197609964e-16,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3439616383427923,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.34396163834265037,
    "payoff": 0.3439616383427923
  },
  {
    "beta": 0.49207500000000004,
    "by_memory": [
      {
        "N": 16,
        "K": "2048",
        "payoff": 0.3434073619172668,
        "error_bound": 2.1858011017869896e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "134217728",
        "payoff": 0.3434073619172668,
        "error_bound": 2.1858011017869896e-16,
        "automaton_states": 120,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "576460752303423488",
        "payoff": 0.3434073619172668,
        "error_bound": 2.1858011017869896e-16,
        "automaton_states": 280,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "10633823966279326983230456482242756608",
        "payoff": 0.3434073619172668,
        "error_bound": 2.1858011017869896e-16,
        "automaton_states": 600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499791702976038,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34340736191726684,
    "payoff": 0.3499791702976038
  },
  {
    "beta": 0.49346780433394705,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.35000000000000003,
        "error_bound": 2.1918113678150195e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.35000000000000003,
        "error_bound": 2.1918113678150195e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.35000000000000003,
        "error_bound": 2.1918113678150195e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.35000000000000003,
        "error_bound": 2.1918113678150195e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3500000000001613,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3500000000000001,
    "payoff": 0.3500000000001613
  },
  {
    "beta": 0.4934678043339473,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.35000000000000003,
        "error_bound": 2.7397642097687756e-17,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.35000000000000003,
        "error_bound": 2.7397642097687756e-17,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.35000000000000003,
        "error_bound": 2.7397642097687756e-17,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.35000000000000003,
        "error_bound": 2.7397642097687756e-17,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3500000000001612,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.3500000000001612
  },
  {
    "beta": 0.49355000000000004,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34997263799480127,
        "error_bound": 2.1921670937410537e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34997263799480127,
        "error_bound": 2.1921670937410537e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34997263799480127,
        "error_bound": 2.1921670937410537e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34997263799480127,
        "error_bound": 2.1921670937410537e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34997263799496364,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3499726379948013,
    "payoff": 0.34997263799496364
  },
  {
    "beta": 0.49502500000000005,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34948165712386997,
        "error_bound": 2.1985702750139247e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34948165712386997,
        "error_bound": 2.1985702750139247e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34948165712386997,
        "error_bound": 2.1985702750139247e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34948165712386997,
        "error_bound": 2.1985702750139247e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3494816571240529,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.34948165712387,
    "payoff": 0.3494816571240529
  },
  {
    "beta": 0.49650000000000005,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34899073493756333,
        "error_bound": 2.205010972443211e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34899073493756333,
        "error_bound": 2.205010972443211e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34899073493756333,
        "error_bound": 2.205010972443211e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34899073493756333,
        "error_bound": 2.205010972443211e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3489907349377692,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3489907349375632,
    "payoff": 0.3489907349377692
  },
  {
    "beta": 0.497975,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.3484998744004122,
        "error_bound": 2.2114895167076475e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.3484998744004122,
        "error_bound": 2.2114895167076475e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.3484998744004122,
        "error_bound": 2.2114895167076475e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.3484998744004122,
        "error_bound": 2.2114895167076475e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34849987440064406,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.34849987440041214,
    "payoff": 0.34849987440064406
  },
  {
    "beta": 0.49945,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34800907847207774,
        "error_bound": 2.2180062423836908e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34800907847207774,
        "error_bound": 2.2180062423836908e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34800907847207774,
        "error_bound": 2.2180062423836908e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34800907847207774,
        "error_bound": 2.2180062423836908e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34800907847220813,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.34800907847207774,
    "payoff": 0.34800907847220813
  },
  {
    "beta": 0.5,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34782608695652173,
        "error_bound": 0.0,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34782608695652173,
        "error_bound": 0.0,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34782608695652173,
        "error_bound": 0.0,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34782608695652173,
        "error_bound": 0.0,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "4096",
      "payoff": 0.34782608695652173,
      "error_bound": 0.0,
      "automaton_states": 40,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34782608695652173,
    "payoff": 0.34782608695652173
  },
  {
    "beta": 0.5009250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34751835010726934,
        "error_bound": 4.449122976006238e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34751835010726934,
        "error_bound": 4.449122976006238e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34751835010726934,
        "error_bound": 4.449122976006238e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34751835010726934,
        "error_bound": 4.449122976006238e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3475183501074165,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.34751835010726934,
    "payoff": 0.3475183501074165
  },
  {
    "beta": 0.5024000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34702769225566377,
        "error_bound": 2.231155596111649e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34702769225566377,
        "error_bound": 2.231155596111649e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34702769225566377,
        "error_bound": 2.231155596111649e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34702769225566377,
        "error_bound": 2.231155596111649e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34702769225582974,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.34702769225566377,
    "payoff": 0.34702769225582974
  },
  {
    "beta": 0.5038750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34653710786182457,
        "error_bound": 2.797236141660763e-17,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34653710786182457,
        "error_bound": 2.797236141660763e-17,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34653710786182457,
        "error_bound": 2.797236141660763e-17,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34653710786182457,
        "error_bound": 2.797236141660763e-17,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3465371078620118,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.34653710786182457,
    "payoff": 0.3465371078620118
  },
  {
    "beta": 0.5053500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34604659986512243,
        "error_bound": 2.2444617904076755e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34604659986512243,
        "error_bound": 2.2444617904076755e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34604659986512243,
        "error_bound": 2.2444617904076755e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34604659986512243,
        "error_bound": 2.2444617904076755e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34604659986533354,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3460465998651225,
    "payoff": 0.34604659986533354
  },
  {
    "beta": 0.5068250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.3455561711996558,
        "error_bound": 2.2511745822986906e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.3455561711996558,
        "error_bound": 2.2511745822986906e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.3455561711996558,
        "error_bound": 2.2511745822986906e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.3455561711996558,
        "error_bound": 2.2511745822986906e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34555617119989374,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.34555617119965587,
    "payoff": 0.34555617119989374
  },
  {
    "beta": 0.5083,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.3450658247941722,
        "error_bound": 2.257927648210609e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.3450658247941722,
        "error_bound": 2.257927648210609e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.3450658247941722,
        "error_bound": 2.257927648210609e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.3450658247941722,
        "error_bound": 2.257927648210609e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3450658247943085,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3450658247941722,
    "payoff": 0.3450658247943085
  },
  {
    "beta": 0.509775,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34457556357198976,
        "error_bound": 2.2647213516755703e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34457556357198976,
        "error_bound": 2.2647213516755703e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34457556357198976,
        "error_bound": 2.2647213516755703e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34457556357198976,
        "error_bound": 2.2647213516755703e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3445755635721436,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.34457556357198976,
    "payoff": 0.3445755635721436
  },
  {
    "beta": 0.51125,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.3440853904509204,
        "error_bound": 2.271556060614131e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.3440853904509204,
        "error_bound": 2.271556060614131e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.3440853904509204,
        "error_bound": 2.271556060614131e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.3440853904509204,
        "error_bound": 2.271556060614131e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34408539045109404,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3440853904509204,
    "payoff": 0.34408539045109404
  },
  {
    "beta": 0.512725,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34359530834319196,
        "error_bound": 2.278432147401686e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34359530834319196,
        "error_bound": 2.278432147401686e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34359530834319196,
        "error_bound": 2.278432147401686e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34359530834319196,
        "error_bound": 2.278432147401686e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3435953083433879,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.34359530834319196,
    "payoff": 0.3435953083433879
  },
  {
    "beta": 0.5142,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34310532015537265,
        "error_bound": 0.0,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34310532015537265,
        "error_bound": 0.0,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34310532015537265,
        "error_bound": 0.0,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34310532015537265,
        "error_bound": 0.0,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3431053201555938,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3431053201553727,
    "payoff": 0.3431053201555938
  },
  {
    "beta": 0.515675,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.3426154287882948,
        "error_bound": 2.865387458383205e-17,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.3426154287882948,
        "error_bound": 2.865387458383205e-17,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.3426154287882948,
        "error_bound": 2.865387458383205e-17,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.3426154287882948,
        "error_bound": 2.865387458383205e-17,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3426154287885443,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3426154287882949,
    "payoff": 0.3426154287885443
  },
  {
    "beta": 0.51715,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.3421256371369798,
        "error_bound": 5.748281167159348e-17,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.3421256371369798,
        "error_bound": 5.748281167159348e-17,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.3421256371369798,
        "error_bound": 5.748281167159348e-17,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.3421256371369798,
        "error_bound": 5.748281167159348e-17,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3421256371371252,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.34212563713697985,
    "payoff": 0.3421256371371252
  },
  {
    "beta": 0.518625,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34163594809056325,
        "error_bound": 2.306357880291159e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34163594809056325,
        "error_bound": 2.306357880291159e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34163594809056325,
        "error_bound": 2.306357880291159e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34163594809056325,
        "error_bound": 2.306357880291159e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3416359480907276,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3416359480905632,
    "payoff": 0.3416359480907276
  },
  {
    "beta": 0.5201,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34114636453222114,
        "error_bound": 2.3134466026779676e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34114636453222114,
        "error_bound": 2.3134466026779676e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34114636453222114,
        "error_bound": 2.3134466026779676e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34114636453222114,
        "error_bound": 2.3134466026779676e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34114636453240693,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3411463645322212,
    "payoff": 0.34114636453240693
  },
  {
    "beta": 0.521575,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34065688933909666,
        "error_bound": 2.320579034593001e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34065688933909666,
        "error_bound": 2.320579034593001e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34065688933909666,
        "error_bound": 2.320579034593001e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34065688933909666,
        "error_bound": 2.320579034593001e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34065688933930643,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3406568893390967,
    "payoff": 0.34065688933930643
  },
  {
    "beta": 0.52305,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.34016752538222683,
        "error_bound": 2.3277555815602404e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.34016752538222683,
        "error_bound": 2.3277555815602404e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.34016752538222683,
        "error_bound": 2.3277555815602404e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.34016752538222683,
        "error_bound": 2.3277555815602404e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3401675253824637,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.34016752538222683,
    "payoff": 0.3401675253824637
  },
  {
    "beta": 0.524525,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.33967827552647073,
        "error_bound": 2.3349766541356676e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.33967827552647073,
        "error_bound": 2.3349766541356676e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.33967827552647073,
        "error_bound": 2.3349766541356676e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.33967827552647073,
        "error_bound": 2.3349766541356676e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3396782755266109,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3396782755264707,
    "payoff": 0.3396782755266109
  },
  {
    "beta": 0.526,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.33918914263043737,
        "error_bound": 2.3422426679855623e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.33918914263043737,
        "error_bound": 2.3422426679855623e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.33918914263043737,
        "error_bound": 2.3422426679855623e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.33918914263043737,
        "error_bound": 2.3422426679855623e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.33918914263059596,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.33918914263043737,
    "payoff": 0.33918914263059596
  },
  {
    "beta": 0.527475,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.33870012954641515,
        "error_bound": 2.349554043966259e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.33870012954641515,
        "error_bound": 2.349554043966259e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.33870012954641515,
        "error_bound": 2.349554043966259e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.33870012954641515,
        "error_bound": 2.349554043966259e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3387001295465947,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.33870012954641515,
    "payoff": 0.3387001295465947
  },
  {
    "beta": 0.52895,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.33821123912030127,
        "error_bound": 2.356911208205406e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.33821123912030127,
        "error_bound": 2.356911208205406e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.33821123912030127,
        "error_bound": 2.356911208205406e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.33821123912030127,
        "error_bound": 2.356911208205406e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3382112391205042,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.33821123912030127,
    "payoff": 0.3382112391205042
  },
  {
    "beta": 0.530425,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.3377224741915315,
        "error_bound": 2.9553932402309445e-17,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.3377224741915315,
        "error_bound": 2.9553932402309445e-17,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.3377224741915315,
        "error_bound": 2.9553932402309445e-17,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.3377224741915315,
        "error_bound": 2.9553932402309445e-17,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3377224741917609,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3377224741915315,
    "payoff": 0.3377224741917609
  },
  {
    "beta": 0.5319,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.3372338375930114,
        "error_bound": 2.3717646328245174e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.3372338375930114,
        "error_bound": 2.3717646328245174e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.3372338375930114,
        "error_bound": 2.3717646328245174e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.3372338375930114,
        "error_bound": 2.3717646328245174e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3372338375931493,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3372338375930114,
    "payoff": 0.3372338375931493
  },
  {
    "beta": 0.533375,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.33674533215104746,
        "error_bound": 2.379261772569315e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.33674533215104746,
        "error_bound": 2.379261772569315e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.33674533215104746,
        "error_bound": 2.379261772569315e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.33674533215104746,
        "error_bound": 2.379261772569315e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3367453321512037,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.33674533215104757,
    "payoff": 0.3367453321512037
  },
  {
    "beta": 0.53485,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.3362569606852792,
        "error_bound": 2.983508074344719e-17,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.3362569606852792,
        "error_bound": 2.983508074344719e-17,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.3362569606852792,
        "error_bound": 2.983508074344719e-17,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.3362569606852792,
        "error_bound": 2.983508074344719e-17,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.336256960685456,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.33625696068527927,
    "payoff": 0.336256960685456
  },
  {
    "beta": 0.536325,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.33576872600861146,
        "error_bound": 2.394399147301788e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.33576872600861146,
        "error_bound": 2.394399147301788e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.33576872600861146,
        "error_bound": 2.394399147301788e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.33576872600861146,
        "error_bound": 2.394399147301788e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3357687260088115,
      "N": 4,
      "chain": "archived"
    },
    "full_payoff": 0.3357687260086114,
    "payoff": 0.3357687260088115
  },
  {
    "beta": 0.5378000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.33528063092714755,
        "error_bound": 2.402040295597483e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.33528063092714755,
        "error_bound": 2.402040295597483e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.33528063092714755,
        "error_bound": 2.402040295597483e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.33528063092714755,
        "error_bound": 2.402040295597483e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.349976821086602,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3352806309271475,
    "payoff": 0.349976821086602
  },
  {
    "beta": 0.5392750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.33479267824012343,
        "error_bound": 2.4097303697979415e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.33479267824012343,
        "error_bound": 2.4097303697979415e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.33479267824012343,
        "error_bound": 2.4097303697979415e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.33479267824012343,
        "error_bound": 2.4097303697979415e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34974857940181253,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3347926782401235,
    "payoff": 0.34974857940181253
  },
  {
    "beta": 0.5407500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.33430487073984205,
        "error_bound": 2.4174698413177065e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.33430487073984205,
        "error_bound": 2.4174698413177065e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.33430487073984205,
        "error_bound": 2.4174698413177065e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.33430487073984205,
        "error_bound": 2.4174698413177065e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497075440605267,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.33430487073984205,
    "payoff": 0.3497075440605267
  },
  {
    "beta": 0.5422250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.3338172112116077,
        "error_bound": 2.425259187647112e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.3338172112116077,
        "error_bound": 2.425259187647112e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.3338172112116077,
        "error_bound": 2.425259187647112e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.3338172112116077,
        "error_bound": 2.425259187647112e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499834391149849,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.33381721121160757,
    "payoff": 0.3499834391149849
  },
  {
    "beta": 0.5437000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "4096",
        "payoff": 0.3333297024336618,
        "error_bound": 2.433098892450486e-16,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "268435456",
        "payoff": 0.3333297024336618,
        "error_bound": 2.433098892450486e-16,
        "automaton_states": 104,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1152921504606846976",
        "payoff": 0.3333297024336618,
        "error_bound": 2.433098892450486e-16,
        "automaton_states": 232,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "21267647932558653966460912964485513216",
        "payoff": 0.3333297024336618,
        "error_bound": 2.433098892450486e-16,
        "automaton_states": 488,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34956345820701695,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.3333297024336618,
    "payoff": 0.34956345820701695
  },
  {
    "beta": 0.545175,
    "by_memory": [
      {
        "N": 16,
        "K": "4352",
        "payoff": 0.34987457931234917,
        "error_bound": 2.4409894456662595e-16,
        "automaton_states": 51,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "285212672",
        "payoff": 0.34987457931234917,
        "error_bound": 4.881978891332519e-16,
        "automaton_states": 179,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1224979098644774912",
        "payoff": 0.34987457931234917,
        "error_bound": 4.881978891332519e-16,
        "automaton_states": 435,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "22596875928343569839364720024765857792",
        "payoff": 0.34987457931234917,
        "error_bound": 4.881978891332519e-16,
        "automaton_states": 947,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34987457931256377,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.3328423471771201,
    "payoff": 0.34987457931256377
  },
  {
    "beta": 0.5466500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "4608",
        "payoff": 0.34991818090900956,
        "error_bound": 2.4489313436090365e-16,
        "automaton_states": 49,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "301989888",
        "payoff": 0.34991818090900956,
        "error_bound": 2.4489313436090365e-16,
        "automaton_states": 161,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1297036692682702848",
        "payoff": 0.34991818090900956,
        "error_bound": 2.4489313436090365e-16,
        "automaton_states": 385,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "23926103924128485712268527085046202368",
        "payoff": 0.34991818090900956,
        "error_bound": 2.4489313436090365e-16,
        "automaton_states": 833,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34991818090924115,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3323551482059078,
    "payoff": 0.34991818090924115
  },
  {
    "beta": 0.548125,
    "by_memory": [
      {
        "N": 16,
        "K": "4608",
        "payoff": 0.3495166431626037,
        "error_bound": 2.4569250890736517e-16,
        "automaton_states": 49,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "301989888",
        "payoff": 0.3495166431626037,
        "error_bound": 2.4569250890736517e-16,
        "automaton_states": 161,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1297036692682702848",
        "payoff": 0.3495166431626037,
        "error_bound": 2.4569250890736517e-16,
        "automaton_states": 385,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "23926103924128485712268527085046202368",
        "payoff": 0.3495166431626037,
        "error_bound": 2.4569250890736517e-16,
        "automaton_states": 833,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34951664316274744,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3318681082766985,
    "payoff": 0.34951664316274744
  },
  {
    "beta": 0.5496,
    "by_memory": [
      {
        "N": 16,
        "K": "4608",
        "payoff": 0.3491151980254264,
        "error_bound": 2.464971191441289e-16,
        "automaton_states": 49,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "301989888",
        "payoff": 0.3491151980254264,
        "error_bound": 2.464971191441289e-16,
        "automaton_states": 161,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1297036692682702848",
        "payoff": 0.3491151980254264,
        "error_bound": 2.464971191441289e-16,
        "automaton_states": 385,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "23926103924128485712268527085046202368",
        "payoff": 0.3491151980254264,
        "error_bound": 2.464971191441289e-16,
        "automaton_states": 833,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3491151980255895,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.331381230138851,
    "payoff": 0.3491151980255895
  },
  {
    "beta": 0.551075,
    "by_memory": [
      {
        "N": 16,
        "K": "4608",
        "payoff": 0.3487138452564957,
        "error_bound": 2.4730701667876736e-16,
        "automaton_states": 49,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "301989888",
        "payoff": 0.3487138452564957,
        "error_bound": 2.4730701667876736e-16,
        "automaton_states": 161,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "1297036692682702848",
        "payoff": 0.3487138452564957,
        "error_bound": 2.4730701667876736e-16,
        "automaton_states": 385,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "23926103924128485712268527085046202368",
        "payoff": 0.3487138452564957,
        "error_bound": 2.4730701667876736e-16,
        "automaton_states": 833,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34871384525668064,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3308945165343489,
    "payoff": 0.34871384525668064
  },
  {
    "beta": 0.5522085616183026,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.35,
        "error_bound": 2.4793306201598306e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.35,
        "error_bound": 2.4793306201598306e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.35,
        "error_bound": 2.4793306201598306e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.35,
        "error_bound": 2.4793306201598306e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3500000000001891,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.3500000000001891
  },
  {
    "beta": 0.5522085616183061,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3499999999999991,
        "error_bound": 6.198326550399626e-17,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3499999999999991,
        "error_bound": 6.198326550399626e-17,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3499999999999991,
        "error_bound": 6.198326550399626e-17,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3499999999999991,
        "error_bound": 6.198326550399626e-17,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3500000000001882,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999991,
    "payoff": 0.3500000000001882
  },
  {
    "beta": 0.55255,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34991198808102497,
        "error_bound": 2.481222537993422e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34991198808102497,
        "error_bound": 2.481222537993422e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34991198808102497,
        "error_bound": 2.481222537993422e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34991198808102497,
        "error_bound": 2.481222537993422e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499119880812197,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3499119880810249,
    "payoff": 0.3499119880812197
  },
  {
    "beta": 0.554025,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34953196089895794,
        "error_bound": 2.489428834856565e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34953196089895794,
        "error_bound": 2.489428834856565e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34953196089895794,
        "error_bound": 2.489428834856565e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34953196089895794,
        "error_bound": 2.489428834856565e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3495319608991787,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.34953196089895794,
    "payoff": 0.3495319608991787
  },
  {
    "beta": 0.5555,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3491522278399846,
        "error_bound": 2.4976895942073264e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3491522278399846,
        "error_bound": 2.4976895942073264e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3491522278399846,
        "error_bound": 2.4976895942073264e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3491522278399846,
        "error_bound": 2.4976895942073264e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34915222784012345,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.34915222783998456,
    "payoff": 0.34915222784012345
  },
  {
    "beta": 0.556975,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3487727896753827,
        "error_bound": 1.2530026800125914e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3487727896753827,
        "error_bound": 1.2530026800125914e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3487727896753827,
        "error_bound": 1.2530026800125914e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3487727896753827,
        "error_bound": 1.2530026800125914e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3487727896755405,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3487727896753827,
    "payoff": 0.3487727896755405
  },
  {
    "beta": 0.55845,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3483936471704011,
        "error_bound": 6.285941708895688e-17,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3483936471704011,
        "error_bound": 6.285941708895688e-17,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3483936471704011,
        "error_bound": 6.285941708895688e-17,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3483936471704011,
        "error_bound": 6.285941708895688e-17,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34839364717058025,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3483936471704011,
    "payoff": 0.34839364717058025
  },
  {
    "beta": 0.559925,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34801480108428073,
        "error_bound": 6.307010308613058e-17,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34801480108428073,
        "error_bound": 6.307010308613058e-17,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34801480108428073,
        "error_bound": 6.307010308613058e-17,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34801480108428073,
        "error_bound": 6.307010308613058e-17,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34801480108448407,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3480148010842808,
    "payoff": 0.34801480108448407
  },
  {
    "beta": 0.5614,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3476362521702757,
        "error_bound": 2.5312882458393903e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3476362521702757,
        "error_bound": 2.5312882458393903e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3476362521702757,
        "error_bound": 2.5312882458393903e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3476362521702757,
        "error_bound": 2.5312882458393903e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3476362521705064,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3476362521702757,
    "payoff": 0.3476362521705064
  },
  {
    "beta": 0.562875,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34725800117567446,
        "error_bound": 2.539829624535674e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34725800117567446,
        "error_bound": 2.539829624535674e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34725800117567446,
        "error_bound": 2.539829624535674e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34725800117567446,
        "error_bound": 2.539829624535674e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34725800117582184,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.34725800117567446,
    "payoff": 0.34725800117582184
  },
  {
    "beta": 0.56435,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34688004884182094,
        "error_bound": 1.274214420549933e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34688004884182094,
        "error_bound": 1.274214420549933e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34688004884182094,
        "error_bound": 1.274214420549933e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34688004884182094,
        "error_bound": 1.274214420549933e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3468800488419883,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.34688004884182094,
    "payoff": 0.3468800488419883
  },
  {
    "beta": 0.565825,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3465023959041352,
        "error_bound": 2.5570864850006487e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3465023959041352,
        "error_bound": 2.5570864850006487e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3465023959041352,
        "error_bound": 2.5570864850006487e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3465023959041352,
        "error_bound": 2.5570864850006487e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3465023959043254,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3465023959041352,
    "payoff": 0.3465023959043254
  },
  {
    "beta": 0.5673,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34612504309213515,
        "error_bound": 2.5658031537442954e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34612504309213515,
        "error_bound": 2.5658031537442954e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34612504309213515,
        "error_bound": 2.5658031537442954e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34612504309213515,
        "error_bound": 2.5658031537442954e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34612504309235137,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3461250430921352,
    "payoff": 0.34612504309235137
  },
  {
    "beta": 0.568775,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3457479911294576,
        "error_bound": 2.574579453012132e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3457479911294576,
        "error_bound": 2.574579453012132e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3457479911294576,
        "error_bound": 2.574579453012132e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3457479911294576,
        "error_bound": 2.574579453012132e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3457479911295972,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.34574799112945753,
    "payoff": 0.3457479911295972
  },
  {
    "beta": 0.57025,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3453712407338785,
        "error_bound": 0.0,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3453712407338785,
        "error_bound": 0.0,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3453712407338785,
        "error_bound": 0.0,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3453712407338785,
        "error_bound": 0.0,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34537124073403747,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3453712407338785,
    "payoff": 0.34537124073403747
  },
  {
    "beta": 0.571725,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34499479261733507,
        "error_bound": 2.5923134075655984e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34499479261733507,
        "error_bound": 2.5923134075655984e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34499479261733507,
        "error_bound": 2.5923134075655984e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34499479261733507,
        "error_bound": 2.5923134075655984e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3449947926175159,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.34499479261733507,
    "payoff": 0.3449947926175159
  },
  {
    "beta": 0.5732,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34461864748594634,
        "error_bound": 1.3006361581831732e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34461864748594634,
        "error_bound": 1.3006361581831732e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34461864748594634,
        "error_bound": 1.3006361581831732e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34461864748594634,
        "error_bound": 1.3006361581831732e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34461864748615195,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3446186474859463,
    "payoff": 0.34461864748615195
  },
  {
    "beta": 0.574675,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3442428060400341,
        "error_bound": 5.220586726033771e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3442428060400341,
        "error_bound": 5.220586726033771e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3442428060400341,
        "error_bound": 5.220586726033771e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3442428060400341,
        "error_bound": 5.220586726033771e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.344242806040268,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3442428060400341,
    "payoff": 0.344242806040268
  },
  {
    "beta": 0.57615,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34386726897414444,
        "error_bound": 2.619377196237246e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34386726897414444,
        "error_bound": 2.619377196237246e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34386726897414444,
        "error_bound": 2.619377196237246e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34386726897414444,
        "error_bound": 2.619377196237246e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3438672689742976,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3438672689741443,
    "payoff": 0.3438672689742976
  },
  {
    "beta": 0.577625,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34349203697706804,
        "error_bound": 2.62852447380919e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34349203697706804,
        "error_bound": 2.62852447380919e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34349203697706804,
        "error_bound": 2.62852447380919e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34349203697706804,
        "error_bound": 2.62852447380919e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34349203697724257,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.34349203697706804,
    "payoff": 0.34349203697724257
  },
  {
    "beta": 0.5791000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34311711073186224,
        "error_bound": 2.6377358627349887e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34311711073186224,
        "error_bound": 2.6377358627349887e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34311711073186224,
        "error_bound": 2.6377358627349887e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34311711073186224,
        "error_bound": 2.6377358627349887e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.343117110732061,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.34311711073186224,
    "payoff": 0.343117110732061
  },
  {
    "beta": 0.5805750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.342742490915871,
        "error_bound": 2.647012039399551e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.342742490915871,
        "error_bound": 2.647012039399551e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.342742490915871,
        "error_bound": 2.647012039399551e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.342742490915871,
        "error_bound": 2.647012039399551e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3427424909160973,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.34274249091587106,
    "payoff": 0.3427424909160973
  },
  {
    "beta": 0.5820500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3423681782007469,
        "error_bound": 2.6563536897359893e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3423681782007469,
        "error_bound": 2.6563536897359893e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3423681782007469,
        "error_bound": 2.6563536897359893e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3423681782007469,
        "error_bound": 2.6563536897359893e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34236817820089677,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.34236817820074683,
    "payoff": 0.34236817820089677
  },
  {
    "beta": 0.5835250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3419941732524711,
        "error_bound": 2.6657615093946977e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3419941732524711,
        "error_bound": 2.6657615093946977e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3419941732524711,
        "error_bound": 2.6657615093946977e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3419941732524711,
        "error_bound": 2.6657615093946977e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34199417325264203,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.34199417325247106,
    "payoff": 0.34199417325264203
  },
  {
    "beta": 0.585,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3416204767313753,
        "error_bound": 2.6752362039160396e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3416204767313753,
        "error_bound": 2.6752362039160396e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3416204767313753,
        "error_bound": 2.6752362039160396e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3416204767313753,
        "error_bound": 2.6752362039160396e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3416204767315703,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3416204767313753,
    "payoff": 0.3416204767315703
  },
  {
    "beta": 0.5864750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34124708929216213,
        "error_bound": 2.684778488906733e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34124708929216213,
        "error_bound": 2.684778488906733e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34124708929216213,
        "error_bound": 2.684778488906733e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34124708929216213,
        "error_bound": 2.684778488906733e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34124708929238445,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3412470892921622,
    "payoff": 0.34124708929238445
  },
  {
    "beta": 0.58795,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34087401158392666,
        "error_bound": 2.694389090220013e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34087401158392666,
        "error_bound": 2.694389090220013e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34087401158392666,
        "error_bound": 2.694389090220013e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34087401158392666,
        "error_bound": 2.694389090220013e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34087401158407554,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3408740115839267,
    "payoff": 0.34087401158407554
  },
  {
    "beta": 0.589425,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3405012442501765,
        "error_bound": 2.704068744139698e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3405012442501765,
        "error_bound": 2.704068744139698e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3405012442501765,
        "error_bound": 2.704068744139698e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3405012442501765,
        "error_bound": 2.704068744139698e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3405012442503466,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3405012442501765,
    "payoff": 0.3405012442503466
  },
  {
    "beta": 0.5909,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.34012878792885387,
        "error_bound": 2.7138181975682145e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.34012878792885387,
        "error_bound": 2.7138181975682145e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.34012878792885387,
        "error_bound": 2.7138181975682145e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.34012878792885387,
        "error_bound": 2.7138181975682145e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.340128787929048,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3401287879288538,
    "payoff": 0.340128787929048
  },
  {
    "beta": 0.592375,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33975664325235533,
        "error_bound": 2.7236382082187217e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33975664325235533,
        "error_bound": 2.7236382082187217e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33975664325235533,
        "error_bound": 2.7236382082187217e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33975664325235533,
        "error_bound": 2.7236382082187217e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3397566432525769,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33975664325235533,
    "payoff": 0.3397566432525769
  },
  {
    "beta": 0.59385,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3393848108475538,
        "error_bound": 2.733529544811416e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3393848108475538,
        "error_bound": 2.733529544811416e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3393848108475538,
        "error_bound": 2.733529544811416e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3393848108475538,
        "error_bound": 2.733529544811416e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3393848108477039,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33938481084755373,
    "payoff": 0.3393848108477039
  },
  {
    "beta": 0.595325,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33901329133581876,
        "error_bound": 0.0,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33901329133581876,
        "error_bound": 0.0,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33901329133581876,
        "error_bound": 0.0,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33901329133581876,
        "error_bound": 0.0,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3390132913359904,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33901329133581876,
    "payoff": 0.3390132913359904
  },
  {
    "beta": 0.5968,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3386420853330374,
        "error_bound": 2.753529326947313e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3386420853330374,
        "error_bound": 2.753529326947313e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3386420853330374,
        "error_bound": 2.753529326947313e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3386420853330374,
        "error_bound": 2.753529326947313e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3386420853332336,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3386420853330374,
    "payoff": 0.3386420853332336
  },
  {
    "beta": 0.598275,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33827119344963563,
        "error_bound": 2.763639366793594e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33827119344963563,
        "error_bound": 2.763639366793594e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33827119344963563,
        "error_bound": 2.763639366793594e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33827119344963563,
        "error_bound": 2.763639366793594e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.33827119344985973,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3382711934496356,
    "payoff": 0.33827119344985973
  },
  {
    "beta": 0.59975,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3379006162905984,
        "error_bound": 2.773823921611884e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3379006162905984,
        "error_bound": 2.773823921611884e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3379006162905984,
        "error_bound": 2.773823921611884e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3379006162905984,
        "error_bound": 2.773823921611884e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.337900616290752,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33790061629059837,
    "payoff": 0.337900616290752
  },
  {
    "beta": 0.6,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3378378378378379,
        "error_bound": 2.7755575615628914e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3378378378378379,
        "error_bound": 2.7755575615628914e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3378378378378379,
        "error_bound": 2.7755575615628914e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3378378378378379,
        "error_bound": 2.7755575615628914e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "8192",
      "payoff": 0.3378378378378379,
      "error_bound": 2.7755575615628914e-16,
      "automaton_states": 36,
      "chain": "weight_binary"
    },
    "full_payoff": 0.33783783783783783,
    "payoff": 0.3378378378378379
  },
  {
    "beta": 0.601225,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3375303544554913,
        "error_bound": 5.568167636512603e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3375303544554913,
        "error_bound": 5.568167636512603e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3375303544554913,
        "error_bound": 5.568167636512603e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3375303544554913,
        "error_bound": 5.568167636512603e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3375303544556671,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33753035445549134,
    "payoff": 0.3375303544556671
  },
  {
    "beta": 0.6027,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3371604085384808,
        "error_bound": 0.0,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3371604085384808,
        "error_bound": 0.0,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3371604085384808,
        "error_bound": 0.0,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3371604085384808,
        "error_bound": 0.0,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.33716040853868195,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33716040853848084,
    "payoff": 0.33716040853868195
  },
  {
    "beta": 0.604175,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3367907791283553,
        "error_bound": 2.804833006063681e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3367907791283553,
        "error_bound": 2.804833006063681e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3367907791283553,
        "error_bound": 2.804833006063681e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3367907791283553,
        "error_bound": 2.804833006063681e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3367907791285854,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33679077912835526,
    "payoff": 0.3367907791285854
  },
  {
    "beta": 0.60565,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33642146680854584,
        "error_bound": 2.8153240132500487e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33642146680854584,
        "error_bound": 2.8153240132500487e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33642146680854584,
        "error_bound": 2.8153240132500487e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33642146680854584,
        "error_bound": 2.8153240132500487e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3364214668087051,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3364214668085458,
    "payoff": 0.3364214668087051
  },
  {
    "beta": 0.607125,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33605247215714684,
        "error_bound": 2.825893794782454e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33605247215714684,
        "error_bound": 2.825893794782454e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33605247215714684,
        "error_bound": 2.825893794782454e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33605247215714684,
        "error_bound": 2.825893794782454e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.33605247215732953,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3360524721571469,
    "payoff": 0.33605247215732953
  },
  {
    "beta": 0.6086,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33568379574693735,
        "error_bound": 2.8365432412497615e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33568379574693735,
        "error_bound": 2.8365432412497615e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33568379574693735,
        "error_bound": 2.8365432412497615e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33568379574693735,
        "error_bound": 2.8365432412497615e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.33568379574714646,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3356837957469373,
    "payoff": 0.33568379574714646
  },
  {
    "beta": 0.610075,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3353154381454007,
        "error_bound": 2.847273256716437e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3353154381454007,
        "error_bound": 2.847273256716437e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3353154381454007,
        "error_bound": 2.847273256716437e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3353154381454007,
        "error_bound": 2.847273256716437e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3353154381455469,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3353154381454007,
    "payoff": 0.3353154381455469
  },
  {
    "beta": 0.61155,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33494739991474626,
        "error_bound": 2.8580847589783926e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33494739991474626,
        "error_bound": 2.8580847589783926e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33494739991474626,
        "error_bound": 2.8580847589783926e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33494739991474626,
        "error_bound": 2.8580847589783926e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.334947399914914,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3349473999147463,
    "payoff": 0.334947399914914
  },
  {
    "beta": 0.613025,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33457968161192986,
        "error_bound": 2.868978679824683e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33457968161192986,
        "error_bound": 2.868978679824683e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33457968161192986,
        "error_bound": 2.868978679824683e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33457968161192986,
        "error_bound": 2.868978679824683e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.33457968161212226,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33457968161192986,
    "payoff": 0.33457968161212226
  },
  {
    "beta": 0.6145,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33421228378867385,
        "error_bound": 2.879955965305205e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33421228378867385,
        "error_bound": 2.879955965305205e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33421228378867385,
        "error_bound": 2.879955965305205e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33421228378867385,
        "error_bound": 2.879955965305205e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3342122837888945,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3342122837886739,
    "payoff": 0.3342122837888945
  },
  {
    "beta": 0.615975,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3338452069914888,
        "error_bound": 2.8910175760045743e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3338452069914888,
        "error_bound": 2.8910175760045743e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3338452069914888,
        "error_bound": 2.8910175760045743e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3338452069914888,
        "error_bound": 2.8910175760045743e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.33384520699164455,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33384520699148873,
    "payoff": 0.33384520699164455
  },
  {
    "beta": 0.61745,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33347845176169294,
        "error_bound": 2.9021644873223284e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33347845176169294,
        "error_bound": 2.9021644873223284e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33347845176169294,
        "error_bound": 2.9021644873223284e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33347845176169294,
        "error_bound": 2.9021644873223284e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3334784517618719,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3334784517616929,
    "payoff": 0.3334784517618719
  },
  {
    "beta": 0.6189250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3331120186354338,
        "error_bound": 2.913397689759645e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3331120186354338,
        "error_bound": 2.913397689759645e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3331120186354338,
        "error_bound": 2.913397689759645e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3331120186354338,
        "error_bound": 2.913397689759645e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.33311201863563944,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3331120186354339,
    "payoff": 0.33311201863563944
  },
  {
    "beta": 0.6204000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3327459081437086,
        "error_bound": 2.9247181892127414e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3327459081437086,
        "error_bound": 2.9247181892127414e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3327459081437086,
        "error_bound": 2.9247181892127414e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3327459081437086,
        "error_bound": 2.9247181892127414e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3327459081438549,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.3327459081437085,
    "payoff": 0.3327459081438549
  },
  {
    "beta": 0.621875,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3323801208123838,
        "error_bound": 5.872254014546282e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3323801208123838,
        "error_bound": 5.872254014546282e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3323801208123838,
        "error_bound": 5.872254014546282e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3323801208123838,
        "error_bound": 5.872254014546282e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3323801208125522,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33238012081238383,
    "payoff": 0.3323801208125522
  },
  {
    "beta": 0.6233500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.332014657162217,
        "error_bound": 5.895250363069995e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.332014657162217,
        "error_bound": 5.895250363069995e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.332014657162217,
        "error_bound": 5.895250363069995e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.332014657162217,
        "error_bound": 5.895250363069995e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.33201465716241063,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.332014657162217,
    "payoff": 0.33201465716241063
  },
  {
    "beta": 0.624825,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33164951770887674,
        "error_bound": 2.9592137659096593e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33164951770887674,
        "error_bound": 2.9592137659096593e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33164951770887674,
        "error_bound": 2.9592137659096593e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33164951770887674,
        "error_bound": 2.9592137659096593e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3316495177090994,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33164951770887674,
    "payoff": 0.3316495177090994
  },
  {
    "beta": 0.6263000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33128470296296303,
        "error_bound": 2.9708938309477033e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33128470296296303,
        "error_bound": 2.9708938309477033e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33128470296296303,
        "error_bound": 2.9708938309477033e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33128470296296303,
        "error_bound": 2.9708938309477033e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3312847029631233,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33128470296296303,
    "payoff": 0.3312847029631233
  },
  {
    "beta": 0.627775,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3309202134300278,
        "error_bound": 0.0,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3309202134300278,
        "error_bound": 0.0,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3309202134300278,
        "error_bound": 0.0,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3309202134300278,
        "error_bound": 0.0,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.33092021343021244,
      "N": 3,
      "chain": "archived"
    },
    "full_payoff": 0.33092021343002787,
    "payoff": 0.33092021343021244
  },
  {
    "beta": 0.6292500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.33055604961059565,
        "error_bound": 2.9945327703982654e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.33055604961059565,
        "error_bound": 2.9945327703982654e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.33055604961059565,
        "error_bound": 2.9945327703982654e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.33055604961059565,
        "error_bound": 2.9945327703982654e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3495346136016276,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.33055604961059565,
    "payoff": 0.3495346136016276
  },
  {
    "beta": 0.630725,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3301922120001838,
        "error_bound": 3.0064938721147016e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3301922120001838,
        "error_bound": 3.0064938721147016e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3301922120001838,
        "error_bound": 3.0064938721147016e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3301922120001838,
        "error_bound": 3.0064938721147016e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3495607890020167,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3301922120001837,
    "payoff": 0.3495607890020167
  },
  {
    "beta": 0.6322,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.32982870108932266,
        "error_bound": 4.527826364702922e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.32982870108932266,
        "error_bound": 4.527826364702922e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.32982870108932266,
        "error_bound": 4.527826364702922e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.32982870108932266,
        "error_bound": 4.527826364702922e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499444061245577,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.32982870108932266,
    "payoff": 0.3499444061245577
  },
  {
    "beta": 0.633675,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.32946551736357627,
        "error_bound": 3.0307050423125817e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.32946551736357627,
        "error_bound": 3.0307050423125817e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.32946551736357627,
        "error_bound": 3.0307050423125817e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.32946551736357627,
        "error_bound": 3.0307050423125817e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3494327344995667,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.32946551736357627,
    "payoff": 0.3494327344995667
  },
  {
    "beta": 0.63515,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3291026613035625,
        "error_bound": 1.52147872361951e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3291026613035625,
        "error_bound": 1.52147872361951e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3291026613035625,
        "error_bound": 1.52147872361951e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3291026613035625,
        "error_bound": 1.52147872361951e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34891919453686954,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3291026613035625,
    "payoff": 0.34891919453686954
  },
  {
    "beta": 0.636625,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3287401333849736,
        "error_bound": 3.0553093212938603e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3287401333849736,
        "error_bound": 3.0553093212938603e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3287401333849736,
        "error_bound": 3.0553093212938603e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3287401333849736,
        "error_bound": 3.0553093212938603e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499186191326892,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3287401333849736,
    "payoff": 0.3499186191326892
  },
  {
    "beta": 0.6381,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3283779340785961,
        "error_bound": 3.067761880699521e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3283779340785961,
        "error_bound": 3.067761880699521e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3283779340785961,
        "error_bound": 3.067761880699521e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3283779340785961,
        "error_bound": 3.067761880699521e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34942668240268604,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.32837793407859606,
    "payoff": 0.34942668240268604
  },
  {
    "beta": 0.639575,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.328016063850331,
        "error_bound": 3.0803163615874496e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.328016063850331,
        "error_bound": 3.0803163615874496e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.328016063850331,
        "error_bound": 3.0803163615874496e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.328016063850331,
        "error_bound": 3.0803163615874496e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.348933185292673,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.32801606385033105,
    "payoff": 0.348933185292673
  },
  {
    "beta": 0.64105,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.32765452316121463,
        "error_bound": 3.0929740204071783e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.32765452316121463,
        "error_bound": 3.0929740204071783e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.32765452316121463,
        "error_bound": 3.0929740204071783e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.32765452316121463,
        "error_bound": 3.0929740204071783e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34843812504075383,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.32765452316121463,
    "payoff": 0.34843812504075383
  },
  {
    "beta": 0.642525,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3272933124674382,
        "error_bound": 6.211472268690995e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3272933124674382,
        "error_bound": 6.211472268690995e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3272933124674382,
        "error_bound": 6.211472268690995e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3272933124674382,
        "error_bound": 6.211472268690995e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.347941498989651,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3272933124674382,
    "payoff": 0.347941498989651
  },
  {
    "beta": 0.644,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3269324322203682,
        "error_bound": 3.118604001756058e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3269324322203682,
        "error_bound": 3.118604001756058e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3269324322203682,
        "error_bound": 3.118604001756058e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3269324322203682,
        "error_bound": 3.118604001756058e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999460232996826,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.32693243222036816,
    "payoff": 0.34999460232996826
  },
  {
    "beta": 0.645475,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.32657188286656624,
        "error_bound": 3.131578942599694e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.32657188286656624,
        "error_bound": 3.131578942599694e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.32657188286656624,
        "error_bound": 3.131578942599694e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.32657188286656624,
        "error_bound": 3.131578942599694e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34953133388959845,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.3265718828665662,
    "payoff": 0.34953133388959845
  },
  {
    "beta": 0.64695,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3262116648478096,
        "error_bound": 6.289324597791568e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3262116648478096,
        "error_bound": 6.289324597791568e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3262116648478096,
        "error_bound": 6.289324597791568e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3262116648478096,
        "error_bound": 6.289324597791568e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3490668684732073,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.3262116648478096,
    "payoff": 0.3490668684732073
  },
  {
    "beta": 0.648425,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3258517786011112,
        "error_bound": 4.736783152777458e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3258517786011112,
        "error_bound": 4.736783152777458e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3258517786011112,
        "error_bound": 4.736783152777458e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3258517786011112,
        "error_bound": 4.736783152777458e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3486012054655113,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.3258517786011112,
    "payoff": 0.3486012054655113
  },
  {
    "beta": 0.6499,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3254922245587392,
        "error_bound": 3.1711597390035896e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3254922245587392,
        "error_bound": 3.1711597390035896e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3254922245587392,
        "error_bound": 3.1711597390035896e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3254922245587392,
        "error_bound": 3.1711597390035896e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34813434433386126,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.3254922245587392,
    "payoff": 0.34813434433386126
  },
  {
    "beta": 0.651375,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.32513300314823745,
        "error_bound": 3.184576621370116e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.32513300314823745,
        "error_bound": 3.184576621370116e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.32513300314823745,
        "error_bound": 3.184576621370116e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.32513300314823745,
        "error_bound": 3.184576621370116e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34766628462811183,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.32513300314823745,
    "payoff": 0.34766628462811183
  },
  {
    "beta": 0.65285,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3247741147924453,
        "error_bound": 3.198107517284046e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3247741147924453,
        "error_bound": 3.198107517284046e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3247741147924453,
        "error_bound": 3.198107517284046e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3247741147924453,
        "error_bound": 3.198107517284046e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34719702598170143,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.3247741147924453,
    "payoff": 0.34719702598170143
  },
  {
    "beta": 0.654325,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.32441555990951737,
        "error_bound": 3.211753886237526e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.32441555990951737,
        "error_bound": 3.211753886237526e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.32441555990951737,
        "error_bound": 3.211753886237526e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.32441555990951737,
        "error_bound": 3.211753886237526e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34672656811157593,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.3244155599095174,
    "payoff": 0.34672656811157593
  },
  {
    "beta": 0.6558,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.32405733891294397,
        "error_bound": 3.2255172127401413e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.32405733891294397,
        "error_bound": 3.2255172127401413e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.32405733891294397,
        "error_bound": 3.2255172127401413e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.32405733891294397,
        "error_bound": 3.2255172127401413e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34625491081882664,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.32405733891294397,
    "payoff": 0.34625491081882664
  },
  {
    "beta": 0.657275,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3236994522115702,
        "error_bound": 3.2393990068572667e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3236994522115702,
        "error_bound": 3.2393990068572667e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3236994522115702,
        "error_bound": 3.2393990068572667e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3236994522115702,
        "error_bound": 3.2393990068572667e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34578205398935524,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.32369945221157015,
    "payoff": 0.34578205398935524
  },
  {
    "beta": 0.6587500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.32334190020961645,
        "error_bound": 3.2534008047623643e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.32334190020961645,
        "error_bound": 3.2534008047623643e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.32334190020961645,
        "error_bound": 3.2534008047623643e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.32334190020961645,
        "error_bound": 3.2534008047623643e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497360139879289,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.32334190020961645,
    "payoff": 0.3497360139879289
  },
  {
    "beta": 0.6602250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.32298468330669794,
        "error_bound": 3.2675241693036768e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.32298468330669794,
        "error_bound": 3.2675241693036768e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.32298468330669794,
        "error_bound": 3.2675241693036768e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.32298468330669794,
        "error_bound": 3.2675241693036768e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3493130326860808,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.322984683306698,
    "payoff": 0.3493130326860808
  },
  {
    "beta": 0.6617,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3226278018978445,
        "error_bound": 3.2817706905857416e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3226278018978445,
        "error_bound": 3.2817706905857416e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3226278018978445,
        "error_bound": 3.2817706905857416e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3226278018978445,
        "error_bound": 3.2817706905857416e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34888926022015,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3226278018978445,
    "payoff": 0.34888926022015
  },
  {
    "beta": 0.6631750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3222712563735201,
        "error_bound": 3.2961419865661896e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3222712563735201,
        "error_bound": 3.2961419865661896e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3222712563735201,
        "error_bound": 3.2961419865661896e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3222712563735201,
        "error_bound": 3.2961419865661896e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3484646973334305,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3222712563735201,
    "payoff": 0.3484646973334305
  },
  {
    "beta": 0.66465,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.321915047119643,
        "error_bound": 3.3106397036682764e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.321915047119643,
        "error_bound": 3.3106397036682764e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.321915047119643,
        "error_bound": 3.3106397036682764e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.321915047119643,
        "error_bound": 3.3106397036682764e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34803934482164595,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.321915047119643,
    "payoff": 0.34803934482164595
  },
  {
    "beta": 0.6661250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3215591745176051,
        "error_bound": 4.987898276114519e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3215591745176051,
        "error_bound": 4.987898276114519e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3215591745176051,
        "error_bound": 4.987898276114519e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3215591745176051,
        "error_bound": 4.987898276114519e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34761320353362335,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3215591745176051,
    "payoff": 0.34761320353362335
  },
  {
    "beta": 0.6676,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3212036389442915,
        "error_bound": 3.3400211330480035e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3212036389442915,
        "error_bound": 3.3400211330480035e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3212036389442915,
        "error_bound": 3.3400211330480035e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3212036389442915,
        "error_bound": 3.3400211330480035e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3471862743708728,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.32120363894429155,
    "payoff": 0.3471862743708728
  },
  {
    "beta": 0.6690750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.32084844077210045,
        "error_bound": 6.709816572487161e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.32084844077210045,
        "error_bound": 6.709816572487161e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.32084844077210045,
        "error_bound": 6.709816572487161e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.32084844077210045,
        "error_bound": 6.709816572487161e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3467585582878475,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.32084844077210045,
    "payoff": 0.3467585582878475
  },
  {
    "beta": 0.67055,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.32049358036896247,
        "error_bound": 1.6849643718700203e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.32049358036896247,
        "error_bound": 1.6849643718700203e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.32049358036896247,
        "error_bound": 1.6849643718700203e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.32049358036896247,
        "error_bound": 1.6849643718700203e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34633005629224634,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3204935803689625,
    "payoff": 0.34633005629224634
  },
  {
    "beta": 0.672025,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3201390580983603,
        "error_bound": 3.385084304063287e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3201390580983603,
        "error_bound": 3.385084304063287e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3201390580983603,
        "error_bound": 3.385084304063287e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3201390580983603,
        "error_bound": 3.385084304063287e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3459007694446362,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3201390580983603,
    "payoff": 0.3459007694446362
  },
  {
    "beta": 0.6735,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3197848743193479,
        "error_bound": 3.4003767982393766e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3197848743193479,
        "error_bound": 3.4003767982393766e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3197848743193479,
        "error_bound": 3.4003767982393766e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3197848743193479,
        "error_bound": 3.4003767982393766e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34547069885870757,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3197848743193479,
    "payoff": 0.34547069885870757
  },
  {
    "beta": 0.674975,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3194310293865704,
        "error_bound": 6.831616181063958e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3194310293865704,
        "error_bound": 6.831616181063958e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3194310293865704,
        "error_bound": 6.831616181063958e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3194310293865704,
        "error_bound": 6.831616181063958e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3450398457015726,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3194310293865705,
    "payoff": 0.3450398457015726
  },
  {
    "beta": 0.67645,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3190775236502833,
        "error_bound": 3.431380079199989e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3190775236502833,
        "error_bound": 3.431380079199989e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3190775236502833,
        "error_bound": 3.431380079199989e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3190775236502833,
        "error_bound": 3.431380079199989e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34460821119328205,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3190775236502833,
    "payoff": 0.34460821119328205
  },
  {
    "beta": 0.677925,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.31872435745637173,
        "error_bound": 3.4470946972759655e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.31872435745637173,
        "error_bound": 3.4470946972759655e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.31872435745637173,
        "error_bound": 3.4470946972759655e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.31872435745637173,
        "error_bound": 3.4470946972759655e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34417579660744757,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3187243574563717,
    "payoff": 0.34417579660744757
  },
  {
    "beta": 0.6794,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3183715311463697,
        "error_bound": 3.462953913366053e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3183715311463697,
        "error_bound": 3.462953913366053e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3183715311463697,
        "error_bound": 3.462953913366053e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3183715311463697,
        "error_bound": 3.462953913366053e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34374260327079414,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3183715311463697,
    "payoff": 0.34374260327079414
  },
  {
    "beta": 0.680875,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3180190450574799,
        "error_bound": 6.957919464944185e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3180190450574799,
        "error_bound": 6.957919464944185e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3180190450574799,
        "error_bound": 6.957919464944185e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3180190450574799,
        "error_bound": 6.957919464944185e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3433086325633803,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3180190450574799,
    "payoff": 0.3433086325633803
  },
  {
    "beta": 0.68235,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.31766689952259264,
        "error_bound": 6.990228393673267e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.31766689952259264,
        "error_bound": 6.990228393673267e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.31766689952259264,
        "error_bound": 6.990228393673267e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.31766689952259264,
        "error_bound": 6.990228393673267e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3486441141834706,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.31766689952259264,
    "payoff": 0.3486441141834706
  },
  {
    "beta": 0.683825,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3173150948703048,
        "error_bound": 1.7557096934057984e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3173150948703048,
        "error_bound": 1.7557096934057984e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3173150948703048,
        "error_bound": 1.7557096934057984e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3173150948703048,
        "error_bound": 1.7557096934057984e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34825982911715486,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3173150948703048,
    "payoff": 0.34825982911715486
  },
  {
    "beta": 0.6853,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3169636314249396,
        "error_bound": 7.055754843502743e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3169636314249396,
        "error_bound": 7.055754843502743e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3169636314249396,
        "error_bound": 7.055754843502743e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3169636314249396,
        "error_bound": 7.055754843502743e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.349796272330026,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.31696363142493955,
    "payoff": 0.349796272330026
  },
  {
    "beta": 0.686775,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.31661250950656505,
        "error_bound": 7.088980921862282e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.31661250950656505,
        "error_bound": 7.088980921862282e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.31661250950656505,
        "error_bound": 7.088980921862282e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.31661250950656505,
        "error_bound": 7.088980921862282e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34943173198553745,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.31661250950656517,
    "payoff": 0.34943173198553745
  },
  {
    "beta": 0.68825,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3162617294310141,
        "error_bound": 3.5612607044912804e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3162617294310141,
        "error_bound": 3.5612607044912804e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3162617294310141,
        "error_bound": 3.5612607044912804e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3162617294310141,
        "error_bound": 3.5612607044912804e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3490668131022204,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.3162617294310141,
    "payoff": 0.3490668131022204
  },
  {
    "beta": 0.689725,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3159112915099024,
        "error_bound": 7.156380788817383e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3159112915099024,
        "error_bound": 7.156380788817383e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3159112915099024,
        "error_bound": 7.156380788817383e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3159112915099024,
        "error_bound": 7.156380788817383e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3487015166501419,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.3159112915099023,
    "payoff": 0.3487015166501419
  },
  {
    "beta": 0.6912,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3155611960506481,
        "error_bound": 7.190563630991947e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3155611960506481,
        "error_bound": 7.190563630991947e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3155611960506481,
        "error_bound": 7.190563630991947e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3155611960506481,
        "error_bound": 7.190563630991947e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34833584362273406,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.31556119605064814,
    "payoff": 0.34833584362273406
  },
  {
    "beta": 0.692675,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3152114433564911,
        "error_bound": 7.225074592858743e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3152114433564911,
        "error_bound": 7.225074592858743e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3152114433564911,
        "error_bound": 7.225074592858743e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3152114433564911,
        "error_bound": 7.225074592858743e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499124528831821,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3152114433564911,
    "payoff": 0.3499124528831821
  },
  {
    "beta": 0.69415,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.3148620337265112,
        "error_bound": 7.259918421612926e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.3148620337265112,
        "error_bound": 7.259918421612926e-16,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.3148620337265112,
        "error_bound": 7.259918421612926e-16,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.3148620337265112,
        "error_bound": 7.259918421612926e-16,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3495344083130516,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3148620337265113,
    "payoff": 0.3495344083130516
  },
  {
    "beta": 0.695625,
    "by_memory": [
      {
        "N": 16,
        "K": "8192",
        "payoff": 0.31451296745564783,
        "error_bound": 1.4590199912938405e-15,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "536870912",
        "payoff": 0.31451296745564783,
        "error_bound": 1.4590199912938405e-15,
        "automaton_states": 84,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2305843009213693952",
        "payoff": 0.31451296745564783,
        "error_bound": 1.4590199912938405e-15,
        "automaton_states": 180,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "42535295865117307932921825928971026432",
        "payoff": 0.31451296745564783,
        "error_bound": 1.4590199912938405e-15,
        "automaton_states": 372,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34987356202970743,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.31451296745564783,
    "payoff": 0.34987356202970743
  },
  {
    "beta": 0.6971,
    "by_memory": [
      {
        "N": 16,
        "K": "8352",
        "payoff": 0.3499852693423856,
        "error_bound": 7.330624130902322e-16,
        "automaton_states": 20,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "547356672",
        "payoff": 0.3499852693423857,
        "error_bound": 7.330624130902322e-16,
        "automaton_states": 196,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2350879005487398912",
        "payoff": 0.3499852693423857,
        "error_bound": 7.330624130902322e-16,
        "automaton_states": 548,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "43366063362482880353486705341646241792",
        "payoff": 0.3499852693423857,
        "error_bound": 7.330624130902322e-16,
        "automaton_states": 1252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34998526934259394,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.31416424483471805,
    "payoff": 0.34998526934259394
  },
  {
    "beta": 0.6985750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8448",
        "payoff": 0.3496834546762556,
        "error_bound": 7.36649597495335e-16,
        "automaton_states": 58,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "553648128",
        "payoff": 0.3496834546762556,
        "error_bound": 1.47329919499067e-15,
        "automaton_states": 186,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2377900603251621888",
        "payoff": 0.3496834546762556,
        "error_bound": 1.47329919499067e-15,
        "automaton_states": 442,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "43864523860902223805825632989251371008",
        "payoff": 0.3496834546762556,
        "error_bound": 1.47329919499067e-15,
        "automaton_states": 954,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34968345467642675,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.31381586615043616,
    "payoff": 0.34968345467642675
  },
  {
    "beta": 0.7,
    "by_memory": [
      {
        "N": 16,
        "K": "8512",
        "payoff": 0.3498882376646311,
        "error_bound": 1.4802973661668753e-15,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "557842432",
        "payoff": 0.3498882376646311,
        "error_bound": 1.4802973661668753e-15,
        "automaton_states": 196,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2395915001761103872",
        "payoff": 0.3498882376646311,
        "error_bound": 1.4802973661668753e-15,
        "automaton_states": 516,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "44196830859848452774051584754321457152",
        "payoff": 0.3498882376646311,
        "error_bound": 1.4802973661668753e-15,
        "automaton_states": 1156,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "8512",
      "payoff": 0.3498882376646311,
      "error_bound": 1.4802973661668753e-15,
      "automaton_states": 36,
      "chain": "weight_binary"
    },
    "full_payoff": 0.31347962382445144,
    "payoff": 0.3498882376646311
  },
  {
    "beta": 0.7000500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8512",
        "payoff": 0.3498761212182576,
        "error_bound": 7.40272061760398e-16,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "557842432",
        "payoff": 0.3498761212182576,
        "error_bound": 1.480544123520796e-15,
        "automaton_states": 196,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2395915001761103872",
        "payoff": 0.3498761212182576,
        "error_bound": 7.40272061760398e-16,
        "automaton_states": 516,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "44196830859848452774051584754321457152",
        "payoff": 0.3498761212182576,
        "error_bound": 7.40272061760398e-16,
        "automaton_states": 1156,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498761212184541,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.313467831685432,
    "payoff": 0.3498761212184541
  },
  {
    "beta": 0.701525,
    "by_memory": [
      {
        "N": 16,
        "K": "8704",
        "payoff": 0.34970648222927236,
        "error_bound": 7.439303289221251e-16,
        "automaton_states": 58,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "570425344",
        "payoff": 0.34970648222927236,
        "error_bound": 7.439303289221251e-16,
        "automaton_states": 170,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2449958197289549824",
        "payoff": 0.34970648222927236,
        "error_bound": 1.4878606578442502e-15,
        "automaton_states": 394,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45193751856687139678729440049531715584",
        "payoff": 0.34970648222927236,
        "error_bound": 1.4878606578442502e-15,
        "automaton_states": 842,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497064822294342,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3131201417182701,
    "payoff": 0.3497064822294342
  },
  {
    "beta": 0.7030000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8704",
        "payoff": 0.34935087694116146,
        "error_bound": 7.47624932407513e-16,
        "automaton_states": 58,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "570425344",
        "payoff": 0.34935087694116146,
        "error_bound": 1.495249864815026e-15,
        "automaton_states": 170,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2449958197289549824",
        "payoff": 0.34935087694116146,
        "error_bound": 1.495249864815026e-15,
        "automaton_states": 394,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45193751856687139678729440049531715584",
        "payoff": 0.34935087694116146,
        "error_bound": 1.495249864815026e-15,
        "automaton_states": 842,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3493508769413524,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.3127727965234678,
    "payoff": 0.3493508769413524
  },
  {
    "beta": 0.704475,
    "by_memory": [
      {
        "N": 16,
        "K": "8704",
        "payoff": 0.34899471922684105,
        "error_bound": 7.513564162931437e-16,
        "automaton_states": 58,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "570425344",
        "payoff": 0.34899471922684105,
        "error_bound": 2.254069248879431e-15,
        "automaton_states": 170,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2449958197289549824",
        "payoff": 0.34899471922684105,
        "error_bound": 2.254069248879431e-15,
        "automaton_states": 394,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45193751856687139678729440049531715584",
        "payoff": 0.34899471922684105,
        "error_bound": 2.254069248879431e-15,
        "automaton_states": 842,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499140859367516,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3124257963715146,
    "payoff": 0.3499140859367516
  },
  {
    "beta": 0.7059500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8768",
        "payoff": 0.3498570217802303,
        "error_bound": 7.551253355722883e-16,
        "automaton_states": 58,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "574619648",
        "payoff": 0.34985702178023037,
        "error_bound": 7.551253355722883e-16,
        "automaton_states": 218,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2467972595799031808",
        "payoff": 0.34985702178023037,
        "error_bound": 7.551253355722883e-16,
        "automaton_states": 538,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45526058855633368646955391814601801728",
        "payoff": 0.34985702178023037,
        "error_bound": 7.551253355722883e-16,
        "automaton_states": 1178,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34985702178041445,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.31207914152889016,
    "payoff": 0.34985702178041445
  },
  {
    "beta": 0.707425,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34988724727919895,
        "error_bound": 7.589322564300821e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34988724727919895,
        "error_bound": 7.589322564300821e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34988724727919895,
        "error_bound": 7.589322564300821e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34988724727919895,
        "error_bound": 7.589322564300821e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34988724727934906,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.31173283225808324,
    "payoff": 0.34988724727934906
  },
  {
    "beta": 0.707778735729046,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34980568857393773,
        "error_bound": 7.59850948831522e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34980568857393773,
        "error_bound": 7.59850948831522e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34980568857393773,
        "error_bound": 7.59850948831522e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34980568857393773,
        "error_bound": 7.59850948831522e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34980568857409405,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.31164983148424835,
    "payoff": 0.34980568857409405
  },
  {
    "beta": 0.7077873381114372,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34980370488698104,
        "error_bound": 7.598733179115609e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34980370488698104,
        "error_bound": 1.5197466358231218e-15,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34980370488698104,
        "error_bound": 1.5197466358231218e-15,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34980370488698104,
        "error_bound": 1.5197466358231218e-15,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34980370488713747,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.707788735729046,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3498033825987132,
        "error_bound": 7.598769523105707e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3498033825987132,
        "error_bound": 7.598769523105707e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3498033825987132,
        "error_bound": 7.598769523105707e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3498033825987132,
        "error_bound": 7.598769523105707e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34980338259886956,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34999908344121095,
    "payoff": 0.34999908344121095
  },
  {
    "beta": 0.7077908914270851,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3498028854976668,
        "error_bound": 7.598825581086379e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3498028854976668,
        "error_bound": 7.598825581086379e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3498028854976668,
        "error_bound": 7.598825581086379e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3498028854976668,
        "error_bound": 7.598825581086379e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34980288549782323,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.7077937649764096,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3498022228597526,
        "error_bound": 7.59890030776055e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3498022228597526,
        "error_bound": 7.59890030776055e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3498022228597526,
        "error_bound": 7.59890030776055e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3498022228597526,
        "error_bound": 7.59890030776055e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498022228599092,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34999811574820106,
    "payoff": 0.34999811574820106
  },
  {
    "beta": 0.7077959133189411,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34980172745288274,
        "error_bound": 7.598956176386172e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34980172745288274,
        "error_bound": 7.598956176386172e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34980172745288274,
        "error_bound": 7.598956176386172e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34980172745288274,
        "error_bound": 7.598956176386172e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498017274530394,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.3499999999999999
  },
  {
    "beta": 0.7078013235566775,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34980047985059676,
        "error_bound": 7.599096875721169e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34980047985059676,
        "error_bound": 7.599096875721169e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34980047985059676,
        "error_bound": 7.599096875721169e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34980047985059676,
        "error_bound": 7.599096875721169e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34980047985075347,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3499964529523646,
    "payoff": 0.3499964529523646
  },
  {
    "beta": 0.7078030115100761,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34980009060698014,
        "error_bound": 7.599140773919655e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34980009060698014,
        "error_bound": 7.599140773919655e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34980009060698014,
        "error_bound": 7.599140773919655e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34980009060698014,
        "error_bound": 7.599140773919655e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498000906071368,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000014,
    "payoff": 0.35000000000000014
  },
  {
    "beta": 0.7078126835339338,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34979786021917814,
        "error_bound": 7.599392321699869e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34979786021917814,
        "error_bound": 7.599392321699869e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34979786021917814,
        "error_bound": 7.599392321699869e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34979786021917814,
        "error_bound": 7.599392321699869e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.349797860219335,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34999366021531725,
    "payoff": 0.34999366021531725
  },
  {
    "beta": 0.7078272338439288,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3497945048564186,
        "error_bound": 7.599770774200794e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3497945048564186,
        "error_bound": 7.599770774200794e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3497945048564186,
        "error_bound": 7.599770774200794e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3497945048564186,
        "error_bound": 7.599770774200794e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497945048565758,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000014,
    "payoff": 0.35000000000000014
  },
  {
    "beta": 0.7078297567247568,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3497939230654983,
        "error_bound": 7.599836397981535e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3497939230654983,
        "error_bound": 7.599836397981535e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3497939230654983,
        "error_bound": 7.599836397981535e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3497939230654983,
        "error_bound": 7.599836397981535e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34979392306565543,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3499983475028494,
    "payoff": 0.3499983475028494
  },
  {
    "beta": 0.70784729988421,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3497898774788929,
        "error_bound": 1.5200585504568504e-15,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3497898774788929,
        "error_bound": 7.600292752284252e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3497898774788929,
        "error_bound": 7.600292752284252e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3497898774788929,
        "error_bound": 7.600292752284252e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497898774790504,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3500000000000026,
    "payoff": 0.3500000000000026
  },
  {
    "beta": 0.7078554164455731,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34978800571859936,
        "error_bound": 1.5201007817669441e-15,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34978800571859936,
        "error_bound": 1.5201007817669441e-15,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34978800571859936,
        "error_bound": 1.5201007817669441e-15,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34978800571859936,
        "error_bound": 1.5201007817669441e-15,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497880057187571,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34999468647060006,
    "payoff": 0.34999468647060006
  },
  {
    "beta": 0.7078756893208134,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3497833305375051,
        "error_bound": 7.60103136944609e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3497833305375051,
        "error_bound": 7.60103136944609e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3497833305375051,
        "error_bound": 7.60103136944609e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3497833305375051,
        "error_bound": 7.60103136944609e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34978333053766314,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.7078939810747159,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3497791121628794,
        "error_bound": 7.601507347981989e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3497791121628794,
        "error_bound": 7.601507347981989e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3497791121628794,
        "error_bound": 7.601507347981989e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3497791121628794,
        "error_bound": 7.601507347981989e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497791121630378,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34998803381611154,
    "payoff": 0.34998803381611154
  },
  {
    "beta": 0.7079158735985154,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3497740633111795,
        "error_bound": 7.602077102259902e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3497740633111795,
        "error_bound": 7.602077102259902e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3497740633111795,
        "error_bound": 7.602077102259902e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3497740633111795,
        "error_bound": 7.602077102259902e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34977406331133826,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.3499999999999999
  },
  {
    "beta": 0.707951940809803,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34976574530140203,
        "error_bound": 7.603015939935563e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34976574530140203,
        "error_bound": 7.603015939935563e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34976574530140203,
        "error_bound": 7.603015939935563e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34976574530140203,
        "error_bound": 7.603015939935563e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34976574530156135,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3499764278131819,
    "payoff": 0.3499764278131819
  },
  {
    "beta": 0.7079727887737449,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3497609371248425,
        "error_bound": 7.603558722923151e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3497609371248425,
        "error_bound": 7.603558722923151e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3497609371248425,
        "error_bound": 7.603558722923151e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3497609371248425,
        "error_bound": 7.603558722923151e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497609371250023,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.7080390499293777,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3497456547476846,
        "error_bound": 7.605284366670305e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3497456547476846,
        "error_bound": 7.605284366670305e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3497456547476846,
        "error_bound": 7.605284366670305e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3497456547476846,
        "error_bound": 7.605284366670305e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497456547478455,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.349956748702668,
    "payoff": 0.349956748702668
  },
  {
    "beta": 0.7081679610797446,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34971592054261486,
        "error_bound": 7.608643853723892e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34971592054261486,
        "error_bound": 7.608643853723892e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34971592054261486,
        "error_bound": 7.608643853723892e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34971592054261486,
        "error_bound": 7.608643853723892e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497159205427782,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3500000000000011,
    "payoff": 0.3500000000000011
  },
  {
    "beta": 0.7081699683799486,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3497154575213421,
        "error_bound": 7.608696188407459e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3497154575213421,
        "error_bound": 7.608696188407459e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3497154575213421,
        "error_bound": 7.608696188407459e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3497154575213421,
        "error_bound": 7.608696188407459e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34971545752150557,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.349998695240715,
    "payoff": 0.349998695240715
  },
  {
    "beta": 0.7083306777916917,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34967838447911453,
        "error_bound": 1.5225777139938529e-15,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34967838447911453,
        "error_bound": 1.5225777139938529e-15,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34967838447911453,
        "error_bound": 1.5225777139938529e-15,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34967838447911453,
        "error_bound": 1.5225777139938529e-15,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.349678384479281,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.7083667289577568,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34967006740731543,
        "error_bound": 1.5227659322373271e-15,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34967006740731543,
        "error_bound": 7.613829661186636e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34967006740731543,
        "error_bound": 7.613829661186636e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34967006740731543,
        "error_bound": 7.613829661186636e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3496700674074826,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.349976637414156,
    "payoff": 0.349976637414156
  },
  {
    "beta": 0.7085623790146036,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34962492638274373,
        "error_bound": 1.5237882067130771e-15,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34962492638274373,
        "error_bound": 1.5237882067130771e-15,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34962492638274373,
        "error_bound": 1.5237882067130771e-15,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34962492638274373,
        "error_bound": 1.5237882067130771e-15,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3496249263829147,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.7086624452972838,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34960183602640066,
        "error_bound": 7.62155792622094e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34960183602640066,
        "error_bound": 7.62155792622094e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34960183602640066,
        "error_bound": 7.62155792622094e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34960183602640066,
        "error_bound": 7.62155792622094e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3496018360265736,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34993541087755153,
    "payoff": 0.34993541087755153
  },
  {
    "beta": 0.7088931564823154,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.349548592224783,
        "error_bound": 7.627598246811475e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.349548592224783,
        "error_bound": 1.525519649362295e-15,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.349548592224783,
        "error_bound": 1.525519649362295e-15,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.349548592224783,
        "error_bound": 1.525519649362295e-15,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34954859222496065,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.7089000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.3495470127193516,
        "error_bound": 7.627777565270744e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.3495470127193516,
        "error_bound": 7.627777565270744e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.3495470127193516,
        "error_bound": 7.627777565270744e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.3495470127193516,
        "error_bound": 7.627777565270744e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34954701271952926,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3499956072472581,
    "payoff": 0.3499956072472581
  },
  {
    "beta": 0.709106884698903,
    "by_memory": [
      {
        "N": 16,
        "K": "8832",
        "payoff": 0.34949925899116996,
        "error_bound": 7.63320248040927e-16,
        "automaton_states": 48,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "578813952",
        "payoff": 0.34949925899116996,
        "error_bound": 7.63320248040927e-16,
        "automaton_states": 192,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2485986994308513792",
        "payoff": 0.34949925899116996,
        "error_bound": 7.63320248040927e-16,
        "automaton_states": 480,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45858365854579597615181343579671887872",
        "payoff": 0.34949925899116996,
        "error_bound": 7.63320248040927e-16,
        "automaton_states": 1056,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3494992589913519,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34986276454862114,
    "payoff": 0.34986276454862114
  },
  {
    "beta": 0.7093669699275451,
    "by_memory": [
      {
        "N": 16,
        "K": "8840",
        "payoff": 0.3499931663644675,
        "error_bound": 7.640033373690372e-16,
        "automaton_states": 37,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "579338240",
        "payoff": 0.3499931663644675,
        "error_bound": 1.5280066747380745e-15,
        "automaton_states": 242,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2488238794122199040",
        "payoff": 0.3499931663644674,
        "error_bound": 3.8200166868451866e-15,
        "automaton_states": 658,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "45899904229447876236209587550305648640",
        "payoff": 0.3499931663644674,
        "error_bound": 3.8200166868451866e-15,
        "automaton_states": 1490,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "8840",
      "payoff": 0.3499931663644675,
      "error_bound": 7.640033373690372e-16,
      "automaton_states": 37,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.3499999999999999
  },
  {
    "beta": 0.7097748436694067,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.34993503479230675,
        "error_bound": 7.65077044775891e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.34993503479230686,
        "error_bound": 1.530154089551782e-15,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.34993503479230675,
        "error_bound": 7.65077044775891e-16,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.34993503479230675,
        "error_bound": 7.65077044775891e-16,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499350347925007,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.34973988494197605,
    "payoff": 0.3499350347925007
  },
  {
    "beta": 0.7100486888430609,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.34987313117183394,
        "error_bound": 7.657996235266115e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.34987313117183394,
        "error_bound": 7.657996235266115e-16,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.34987313117183394,
        "error_bound": 3.063198494106446e-15,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.34987313117183394,
        "error_bound": 3.063198494106446e-15,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34987313117203406,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.3499999999999999
  },
  {
    "beta": 0.710375,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.34979935210197743,
        "error_bound": 1.533324850582866e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.34979935210197743,
        "error_bound": 1.533324850582866e-15,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.34979935210197743,
        "error_bound": 1.533324850582866e-15,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.34979935210197743,
        "error_bound": 1.533324850582866e-15,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34979935210212487,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.34979387343285867,
    "payoff": 0.34979935210212487
  },
  {
    "beta": 0.710778735729046,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.3497080442156877,
        "error_bound": 2.3031979216819733e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.3497080442156876,
        "error_bound": 1.5354652811213156e-15,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.3497080442156876,
        "error_bound": 1.5354652811213156e-15,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.3497080442156876,
        "error_bound": 1.5354652811213156e-15,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34970804421584223,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.3495385565456603,
    "payoff": 0.34970804421584223
  },
  {
    "beta": 0.7110352837829818,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.34965001065782253,
        "error_bound": 7.684142473583917e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.34965001065782253,
        "error_bound": 7.684142473583917e-16,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.34965001065782253,
        "error_bound": 7.684142473583917e-16,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.34965001065782253,
        "error_bound": 7.684142473583917e-16,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3496500106579816,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.71185,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.34946564582283074,
        "error_bound": 7.705868642201329e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.3494656458228307,
        "error_bound": 1.5411737284402659e-15,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.3494656458228307,
        "error_bound": 4.623521185320797e-15,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.3494656458228307,
        "error_bound": 4.623521185320797e-15,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34946564582300554,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.349491321411097,
    "payoff": 0.349491321411097
  },
  {
    "beta": 0.712474129211593,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.3493243390866791,
        "error_bound": 7.722595685604794e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.34932433908667904,
        "error_bound": 7.722595685604794e-16,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.349324339086679,
        "error_bound": 1.5445191371209587e-15,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.349324339086679,
        "error_bound": 1.5445191371209587e-15,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34932433908686683,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.713325,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.34913159808442074,
        "error_bound": 7.745516871894351e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.34913159808442074,
        "error_bound": 1.5491033743788701e-15,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.34913159808442074,
        "error_bound": 1.5491033743788701e-15,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.34913159808442074,
        "error_bound": 1.5491033743788701e-15,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34913159808456856,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.34947732153014943,
    "payoff": 0.34947732153014943
  },
  {
    "beta": 0.7145939886230385,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.34884393270027175,
        "error_bound": 1.555991086899406e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.34884393270027175,
        "error_bound": 7.77995543449703e-16,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.34884393270027175,
        "error_bound": 7.77995543449703e-16,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.34884393270027175,
        "error_bound": 7.77995543449703e-16,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.35000000000014386,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000014386
  },
  {
    "beta": 0.7148,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.3487972083416846,
        "error_bound": 7.785575207750046e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.3487972083416846,
        "error_bound": 7.785575207750046e-16,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.3487972083416846,
        "error_bound": 2.3356725623250136e-15,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.3487972083416846,
        "error_bound": 2.3356725623250136e-15,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34987624303004056,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3498762430298932,
    "payoff": 0.34987624303004056
  },
  {
    "beta": 0.716275,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.3484624760614327,
        "error_bound": 7.826050045820118e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.3484624760614327,
        "error_bound": 3.9130250229100595e-15,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.34846247606143266,
        "error_bound": 6.2608400366560945e-15,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.34846247606143266,
        "error_bound": 6.2608400366560945e-15,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497495188915957,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3489883243177543,
    "payoff": 0.3497495188915957
  },
  {
    "beta": 0.71775,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.3481274007223678,
        "error_bound": 1.5733895831711696e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.3481274007223678,
        "error_bound": 1.5733895831711696e-15,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.3481274007223678,
        "error_bound": 7.866947915855848e-16,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.3481274007223678,
        "error_bound": 7.866947915855848e-16,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3492207915392613,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3480971772100331,
    "payoff": 0.3492207915392613
  },
  {
    "beta": 0.7177597011569646,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.34812519577653006,
        "error_bound": 7.867218318406005e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.34812519577653006,
        "error_bound": 3.146887327362402e-15,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.34812519577653006,
        "error_bound": 3.146887327362402e-15,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.34812519577653006,
        "error_bound": 3.146887327362402e-15,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.35000000000013565,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34999999999999953,
    "payoff": 0.35000000000013565
  },
  {
    "beta": 0.719225,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.34779198181510373,
        "error_bound": 7.90827548481992e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.34779198181510385,
        "error_bound": 7.90827548481992e-16,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.34779198181510385,
        "error_bound": 7.90827548481992e-16,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.34779198181510385,
        "error_bound": 7.90827548481992e-16,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34995627487725917,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34914321012745186,
    "payoff": 0.34995627487725917
  },
  {
    "beta": 0.7207,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.3474562188421847,
        "error_bound": 7.950039560509535e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.34745621884218475,
        "error_bound": 7.950039560509535e-16,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.34745621884218475,
        "error_bound": 7.950039560509535e-16,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.34745621884218475,
        "error_bound": 7.950039560509535e-16,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.349963166898975,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3482779333774545,
    "payoff": 0.349963166898975
  },
  {
    "beta": 0.722175,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.34712011131810244,
        "error_bound": 7.992247095294927e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.3471201113181025,
        "error_bound": 7.992247095294927e-16,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.34712011131810244,
        "error_bound": 3.196898838117971e-15,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.34712011131810244,
        "error_bound": 3.196898838117971e-15,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499931044795944,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3474098454648633,
    "payoff": 0.3499931044795944
  },
  {
    "beta": 0.722573705148039,
    "by_memory": [
      {
        "N": 16,
        "K": "9216",
        "payoff": 0.34702919935525073,
        "error_bound": 1.6007466418676555e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "603979776",
        "payoff": 0.34702919935525073,
        "error_bound": 1.6007466418676555e-15,
        "automaton_states": 152,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2594073385365405696",
        "payoff": 0.34702919935525073,
        "error_bound": 1.6007466418676555e-15,
        "automaton_states": 344,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47852207848256971424537054170092404736",
        "payoff": 0.34702919935525073,
        "error_bound": 1.6007466418676555e-15,
        "automaton_states": 728,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3500000000001679,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.3500000000001679
  },
  {
    "beta": 0.72365,
    "by_memory": [
      {
        "N": 16,
        "K": "9232",
        "payoff": 0.34999185153970286,
        "error_bound": 8.034905189977613e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "605028352",
        "payoff": 0.3499918515397028,
        "error_bound": 1.6069810379955225e-15,
        "automaton_states": 240,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2598576984992776192",
        "payoff": 0.3499918515397028,
        "error_bound": 1.6069810379955225e-15,
        "automaton_states": 624,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "47935284597993528666593542111359926272",
        "payoff": 0.3499918515397028,
        "error_bound": 1.6069810379955225e-15,
        "automaton_states": 1392,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499918515398867,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3493944175096814,
    "payoff": 0.3499918515398867
  },
  {
    "beta": 0.725125,
    "by_memory": [
      {
        "N": 16,
        "K": "9297",
        "payoff": 0.3499961008605532,
        "error_bound": 8.078021097772854e-16,
        "automaton_states": 35,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "609305600",
        "payoff": 0.3499999843934599,
        "error_bound": 1.6156042195545708e-15,
        "automaton_states": 237,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2616947625269657600",
        "payoff": 0.3499999843934599,
        "error_bound": 8.078021097772854e-16,
        "automaton_states": 941,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "48274163097651340776036852785846681600",
        "payoff": 0.3499999843934599,
        "error_bound": 1.6156042195545708e-15,
        "automaton_states": 2349,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "609305600",
      "payoff": 0.3499999843934599,
      "error_bound": 1.6156042195545708e-15,
      "automaton_states": 237,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3485624477502206,
    "payoff": 0.3499999843934599
  },
  {
    "beta": 0.7266,
    "by_memory": [
      {
        "N": 16,
        "K": "9346",
        "payoff": 0.3499996788209687,
        "error_bound": 8.121602228421043e-16,
        "automaton_states": 47,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "612499456",
        "payoff": 0.3499996788209687,
        "error_bound": 1.6243204456842087e-15,
        "automaton_states": 267,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2630665132337790976",
        "payoff": 0.3499996788209687,
        "error_bound": 1.6243204456842087e-15,
        "automaton_states": 747,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "48527206439866499016246018692891017216",
        "payoff": 0.3499996788209687,
        "error_bound": 1.6243204456842087e-15,
        "automaton_states": 1707,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "9346",
      "payoff": 0.3499996788209687,
      "error_bound": 8.121602228421043e-16,
      "automaton_states": 47,
      "chain": "weight_binary"
    },
    "full_payoff": 0.347728115872382,
    "payoff": 0.3499996788209687
  },
  {
    "beta": 0.728075,
    "by_memory": [
      {
        "N": 16,
        "K": "9376",
        "payoff": 0.3498437696798958,
        "error_bound": 8.165656152432889e-16,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "614465536",
        "payoff": 0.34984376967989567,
        "error_bound": 8.165656152432889e-16,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2639109381639110656",
        "payoff": 0.34984376967989567,
        "error_bound": 8.165656152432889e-16,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "48682975345622543845101933582767620096",
        "payoff": 0.34984376967989567,
        "error_bound": 8.165656152432889e-16,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499562665643142,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3468914361169923,
    "payoff": 0.3499562665643142
  },
  {
    "beta": 0.72955,
    "by_memory": [
      {
        "N": 16,
        "K": "9472",
        "payoff": 0.3499070185647787,
        "error_bound": 8.21019060547352e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "620756992",
        "payoff": 0.3499070185647787,
        "error_bound": 8.21019060547352e-16,
        "automaton_states": 184,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2666130979403333632",
        "payoff": 0.3499070185647787,
        "error_bound": 8.21019060547352e-16,
        "automaton_states": 440,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "49181435844041887297440861230372749312",
        "payoff": 0.3499070185647787,
        "error_bound": 8.21019060547352e-16,
        "automaton_states": 952,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499975503269423,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3460524229704144,
    "payoff": 0.3499975503269423
  },
  {
    "beta": 0.7300765902325962,
    "by_memory": [
      {
        "N": 16,
        "K": "9472",
        "payoff": 0.3497984347205273,
        "error_bound": 8.226207764505115e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "620756992",
        "payoff": 0.3497984347205273,
        "error_bound": 8.226207764505115e-16,
        "automaton_states": 184,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2666130979403333632",
        "payoff": 0.3497984347205273,
        "error_bound": 8.226207764505115e-16,
        "automaton_states": 440,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "49181435844041887297440861230372749312",
        "payoff": 0.3497984347205273,
        "error_bound": 8.226207764505115e-16,
        "automaton_states": 952,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3500000000001531,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.3500000000001531
  },
  {
    "beta": 0.731025,
    "by_memory": [
      {
        "N": 16,
        "K": "9472",
        "payoff": 0.3496028132054854,
        "error_bound": 8.255213492890839e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "620756992",
        "payoff": 0.3496028132054854,
        "error_bound": 8.255213492890839e-16,
        "automaton_states": 184,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2666130979403333632",
        "payoff": 0.3496028132054854,
        "error_bound": 8.255213492890839e-16,
        "automaton_states": 440,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "49181435844041887297440861230372749312",
        "payoff": 0.3496028132054854,
        "error_bound": 8.255213492890839e-16,
        "automaton_states": 952,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34991166619456565,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3494931265563128,
    "payoff": 0.34991166619456565
  },
  {
    "beta": 0.7325,
    "by_memory": [
      {
        "N": 16,
        "K": "9472",
        "payoff": 0.34929842825492385,
        "error_bound": 8.300732894393695e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "620756992",
        "payoff": 0.34929842825492385,
        "error_bound": 8.300732894393695e-16,
        "automaton_states": 184,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2666130979403333632",
        "payoff": 0.34929842825492385,
        "error_bound": 8.300732894393695e-16,
        "automaton_states": 440,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "49181435844041887297440861230372749312",
        "payoff": 0.34929842825492385,
        "error_bound": 8.300732894393695e-16,
        "automaton_states": 952,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3493536064646911,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34870326986994116,
    "payoff": 0.3493536064646911
  },
  {
    "beta": 0.733975,
    "by_memory": [
      {
        "N": 16,
        "K": "9472",
        "payoff": 0.3489938636840271,
        "error_bound": 8.346757068885682e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "620756992",
        "payoff": 0.3489938636840271,
        "error_bound": 8.346757068885682e-16,
        "automaton_states": 184,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2666130979403333632",
        "payoff": 0.3489938636840271,
        "error_bound": 8.346757068885682e-16,
        "automaton_states": 440,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "49181435844041887297440861230372749312",
        "payoff": 0.3489938636840271,
        "error_bound": 8.346757068885682e-16,
        "automaton_states": 952,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497478003631146,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3479115398361464,
    "payoff": 0.3497478003631146
  },
  {
    "beta": 0.7354499999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "9472",
        "payoff": 0.34868911947613895,
        "error_bound": 8.393294459460641e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "620756992",
        "payoff": 0.34868911947613895,
        "error_bound": 8.393294459460641e-16,
        "automaton_states": 184,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2666130979403333632",
        "payoff": 0.34868911947613895,
        "error_bound": 8.393294459460641e-16,
        "automaton_states": 440,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "49181435844041887297440861230372749312",
        "payoff": 0.34868911947613895,
        "error_bound": 8.393294459460641e-16,
        "automaton_states": 952,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34998655737464646,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3471179510612383,
    "payoff": 0.34998655737464646
  },
  {
    "beta": 0.736925,
    "by_memory": [
      {
        "N": 16,
        "K": "9472",
        "payoff": 0.34838419562703915,
        "error_bound": 8.44035369856624e-16,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "620795008",
        "payoff": 0.3499999956534181,
        "error_bound": 1.688070739713248e-15,
        "automaton_states": 212,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2666294256880058368",
        "payoff": 0.3499999956534181,
        "error_bound": 1.688070739713248e-15,
        "automaton_states": 1009,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "49184447781868029570498817397188722688",
        "payoff": 0.3499999956534181,
        "error_bound": 1.688070739713248e-15,
        "automaton_states": 2609,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "620795008",
      "payoff": 0.3499999956534181,
      "error_bound": 1.688070739713248e-15,
      "automaton_states": 212,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3463225183264738,
    "payoff": 0.3499999956534181
  },
  {
    "beta": 0.7384,
    "by_memory": [
      {
        "N": 16,
        "K": "9504",
        "payoff": 0.34990309731568536,
        "error_bound": 8.487943613342173e-16,
        "automaton_states": 51,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "622854144",
        "payoff": 0.34990309731568536,
        "error_bound": 8.487943613342173e-16,
        "automaton_states": 227,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2675138178658074624",
        "payoff": 0.34990309731568536,
        "error_bound": 2.5463830840026522e-15,
        "automaton_states": 579,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "49347589343515001781553837112907792384",
        "payoff": 0.34990309731568536,
        "error_bound": 2.5463830840026522e-15,
        "automaton_states": 1283,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499173928802451,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34552525658755023,
    "payoff": 0.3499173928802451
  },
  {
    "beta": 0.7398750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.34995512529672024,
        "error_bound": 4.2680366155700404e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.34995512529672024,
        "error_bound": 4.2680366155700404e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.34995512529672024,
        "error_bound": 4.2680366155700404e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.34995512529672024,
        "error_bound": 4.2680366155700404e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499609096017918,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3447261809740687,
    "payoff": 0.3499609096017918
  },
  {
    "beta": 0.74135,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3496719314368014,
        "error_bound": 8.584751785232216e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3496719314368014,
        "error_bound": 8.584751785232216e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3496719314368014,
        "error_bound": 8.584751785232216e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3496719314368014,
        "error_bound": 8.584751785232216e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499496409334494,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.343925306788974,
    "payoff": 0.3499496409334494
  },
  {
    "beta": 0.7421753491409326,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3495134555233154,
        "error_bound": 8.612233321568844e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3495134555233154,
        "error_bound": 8.612233321568844e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3495134555233154,
        "error_bound": 8.612233321568844e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3495134555233154,
        "error_bound": 8.612233321568844e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.350000000000191,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.350000000000191
  },
  {
    "beta": 0.7428250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.34938870939804223,
        "error_bound": 1.726797744143337e-15,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.34938870939804223,
        "error_bound": 1.726797744143337e-15,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.34938870939804223,
        "error_bound": 1.726797744143337e-15,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.34938870939804223,
        "error_bound": 1.726797744143337e-15,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498579093647806,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3496765135175129,
    "payoff": 0.3498579093647806
  },
  {
    "beta": 0.7443,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3491054594761529,
        "error_bound": 8.683793700626956e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3491054594761529,
        "error_bound": 8.683793700626956e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3491054594761529,
        "error_bound": 8.683793700626956e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3491054594761529,
        "error_bound": 8.683793700626956e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3497724136790645,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3489410650636632,
    "payoff": 0.3497724136790645
  },
  {
    "beta": 0.7457750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3488221819720296,
        "error_bound": 8.73417661225416e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3488221819720296,
        "error_bound": 8.73417661225416e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3488221819720296,
        "error_bound": 8.73417661225416e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3488221819720296,
        "error_bound": 8.73417661225416e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34902809645600674,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34820425528073046,
    "payoff": 0.34902809645600674
  },
  {
    "beta": 0.74725,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3485388771917233,
        "error_bound": 8.785147573690654e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3485388771917233,
        "error_bound": 8.785147573690654e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3485388771917233,
        "error_bound": 8.785147573690654e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3485388771917233,
        "error_bound": 8.785147573690654e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34983090251431925,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.347466097932335,
    "payoff": 0.34983090251431925
  },
  {
    "beta": 0.7487250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.34825554544640736,
        "error_bound": 1.7673433881208347e-15,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.34825554544640736,
        "error_bound": 1.7673433881208347e-15,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.34825554544640736,
        "error_bound": 1.7673433881208347e-15,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.34825554544640736,
        "error_bound": 1.7673433881208347e-15,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499366621792933,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.346726606889841,
    "payoff": 0.3499366621792933
  },
  {
    "beta": 0.7502,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3479721870523464,
        "error_bound": 8.888895313251854e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3479721870523464,
        "error_bound": 8.888895313251854e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3479721870523464,
        "error_bound": 8.888895313251854e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3479721870523464,
        "error_bound": 8.888895313251854e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499084144292007,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3459857961316771,
    "payoff": 0.3499084144292007
  },
  {
    "beta": 0.7516750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3476888023308631,
        "error_bound": 8.941693543744343e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3476888023308631,
        "error_bound": 8.941693543744343e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3476888023308631,
        "error_bound": 8.941693543744343e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3476888023308631,
        "error_bound": 8.941693543744343e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34968607016557646,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3452436797426449,
    "payoff": 0.34968607016557646
  },
  {
    "beta": 0.75315,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3474053916083071,
        "error_bound": 8.995122743570236e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3474053916083071,
        "error_bound": 8.995122743570236e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3474053916083071,
        "error_bound": 8.995122743570236e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3474053916083071,
        "error_bound": 8.995122743570236e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498520814703269,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3445002719132203,
    "payoff": 0.3498520814703269
  },
  {
    "beta": 0.7546250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3471219552160221,
        "error_bound": 1.8098388582784014e-15,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3471219552160221,
        "error_bound": 1.8098388582784014e-15,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3471219552160221,
        "error_bound": 1.8098388582784014e-15,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3471219552160221,
        "error_bound": 1.8098388582784014e-15,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34993170814033003,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34375558693884206,
    "payoff": 0.34993170814033003
  },
  {
    "beta": 0.7561,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3468384934903146,
        "error_bound": 9.103919841124694e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3468384934903146,
        "error_bound": 9.103919841124694e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3468384934903146,
        "error_bound": 9.103919841124694e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3468384934903146,
        "error_bound": 9.103919841124694e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498197305549769,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34300963921919425,
    "payoff": 0.3498197305549769
  },
  {
    "beta": 0.757575,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.34655500677241996,
        "error_bound": 9.159311330309634e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.34655500677241996,
        "error_bound": 9.159311330309634e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.34655500677241996,
        "error_bound": 9.159311330309634e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.34655500677241996,
        "error_bound": 9.159311330309634e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34963081368228555,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34226244325747646,
    "payoff": 0.34963081368228555
  },
  {
    "beta": 0.75905,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3462714954084712,
        "error_bound": 9.215380988795656e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3462714954084712,
        "error_bound": 9.215380988795656e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3462714954084712,
        "error_bound": 9.215380988795656e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3462714954084712,
        "error_bound": 9.215380988795656e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34948021566477755,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34151401365966805,
    "payoff": 0.34948021566477755
  },
  {
    "beta": 0.760525,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3459879597494666,
        "error_bound": 9.272141347741156e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3459879597494666,
        "error_bound": 9.272141347741156e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3459879597494666,
        "error_bound": 9.272141347741156e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3459879597494666,
        "error_bound": 9.272141347741156e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498221292935884,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34076436513378267,
    "payoff": 0.3498221292935884
  },
  {
    "beta": 0.762,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.34570440015123616,
        "error_bound": 9.329605248950896e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.34570440015123616,
        "error_bound": 9.329605248950896e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.34570440015123616,
        "error_bound": 9.329605248950896e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.34570440015123616,
        "error_bound": 9.329605248950896e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498001902966651,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34001351248911477,
    "payoff": 0.3498001902966651
  },
  {
    "beta": 0.7626546289116818,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3455785442286216,
        "error_bound": 9.355337494338858e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3455785442286216,
        "error_bound": 9.355337494338858e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3455785442286216,
        "error_bound": 9.355337494338858e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3455785442286216,
        "error_bound": 9.355337494338858e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3500000000001495,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.3500000000001495
  },
  {
    "beta": 0.763475,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.34542081697441,
        "error_bound": 9.387785854562153e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.34542081697441,
        "error_bound": 9.387785854562153e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.34542081697441,
        "error_bound": 9.387785854562153e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.34542081697441,
        "error_bound": 9.387785854562153e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498307853978853,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3496302866140498,
    "payoff": 0.3498307853978853
  },
  {
    "beta": 0.76495,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.345137210584385,
        "error_bound": 9.446696657095568e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.345137210584385,
        "error_bound": 9.446696657095568e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.345137210584385,
        "error_bound": 9.446696657095568e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.345137210584385,
        "error_bound": 9.446696657095568e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34991692090076876,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34896489128050295,
    "payoff": 0.34991692090076876
  },
  {
    "beta": 0.766425,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3448535813512923,
        "error_bound": 9.506351489886818e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3448535813512923,
        "error_bound": 9.506351489886818e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3448535813512923,
        "error_bound": 9.506351489886818e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3448535813512923,
        "error_bound": 9.506351489886818e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34974907144334366,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34829865391764,
    "payoff": 0.34974907144334366
  },
  {
    "beta": 0.7679,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.34456992964996475,
        "error_bound": 9.566764537916042e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.34456992964996475,
        "error_bound": 9.566764537916042e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.34456992964996475,
        "error_bound": 9.566764537916042e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.34456992964996475,
        "error_bound": 9.566764537916042e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34995602647073687,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3476315862702363,
    "payoff": 0.34995602647073687
  },
  {
    "beta": 0.769375,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3442862558599034,
        "error_bound": 1.92559006981057e-15,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3442862558599034,
        "error_bound": 1.92559006981057e-15,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3442862558599034,
        "error_bound": 1.92559006981057e-15,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3442862558599034,
        "error_bound": 1.92559006981057e-15,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34991802675842554,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3469637001360115,
    "payoff": 0.34991802675842554
  },
  {
    "beta": 0.77085,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3440025603652451,
        "error_bound": 9.689923845735603e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3440025603652451,
        "error_bound": 9.689923845735603e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3440025603652451,
        "error_bound": 9.689923845735603e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3440025603652451,
        "error_bound": 9.689923845735603e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34997644366709935,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3462950073651456,
    "payoff": 0.34997644366709935
  },
  {
    "beta": 0.772325,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3437188435547297,
        "error_bound": 9.752700337104703e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3437188435547297,
        "error_bound": 9.752700337104703e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3437188435547297,
        "error_bound": 9.752700337104703e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3437188435547297,
        "error_bound": 9.752700337104703e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498543767038722,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34562551985979845,
    "payoff": 0.3498543767038722
  },
  {
    "beta": 0.7738,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3434351058216663,
        "error_bound": 9.816295531610582e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3434351058216663,
        "error_bound": 9.816295531610582e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3434351058216663,
        "error_bound": 9.816295531610582e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3434351058216663,
        "error_bound": 9.816295531610582e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499113328150233,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3449552495736289,
    "payoff": 0.3499113328150233
  },
  {
    "beta": 0.7752749999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3431513475639007,
        "error_bound": 9.8807255501182e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3431513475639007,
        "error_bound": 9.8807255501182e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3431513475639007,
        "error_bound": 9.8807255501182e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3431513475639007,
        "error_bound": 9.8807255501182e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499746266851193,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3442842085113185,
    "payoff": 0.3499746266851193
  },
  {
    "beta": 0.77675,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3428675691837821,
        "error_bound": 9.94600693953108e-16,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3428675691837821,
        "error_bound": 9.94600693953108e-16,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3428675691837821,
        "error_bound": 9.94600693953108e-16,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3428675691837821,
        "error_bound": 9.94600693953108e-16,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34948915721119345,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3436124087280956,
    "payoff": 0.34948915721119345
  },
  {
    "beta": 0.778225,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.34258377108813015,
        "error_bound": 1.0012156686958912e-15,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.34258377108813015,
        "error_bound": 1.0012156686958912e-15,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.34258377108813015,
        "error_bound": 1.0012156686958912e-15,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.34258377108813015,
        "error_bound": 1.0012156686958912e-15,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3493264052364067,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3429398623292639,
    "payoff": 0.3493264052364067
  },
  {
    "beta": 0.7797000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3422999536882015,
        "error_bound": 1.0079192234454442e-15,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3422999536882015,
        "error_bound": 1.0079192234454442e-15,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3422999536882015,
        "error_bound": 1.0079192234454442e-15,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3422999536882015,
        "error_bound": 1.0079192234454442e-15,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3493560027254431,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.342266581469732,
    "payoff": 0.3493560027254431
  },
  {
    "beta": 0.781175,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.34201611739965637,
        "error_bound": 1.0147131494346225e-15,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.34201611739965637,
        "error_bound": 1.0147131494346225e-15,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.34201611739965637,
        "error_bound": 1.0147131494346225e-15,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.34201611739965637,
        "error_bound": 1.0147131494346225e-15,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34985311719678674,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.341592578353549,
    "payoff": 0.34985311719678674
  },
  {
    "beta": 0.7826500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3417322626425257,
        "error_bound": 1.021599286519583e-15,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3417322626425257,
        "error_bound": 1.021599286519583e-15,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3417322626425257,
        "error_bound": 1.021599286519583e-15,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3417322626425257,
        "error_bound": 1.021599286519583e-15,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498175070062867,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34091786523344064,
    "payoff": 0.3498175070062867
  },
  {
    "beta": 0.784125,
    "by_memory": [
      {
        "N": 16,
        "K": "10240",
        "payoff": 0.3414483898411775,
        "error_bound": 1.0285795248409092e-15,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "671088640",
        "payoff": 0.3414483898411775,
        "error_bound": 1.0285795248409092e-15,
        "automaton_states": 130,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2882303761517117440",
        "payoff": 0.3414483898411775,
        "error_bound": 1.0285795248409092e-15,
        "automaton_states": 290,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53169119831396634916152282411213783040",
        "payoff": 0.3414483898411775,
        "error_bound": 1.0285795248409092e-15,
        "automaton_states": 610,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34988694575657436,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3402424544103518,
    "payoff": 0.34988694575657436
  },
  {
    "beta": 0.7856000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10258",
        "payoff": 0.3499963793849127,
        "error_bound": 2.0713116131066362e-15,
        "automaton_states": 45,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "672284672",
        "payoff": 0.3499999759610983,
        "error_bound": 2.0713116131066362e-15,
        "automaton_states": 270,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2887440679842086912",
        "payoff": 0.3499999759610983,
        "error_bound": 3.106967419659954e-15,
        "automaton_states": 846,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53263879249064895520372963969222049792",
        "payoff": 0.3499999759610983,
        "error_bound": 3.106967419659954e-15,
        "automaton_states": 1998,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "672284672",
      "payoff": 0.3499999759610983,
      "error_bound": 2.0713116131066362e-15,
      "automaton_states": 270,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3395663582329919,
    "payoff": 0.3499999759610983
  },
  {
    "beta": 0.787075,
    "by_memory": [
      {
        "N": 16,
        "K": "10304",
        "payoff": 0.34988601875605846,
        "error_bound": 2.0856602552544913e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "675282944",
        "payoff": 0.34988601875605846,
        "error_bound": 2.0856602552544913e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2900318160026599424",
        "payoff": 0.34988601875605846,
        "error_bound": 2.0856602552544913e-15,
        "automaton_states": 540,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53501426830342863884378234176283869184",
        "payoff": 0.34988601875605846,
        "error_bound": 2.0856602552544913e-15,
        "automaton_states": 1180,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34988601875619324,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3388895890973859,
    "payoff": 0.34988601875619324
  },
  {
    "beta": 0.7885500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10368",
        "payoff": 0.3499780047737801,
        "error_bound": 1.050104539725852e-15,
        "automaton_states": 62,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "679477248",
        "payoff": 0.3499780047737801,
        "error_bound": 2.100209079451704e-15,
        "automaton_states": 206,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2918332558536081408",
        "payoff": 0.3499780047737801,
        "error_bound": 2.100209079451704e-15,
        "automaton_states": 494,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53833733829289092852604185941353955328",
        "payoff": 0.3499780047737801,
        "error_bound": 2.100209079451704e-15,
        "automaton_states": 1070,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499780047739458,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.33821215944642874,
    "payoff": 0.3499780047739458
  },
  {
    "beta": 0.790025,
    "by_memory": [
      {
        "N": 16,
        "K": "10368",
        "payoff": 0.3497038857680188,
        "error_bound": 1.0574811521611205e-15,
        "automaton_states": 62,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "679477248",
        "payoff": 0.3497038857680188,
        "error_bound": 2.114962304322241e-15,
        "automaton_states": 206,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2918332558536081408",
        "payoff": 0.3497038857680188,
        "error_bound": 2.114962304322241e-15,
        "automaton_states": 494,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53833733829289092852604185941353955328",
        "payoff": 0.3497038857680188,
        "error_bound": 2.114962304322241e-15,
        "automaton_states": 1070,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34983085851194956,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.33753408176944716,
    "payoff": 0.34983085851194956
  },
  {
    "beta": 0.7915000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10386",
        "payoff": 0.34999745263412096,
        "error_bound": 2.1299242678660087e-15,
        "automaton_states": 35,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "680656896",
        "payoff": 0.34999745263412096,
        "error_bound": 1.0649621339330044e-15,
        "automaton_states": 261,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2923399108116873216",
        "payoff": 0.34999745263412096,
        "error_bound": 3.194886401799013e-15,
        "automaton_states": 741,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "53927195172742719749917734875279917056",
        "payoff": 0.34999745263412096,
        "error_bound": 3.194886401799013e-15,
        "automaton_states": 1701,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10386",
      "payoff": 0.34999745263412096,
      "error_bound": 2.1299242678660087e-15,
      "automaton_states": 35,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3368553686017643,
    "payoff": 0.34999745263412096
  },
  {
    "beta": 0.792975,
    "by_memory": [
      {
        "N": 16,
        "K": "10405",
        "payoff": 0.34999696790207024,
        "error_bound": 1.072549715855724e-15,
        "automaton_states": 29,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "681902080",
        "payoff": 0.34999696790207013,
        "error_bound": 2.145099431711448e-15,
        "automaton_states": 258,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2928747132674375680",
        "payoff": 0.34999696790207013,
        "error_bound": 2.145099431711448e-15,
        "automaton_states": 770,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54025848813054881474859814305535098880",
        "payoff": 0.34999696790207013,
        "error_bound": 2.145099431711448e-15,
        "automaton_states": 1794,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10405",
      "payoff": 0.34999696790207024,
      "error_bound": 1.072549715855724e-15,
      "automaton_states": 29,
      "chain": "weight_binary"
    },
    "full_payoff": 0.33617603252427386,
    "payoff": 0.34999696790207024
  },
  {
    "beta": 0.7944500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10496",
        "payoff": 0.3498591837767119,
        "error_bound": 1.0802461927756332e-15,
        "automaton_states": 62,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "687865856",
        "payoff": 0.349859183776712,
        "error_bound": 1.0802461927756332e-15,
        "automaton_states": 190,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2954361355555045376",
        "payoff": 0.3498591837767119,
        "error_bound": 4.320984771102533e-15,
        "automaton_states": 446,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54498347827181550789056089471494127616",
        "payoff": 0.3498591837767119,
        "error_bound": 4.320984771102533e-15,
        "automaton_states": 958,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498591837768661,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.3354960861630168,
    "payoff": 0.3498591837768661
  },
  {
    "beta": 0.795925,
    "by_memory": [
      {
        "N": 16,
        "K": "10496",
        "payoff": 0.34959608755602983,
        "error_bound": 1.0880539258852446e-15,
        "automaton_states": 62,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "687865856",
        "payoff": 0.3495960875560298,
        "error_bound": 2.1761078517704892e-15,
        "automaton_states": 190,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2954361355555045376",
        "payoff": 0.3495960875560298,
        "error_bound": 2.1761078517704892e-15,
        "automaton_states": 446,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54498347827181550789056089471494127616",
        "payoff": 0.3495960875560298,
        "error_bound": 2.1761078517704892e-15,
        "automaton_states": 958,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34992049274031733,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.33481554218876813,
    "payoff": 0.34992049274031733
  },
  {
    "beta": 0.7974,
    "by_memory": [
      {
        "N": 16,
        "K": "10496",
        "payoff": 0.3493326897939303,
        "error_bound": 1.0959753451383579e-15,
        "automaton_states": 62,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "687865856",
        "payoff": 0.3493326897939303,
        "error_bound": 2.1919506902767158e-15,
        "automaton_states": 190,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2954361355555045376",
        "payoff": 0.3493326897939303,
        "error_bound": 1.0959753451383579e-15,
        "automaton_states": 446,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54498347827181550789056089471494127616",
        "payoff": 0.3493326897939303,
        "error_bound": 1.0959753451383579e-15,
        "automaton_states": 958,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499305924944517,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3341344133166281,
    "payoff": 0.3499305924944517
  },
  {
    "beta": 0.798875,
    "by_memory": [
      {
        "N": 16,
        "K": "10496",
        "payoff": 0.34906898844239026,
        "error_bound": 2.2080259035428844e-15,
        "automaton_states": 62,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "687865856",
        "payoff": 0.34906898844239026,
        "error_bound": 2.2080259035428844e-15,
        "automaton_states": 190,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2954361355555045376",
        "payoff": 0.34906898844239026,
        "error_bound": 1.1040129517714422e-15,
        "automaton_states": 446,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54498347827181550789056089471494127616",
        "payoff": 0.34906898844239026,
        "error_bound": 1.1040129517714422e-15,
        "automaton_states": 958,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499160142855942,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3334527123056226,
    "payoff": 0.3499160142855942
  },
  {
    "beta": 0.7999121389296435,
    "by_memory": [
      {
        "N": 16,
        "K": "10498",
        "payoff": 0.3499919309306927,
        "error_bound": 2.2194710237514532e-15,
        "automaton_states": 52,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "688038208",
        "payoff": 0.34999999598345377,
        "error_bound": 2.2194710237514532e-15,
        "automaton_states": 205,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2955101601758445568",
        "payoff": 0.34999999598345377,
        "error_bound": 3.3292065356271797e-15,
        "automaton_states": 1037,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54512002959447209276169011958422437888",
        "payoff": 0.34999999598345377,
        "error_bound": 3.3292065356271797e-15,
        "automaton_states": 2701,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.35000000000013803,
      "N": 6,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000013803
  },
  {
    "beta": 0.8,
    "by_memory": [
      {
        "N": 16,
        "K": "10501",
        "payoff": 0.3499982492103224,
        "error_bound": 2.2204460492503135e-15,
        "automaton_states": 46,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "688193536",
        "payoff": 0.3499982492103224,
        "error_bound": 3.3306690738754704e-15,
        "automaton_states": 272,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2955768730438598656",
        "payoff": 0.3499982492103225,
        "error_bound": 5.551115123125784e-15,
        "automaton_states": 784,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54524309311474224927198741953140228096",
        "payoff": 0.3499982492103225,
        "error_bound": 3.3306690738754704e-15,
        "automaton_states": 1808,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "2955768730438598656",
      "payoff": 0.3499982492103225,
      "error_bound": 5.551115123125784e-15,
      "automaton_states": 784,
      "chain": "weight_binary"
    },
    "full_payoff": 0.349965853216486,
    "payoff": 0.3499982492103225
  },
  {
    "beta": 0.80035,
    "by_memory": [
      {
        "N": 16,
        "K": "10512",
        "payoff": 0.34999616018417856,
        "error_bound": 2.224338641873592e-15,
        "automaton_states": 52,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "688914432",
        "payoff": 0.34999616018417856,
        "error_bound": 3.336507962810388e-15,
        "automaton_states": 244,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2958864955182415872",
        "payoff": 0.34999616018417856,
        "error_bound": 2.224338641873592e-15,
        "automaton_states": 628,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54581424576918108031112577412761649152",
        "payoff": 0.34999616018417856,
        "error_bound": 2.224338641873592e-15,
        "automaton_states": 1396,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999616018433255,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34982981433433,
    "payoff": 0.34999616018433255
  },
  {
    "beta": 0.801825,
    "by_memory": [
      {
        "N": 16,
        "K": "10528",
        "payoff": 0.34987089298145496,
        "error_bound": 2.240894208906586e-15,
        "automaton_states": 52,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "689963008",
        "payoff": 0.349870892981455,
        "error_bound": 2.240894208906586e-15,
        "automaton_states": 228,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2963368554809786368",
        "payoff": 0.349870892981455,
        "error_bound": 1.120447104453293e-15,
        "automaton_states": 580,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54664501326654665273169065354029170688",
        "payoff": 0.349870892981455,
        "error_bound": 1.120447104453293e-15,
        "automaton_states": 1284,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999815838898407,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3492562805156177,
    "payoff": 0.34999815838898407
  },
  {
    "beta": 0.8019884237330047,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.3499969625898624,
        "error_bound": 1.1213718364911672e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690094080",
        "payoff": 0.3499969625898624,
        "error_bound": 2.2427436729823344e-15,
        "automaton_states": 267,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2963931504763207680",
        "payoff": 0.34999696258986246,
        "error_bound": 2.2427436729823344e-15,
        "automaton_states": 747,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54674885920371734928426126346687610880",
        "payoff": 0.34999696258986246,
        "error_bound": 2.2427436729823344e-15,
        "automaton_states": 1707,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "2963931504763207680",
      "payoff": 0.34999696258986246,
      "error_bound": 2.2427436729823344e-15,
      "automaton_states": 747,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34919271305588023,
    "payoff": 0.34999696258986246
  },
  {
    "beta": 0.8019973755868647,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.3499954261908261,
        "error_bound": 2.242845069181831e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690094080",
        "payoff": 0.3499954261908261,
        "error_bound": 2.242845069181831e-15,
        "automaton_states": 267,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2963931504763207680",
        "payoff": 0.3499954261908261,
        "error_bound": 2.242845069181831e-15,
        "automaton_states": 747,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54674885920371734928426126346687610880",
        "payoff": 0.3499954261908261,
        "error_bound": 2.242845069181831e-15,
        "automaton_states": 1707,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10530",
      "payoff": 0.3499954261908261,
      "error_bound": 2.242845069181831e-15,
      "automaton_states": 39,
      "chain": "weight_binary"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.8019984237330047,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.34999524629770173,
        "error_bound": 1.1214284709815398e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690094080",
        "payoff": 0.34999524629770173,
        "error_bound": 2.2428569419630797e-15,
        "automaton_states": 267,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2963931504763207680",
        "payoff": 0.34999524629770173,
        "error_bound": 2.2428569419630797e-15,
        "automaton_states": 747,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54674885920371734928426126346687610880",
        "payoff": 0.34999524629770173,
        "error_bound": 2.2428569419630797e-15,
        "automaton_states": 1707,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10530",
      "payoff": 0.34999524629770173,
      "error_bound": 1.1214284709815398e-15,
      "automaton_states": 39,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999901861948374,
    "payoff": 0.34999901861948374
  },
  {
    "beta": 0.8020023451816926,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.3499945732589068,
        "error_bound": 1.1214506814678717e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690094080",
        "payoff": 0.3499945732589068,
        "error_bound": 2.2429013629357435e-15,
        "automaton_states": 267,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2963931504763207680",
        "payoff": 0.3499945732589068,
        "error_bound": 2.2429013629357435e-15,
        "automaton_states": 747,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54674885920371734928426126346687610880",
        "payoff": 0.3499945732589068,
        "error_bound": 2.2429013629357435e-15,
        "automaton_states": 1707,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10530",
      "payoff": 0.3499945732589068,
      "error_bound": 1.1214506814678717e-15,
      "automaton_states": 39,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3500000000000001,
    "payoff": 0.3500000000000001
  },
  {
    "beta": 0.8020034529803682,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.3499943831268924,
        "error_bound": 1.1214569560297187e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690094080",
        "payoff": 0.3499943831268924,
        "error_bound": 4.485827824118875e-15,
        "automaton_states": 267,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2963931504763207680",
        "payoff": 0.3499943831268924,
        "error_bound": 3.364370868089156e-15,
        "automaton_states": 747,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54674885920371734928426126346687610880",
        "payoff": 0.3499943831268924,
        "error_bound": 3.364370868089156e-15,
        "automaton_states": 1707,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10530",
      "payoff": 0.3499943831268924,
      "error_bound": 1.1214569560297187e-15,
      "automaton_states": 39,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499989629946286,
    "payoff": 0.3499989629946286
  },
  {
    "beta": 0.8020100761969519,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.3499932463776693,
        "error_bound": 2.242988942668736e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690094080",
        "payoff": 0.3499932463776693,
        "error_bound": 2.242988942668736e-15,
        "automaton_states": 267,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2963931504763207680",
        "payoff": 0.3499932463776693,
        "error_bound": 1.121494471334368e-15,
        "automaton_states": 747,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54674885920371734928426126346687610880",
        "payoff": 0.3499932463776693,
        "error_bound": 1.121494471334368e-15,
        "automaton_states": 1707,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10530",
      "payoff": 0.3499932463776693,
      "error_bound": 2.242988942668736e-15,
      "automaton_states": 39,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3500000000000001,
    "payoff": 0.3500000000000001
  },
  {
    "beta": 0.8020110115606361,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.3499930858398034,
        "error_bound": 2.2429995392701826e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690094080",
        "payoff": 0.3499930858398034,
        "error_bound": 2.2429995392701826e-15,
        "automaton_states": 267,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2963931504763207680",
        "payoff": 0.34999308583980343,
        "error_bound": 2.2429995392701826e-15,
        "automaton_states": 747,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54674885920371734928426126346687610880",
        "payoff": 0.34999308583980343,
        "error_bound": 2.2429995392701826e-15,
        "automaton_states": 1707,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "2963931504763207680",
      "payoff": 0.34999308583980343,
      "error_bound": 2.2429995392701826e-15,
      "automaton_states": 747,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999912469338756,
    "payoff": 0.34999912469338756
  },
  {
    "beta": 0.8020221063375074,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.34999118161780346,
        "error_bound": 1.121562619024359e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690104832",
        "payoff": 0.3499999345356366,
        "error_bound": 2.243125238048718e-15,
        "automaton_states": 224,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2963977684251574272",
        "payoff": 0.34999993453563666,
        "error_bound": 2.243125238048718e-15,
        "automaton_states": 960,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54675737781575088298583932131241623552",
        "payoff": 0.34999993453563666,
        "error_bound": 3.3646878570730774e-15,
        "automaton_states": 2432,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "2963977684251574272",
      "payoff": 0.34999993453563666,
      "error_bound": 2.243125238048718e-15,
      "automaton_states": 960,
      "chain": "weight_binary"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.8020223715378925,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.3499911361006527,
        "error_bound": 1.121564121410466e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690110464",
        "payoff": 0.349999997593586,
        "error_bound": 3.364692364231398e-15,
        "automaton_states": 270,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2964001873507385344",
        "payoff": 0.3499999975935861,
        "error_bound": 3.364692364231398e-15,
        "automaton_states": 846,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54676183994586368635333258970769915904",
        "payoff": 0.349999997593586,
        "error_bound": 2.243128242820932e-15,
        "automaton_states": 1998,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "2964001873507385344",
      "payoff": 0.3499999975935861,
      "error_bound": 3.364692364231398e-15,
      "automaton_states": 846,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499997519451524,
    "payoff": 0.3499999975935861
  },
  {
    "beta": 0.8020304376798838,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.34998975167963825,
        "error_bound": 2.243219637632838e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690113104",
        "payoff": 0.3499999968862362,
        "error_bound": 2.243219637632838e-15,
        "automaton_states": 159,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2964013212221046784",
        "payoff": 0.3499999968862362,
        "error_bound": 3.364829456449257e-15,
        "automaton_states": 1055,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54676393156935406293184505926798802944",
        "payoff": 0.3499999968862362,
        "error_bound": 2.243219637632838e-15,
        "automaton_states": 2847,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "690113104",
      "payoff": 0.3499999968862362,
      "error_bound": 2.243219637632838e-15,
      "automaton_states": 159,
      "chain": "weight_binary"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.8020394447287155,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.34998820575716294,
        "error_bound": 2.2433217023537046e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690126848",
        "payoff": 0.34999926258613406,
        "error_bound": 2.2433217023537046e-15,
        "automaton_states": 269,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2964072242251563008",
        "payoff": 0.34999926258613406,
        "error_bound": 2.2433217023537046e-15,
        "automaton_states": 813,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54677482068801002342240391594852220928",
        "payoff": 0.34999926258613406,
        "error_bound": 4.486643404707409e-15,
        "automaton_states": 1901,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "690126848",
      "payoff": 0.34999926258613406,
      "error_bound": 2.2433217023537046e-15,
      "automaton_states": 269,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499915776888834,
    "payoff": 0.34999926258613406
  },
  {
    "beta": 0.8020538082606944,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.34998574045376907,
        "error_bound": 1.1217422420405198e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690131216",
        "payoff": 0.34999999942239146,
        "error_bound": 2.2434844840810397e-15,
        "automaton_states": 190,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2964091002668711936",
        "payoff": 0.3499999994223914,
        "error_bound": 4.486968968162079e-15,
        "automaton_states": 1086,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54677828137414864648867000194827288576",
        "payoff": 0.3499999994223914,
        "error_bound": 6.730453452243119e-15,
        "automaton_states": 2878,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "690131216",
      "payoff": 0.34999999942239146,
      "error_bound": 2.2434844840810397e-15,
      "automaton_states": 190,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999999999999964,
    "payoff": 0.34999999999999964
  },
  {
    "beta": 0.8020651044495318,
    "by_memory": [
      {
        "N": 16,
        "K": "10530",
        "payoff": 0.34998380159849923,
        "error_bound": 2.243612520243211e-15,
        "automaton_states": 39,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690135040",
        "payoff": 0.3499987113552591,
        "error_bound": 2.243612520243211e-15,
        "automaton_states": 246,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2964107426623651840",
        "payoff": 0.3499987113552591,
        "error_bound": 2.243612520243211e-15,
        "automaton_states": 854,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54678131105908319195693957906893373440",
        "payoff": 0.3499987113552591,
        "error_bound": 2.243612520243211e-15,
        "automaton_states": 2070,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "690135040",
      "payoff": 0.3499987113552591,
      "error_bound": 2.243612520243211e-15,
      "automaton_states": 246,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499894458757418,
    "payoff": 0.3499987113552591
  },
  {
    "beta": 0.8020902243218396,
    "by_memory": [
      {
        "N": 16,
        "K": "10532",
        "payoff": 0.34999650782022346,
        "error_bound": 2.2438972927352396e-15,
        "automaton_states": 33,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690225152",
        "payoff": 0.34999650782022346,
        "error_bound": 2.2438972927352396e-15,
        "automaton_states": 248,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2964494454716628992",
        "payoff": 0.34999650782022346,
        "error_bound": 2.2438972927352396e-15,
        "automaton_states": 696,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54685270514088804583683187339346051072",
        "payoff": 0.34999650782022346,
        "error_bound": 2.2438972927352396e-15,
        "automaton_states": 1592,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10532",
      "payoff": 0.34999650782022346,
      "error_bound": 2.2438972927352396e-15,
      "automaton_states": 33,
      "chain": "weight_binary"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.8021036690786746,
    "by_memory": [
      {
        "N": 16,
        "K": "10532",
        "payoff": 0.3499942037916054,
        "error_bound": 1.1220248697450896e-15,
        "automaton_states": 33,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690225152",
        "payoff": 0.3499942037916054,
        "error_bound": 1.1220248697450896e-15,
        "automaton_states": 248,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2964494454716628992",
        "payoff": 0.3499942037916054,
        "error_bound": 1.1220248697450896e-15,
        "automaton_states": 696,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54685270514088804583683187339346051072",
        "payoff": 0.3499942037916054,
        "error_bound": 1.1220248697450896e-15,
        "automaton_states": 1592,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10532",
      "payoff": 0.3499942037916054,
      "error_bound": 1.1220248697450896e-15,
      "automaton_states": 33,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34998745352920274,
    "payoff": 0.3499942037916054
  },
  {
    "beta": 0.802147024950227,
    "by_memory": [
      {
        "N": 16,
        "K": "10532",
        "payoff": 0.3499867737348398,
        "error_bound": 1.1222707410347132e-15,
        "automaton_states": 33,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690225152",
        "payoff": 0.3499867737348398,
        "error_bound": 2.2445414820694264e-15,
        "automaton_states": 248,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2964494454716628992",
        "payoff": 0.3499867737348398,
        "error_bound": 2.2445414820694264e-15,
        "automaton_states": 696,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54685270514088804583683187339346051072",
        "payoff": 0.3499867737348398,
        "error_bound": 2.2445414820694264e-15,
        "automaton_states": 1592,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10532",
      "payoff": 0.3499867737348398,
      "error_bound": 1.1222707410347132e-15,
      "automaton_states": 33,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3500000000000001,
    "payoff": 0.3500000000000001
  },
  {
    "beta": 0.8021616288137616,
    "by_memory": [
      {
        "N": 16,
        "K": "10532",
        "payoff": 0.3499842709618382,
        "error_bound": 1.122353583855611e-15,
        "automaton_states": 33,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690225152",
        "payoff": 0.3499842709618382,
        "error_bound": 2.244707167711222e-15,
        "automaton_states": 248,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2964494454716628992",
        "payoff": 0.3499842709618382,
        "error_bound": 2.244707167711222e-15,
        "automaton_states": 696,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54685270514088804583683187339346051072",
        "payoff": 0.3499842709618382,
        "error_bound": 2.244707167711222e-15,
        "automaton_states": 1592,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10532",
      "payoff": 0.3499842709618382,
      "error_bound": 1.122353583855611e-15,
      "automaton_states": 33,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499863955755995,
    "payoff": 0.3499863955755995
  },
  {
    "beta": 0.8022357490335855,
    "by_memory": [
      {
        "N": 16,
        "K": "10533",
        "payoff": 0.34999920640291643,
        "error_bound": 1.122774231641796e-15,
        "automaton_states": 22,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690290688",
        "payoff": 0.34999920640291654,
        "error_bound": 1.122774231641796e-15,
        "automaton_states": 257,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2964775929693339648",
        "payoff": 0.34999920640291654,
        "error_bound": 2.245548463283592e-15,
        "automaton_states": 769,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54690462810947339411311717835675271168",
        "payoff": 0.34999920640291654,
        "error_bound": 2.245548463283592e-15,
        "automaton_states": 1793,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "690290688",
      "payoff": 0.34999920640291654,
      "error_bound": 1.122774231641796e-15,
      "automaton_states": 257,
      "chain": "weight_binary"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.8022487379333364,
    "by_memory": [
      {
        "N": 16,
        "K": "10533",
        "payoff": 0.34999698511741373,
        "error_bound": 1.1228479788421185e-15,
        "automaton_states": 22,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690290688",
        "payoff": 0.3499969851174137,
        "error_bound": 2.245695957684237e-15,
        "automaton_states": 257,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2964775929693339648",
        "payoff": 0.34999698511741373,
        "error_bound": 3.3685439365263553e-15,
        "automaton_states": 769,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54690462810947339411311717835675271168",
        "payoff": 0.34999698511741373,
        "error_bound": 3.3685439365263553e-15,
        "automaton_states": 1793,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10533",
      "payoff": 0.34999698511741373,
      "error_bound": 1.1228479788421185e-15,
      "automaton_states": 22,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499879304088366,
    "payoff": 0.34999698511741373
  },
  {
    "beta": 0.8023746259341351,
    "by_memory": [
      {
        "N": 16,
        "K": "10536",
        "payoff": 0.3499903549650344,
        "error_bound": 2.2471264732536617e-15,
        "automaton_states": 38,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690487296",
        "payoff": 0.3499903549650344,
        "error_bound": 2.2471264732536617e-15,
        "automaton_states": 246,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2965620354623471616",
        "payoff": 0.34999035496503444,
        "error_bound": 3.3706897098804923e-15,
        "automaton_states": 662,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54706039701522943894197309324662931456",
        "payoff": 0.34999035496503444,
        "error_bound": 2.2471264732536617e-15,
        "automaton_states": 1494,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "2965620354623471616",
      "payoff": 0.34999035496503444,
      "error_bound": 3.3706897098804923e-15,
      "automaton_states": 662,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999999999999987,
    "payoff": 0.34999999999999987
  },
  {
    "beta": 0.8023796563839073,
    "by_memory": [
      {
        "N": 16,
        "K": "10536",
        "payoff": 0.3499894958806605,
        "error_bound": 1.1235918370650464e-15,
        "automaton_states": 38,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690487296",
        "payoff": 0.3499894958806604,
        "error_bound": 2.2471836741300928e-15,
        "automaton_states": 246,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2965620354623471616",
        "payoff": 0.3499894958806604,
        "error_bound": 2.2471836741300928e-15,
        "automaton_states": 662,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54706039701522943894197309324662931456",
        "payoff": 0.3499894958806604,
        "error_bound": 2.2471836741300928e-15,
        "automaton_states": 1494,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10536",
      "payoff": 0.3499894958806605,
      "error_bound": 1.1235918370650464e-15,
      "automaton_states": 38,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999534247230013,
    "payoff": 0.34999534247230013
  },
  {
    "beta": 0.8024713519428448,
    "by_memory": [
      {
        "N": 16,
        "K": "10536",
        "payoff": 0.34997383586528186,
        "error_bound": 2.248226848196545e-15,
        "automaton_states": 38,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690487296",
        "payoff": 0.34997383586528197,
        "error_bound": 3.3723402722948175e-15,
        "automaton_states": 246,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2965620354623471616",
        "payoff": 0.3499738358652819,
        "error_bound": 2.248226848196545e-15,
        "automaton_states": 662,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54706039701522943894197309324662931456",
        "payoff": 0.3499738358652819,
        "error_bound": 2.248226848196545e-15,
        "automaton_states": 1494,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "690487296",
      "payoff": 0.34997383586528197,
      "error_bound": 3.3723402722948175e-15,
      "automaton_states": 246,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499999999999973,
    "payoff": 0.3499999999999973
  },
  {
    "beta": 0.8025764169617154,
    "by_memory": [
      {
        "N": 16,
        "K": "10536",
        "payoff": 0.3499558913263342,
        "error_bound": 2.2494233111144806e-15,
        "automaton_states": 38,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690487296",
        "payoff": 0.34995589132633403,
        "error_bound": 2.2494233111144806e-15,
        "automaton_states": 246,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2965620354623471616",
        "payoff": 0.34995589132633415,
        "error_bound": 6.748269933343441e-15,
        "automaton_states": 662,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54706039701522943894197309324662931456",
        "payoff": 0.34995589132633415,
        "error_bound": 6.748269933343441e-15,
        "automaton_states": 1494,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10536",
      "payoff": 0.3499558913263342,
      "error_bound": 2.2494233111144806e-15,
      "automaton_states": 38,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34990292499742726,
    "payoff": 0.3499558913263342
  },
  {
    "beta": 0.8027449316956766,
    "by_memory": [
      {
        "N": 16,
        "K": "10537",
        "payoff": 0.3499826172597656,
        "error_bound": 2.251344990360023e-15,
        "automaton_states": 33,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690573312",
        "payoff": 0.3499980152774433,
        "error_bound": 2.251344990360023e-15,
        "automaton_states": 230,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2965989790530404352",
        "payoff": 0.34999801527744334,
        "error_bound": 6.7540349710800694e-15,
        "automaton_states": 870,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54712854591149770855459755601095032832",
        "payoff": 0.3499980152774433,
        "error_bound": 5.628362475900058e-15,
        "automaton_states": 2150,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "2965989790530404352",
      "payoff": 0.34999801527744334,
      "error_bound": 6.7540349710800694e-15,
      "automaton_states": 870,
      "chain": "weight_binary"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.8028721333012425,
    "by_memory": [
      {
        "N": 16,
        "K": "10538",
        "payoff": 0.34997983619378775,
        "error_bound": 1.1263988630504004e-15,
        "automaton_states": 20,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "690618368",
        "payoff": 0.34997983619378775,
        "error_bound": 3.379196589151201e-15,
        "automaton_states": 245,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2966183304576892928",
        "payoff": 0.34997983619378775,
        "error_bound": 3.379196589151201e-15,
        "automaton_states": 725,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54716424295240013549454370317321371648",
        "payoff": 0.34997983619378775,
        "error_bound": 3.379196589151201e-15,
        "automaton_states": 1685,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10538",
      "payoff": 0.34997983619378775,
      "error_bound": 1.1263988630504004e-15,
      "automaton_states": 20,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3498831831117724,
    "payoff": 0.34997983619378775
  },
  {
    "beta": 0.8031774160272901,
    "by_memory": [
      {
        "N": 16,
        "K": "10560",
        "payoff": 0.3499695281452143,
        "error_bound": 1.1281459700570667e-15,
        "automaton_states": 57,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "692060160",
        "payoff": 0.3499695281452143,
        "error_bound": 2.2562919401141335e-15,
        "automaton_states": 217,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2972375754064527360",
        "payoff": 0.3499695281452143,
        "error_bound": 2.2562919401141335e-15,
        "automaton_states": 537,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54830654826127779757282041236564213760",
        "payoff": 0.3499695281452143,
        "error_bound": 2.2562919401141335e-15,
        "automaton_states": 1177,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499695281453658,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.8033,
    "by_memory": [
      {
        "N": 16,
        "K": "10560",
        "payoff": 0.34994877030530147,
        "error_bound": 2.257698067361783e-15,
        "automaton_states": 57,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "692060160",
        "payoff": 0.34994877030530147,
        "error_bound": 2.257698067361783e-15,
        "automaton_states": 217,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2972375754064527360",
        "payoff": 0.34994877030530147,
        "error_bound": 2.257698067361783e-15,
        "automaton_states": 537,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54830654826127779757282041236564213760",
        "payoff": 0.34994877030530147,
        "error_bound": 2.257698067361783e-15,
        "automaton_states": 1177,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34994877030545596,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34988839956727247,
    "payoff": 0.34994877030545596
  },
  {
    "beta": 0.8033165727028617,
    "by_memory": [
      {
        "N": 16,
        "K": "10560",
        "payoff": 0.34994596383595883,
        "error_bound": 1.128944151403152e-15,
        "automaton_states": 57,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "692060160",
        "payoff": 0.3499459638359588,
        "error_bound": 2.257888302806304e-15,
        "automaton_states": 217,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2972375754064527360",
        "payoff": 0.3499459638359588,
        "error_bound": 2.257888302806304e-15,
        "automaton_states": 537,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54830654826127779757282041236564213760",
        "payoff": 0.3499459638359588,
        "error_bound": 2.257888302806304e-15,
        "automaton_states": 1177,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499459638361137,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3498733064961686,
    "payoff": 0.3499459638361137
  },
  {
    "beta": 0.8038659871947219,
    "by_memory": [
      {
        "N": 16,
        "K": "10560",
        "payoff": 0.34985290826563403,
        "error_bound": 1.1321065721807123e-15,
        "automaton_states": 57,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "692060160",
        "payoff": 0.34985290826563414,
        "error_bound": 2.2642131443614246e-15,
        "automaton_states": 217,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2972375754064527360",
        "payoff": 0.34985290826563414,
        "error_bound": 2.2642131443614246e-15,
        "automaton_states": 537,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54830654826127779757282041236564213760",
        "payoff": 0.34985290826563414,
        "error_bound": 2.2642131443614246e-15,
        "automaton_states": 1177,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499993116311869,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.8039845316733654,
    "by_memory": [
      {
        "N": 16,
        "K": "10560",
        "payoff": 0.3498328260062949,
        "error_bound": 2.265582474899608e-15,
        "automaton_states": 57,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "692060160",
        "payoff": 0.34983282600629484,
        "error_bound": 2.265582474899608e-15,
        "automaton_states": 217,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2972375754064527360",
        "payoff": 0.34983282600629484,
        "error_bound": 2.265582474899608e-15,
        "automaton_states": 537,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54830654826127779757282041236564213760",
        "payoff": 0.34983282600629484,
        "error_bound": 2.265582474899608e-15,
        "automaton_states": 1177,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999925692421774,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3498933969420728,
    "payoff": 0.34999925692421774
  },
  {
    "beta": 0.8043534374309622,
    "by_memory": [
      {
        "N": 16,
        "K": "10560",
        "payoff": 0.3497703214431337,
        "error_bound": 3.404781592010007e-15,
        "automaton_states": 57,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "692060160",
        "payoff": 0.3497703214431337,
        "error_bound": 3.404781592010007e-15,
        "automaton_states": 217,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2972375754064527360",
        "payoff": 0.3497703214431337,
        "error_bound": 3.404781592010007e-15,
        "automaton_states": 537,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54830654826127779757282041236564213760",
        "payoff": 0.3497703214431337,
        "error_bound": 3.404781592010007e-15,
        "automaton_states": 1177,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499852583697911,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3500000000000002,
    "payoff": 0.3500000000000002
  },
  {
    "beta": 0.804775,
    "by_memory": [
      {
        "N": 16,
        "K": "10560",
        "payoff": 0.34969887773496905,
        "error_bound": 1.1373779225254517e-15,
        "automaton_states": 57,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "692060160",
        "payoff": 0.3496988777349691,
        "error_bound": 2.2747558450509035e-15,
        "automaton_states": 217,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2972375754064527360",
        "payoff": 0.3496988777349691,
        "error_bound": 2.2747558450509035e-15,
        "automaton_states": 537,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54830654826127779757282041236564213760",
        "payoff": 0.3496988777349691,
        "error_bound": 2.2747558450509035e-15,
        "automaton_states": 1177,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34992429407564524,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34962363366209703,
    "payoff": 0.34992429407564524
  },
  {
    "beta": 0.8049734198800345,
    "by_memory": [
      {
        "N": 16,
        "K": "10560",
        "payoff": 0.34966524438423036,
        "error_bound": 1.1385350898756791e-15,
        "automaton_states": 57,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "692060160",
        "payoff": 0.34966524438423036,
        "error_bound": 2.2770701797513582e-15,
        "automaton_states": 217,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2972375754064527360",
        "payoff": 0.34966524438423036,
        "error_bound": 2.2770701797513582e-15,
        "automaton_states": 537,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54830654826127779757282041236564213760",
        "payoff": 0.34966524438423036,
        "error_bound": 2.2770701797513582e-15,
        "automaton_states": 1177,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498396160007995,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.8049884237330047,
    "by_memory": [
      {
        "N": 16,
        "K": "10560",
        "payoff": 0.34966270097431784,
        "error_bound": 1.138622686793857e-15,
        "automaton_states": 57,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "692060160",
        "payoff": 0.3496627009743178,
        "error_bound": 1.138622686793857e-15,
        "automaton_states": 217,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2972375754064527360",
        "payoff": 0.3496627009743178,
        "error_bound": 1.138622686793857e-15,
        "automaton_states": 537,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54830654826127779757282041236564213760",
        "payoff": 0.3496627009743178,
        "error_bound": 1.138622686793857e-15,
        "automaton_states": 1177,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498332120640823,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34998674285685555,
    "payoff": 0.34998674285685555
  },
  {
    "beta": 0.8057650049321955,
    "by_memory": [
      {
        "N": 16,
        "K": "10568",
        "payoff": 0.34996846213464483,
        "error_bound": 2.286350148669336e-15,
        "automaton_states": 42,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "692584448",
        "payoff": 0.3499684621346447,
        "error_bound": 2.286350148669336e-15,
        "automaton_states": 250,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2974627553878212608",
        "payoff": 0.3499684621346447,
        "error_bound": 2.286350148669336e-15,
        "automaton_states": 666,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54872193200996058378310285207197974528",
        "payoff": 0.3499684621346447,
        "error_bound": 2.286350148669336e-15,
        "automaton_states": 1498,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10568",
      "payoff": 0.34996846213464483,
      "error_bound": 2.286350148669336e-15,
      "automaton_states": 42,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.3499999999999999
  },
  {
    "beta": 0.80625,
    "by_memory": [
      {
        "N": 16,
        "K": "10570",
        "payoff": 0.34995972601615666,
        "error_bound": 1.146036670580807e-15,
        "automaton_states": 22,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "692748288",
        "payoff": 0.3499850594308722,
        "error_bound": 2.292073341161614e-15,
        "automaton_states": 238,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2975331241319989248",
        "payoff": 0.3499850594308722,
        "error_bound": 2.292073341161614e-15,
        "automaton_states": 782,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54885173943142395447381611448021024768",
        "payoff": 0.34998505943087227,
        "error_bound": 2.292073341161614e-15,
        "automaton_states": 1870,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 128,
      "K": "54885173943142395447381611448021024768",
      "payoff": 0.34998505943087227,
      "error_bound": 2.292073341161614e-15,
      "automaton_states": 1870,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34957580783561326,
    "payoff": 0.34998505943087227
  },
  {
    "beta": 0.8067803502999491,
    "by_memory": [
      {
        "N": 16,
        "K": "10576",
        "payoff": 0.34992595375748115,
        "error_bound": 1.1491823179978202e-15,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "693108736",
        "payoff": 0.34992595375748115,
        "error_bound": 1.1491823179978202e-15,
        "automaton_states": 228,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2976879353691897856",
        "payoff": 0.34992595375748115,
        "error_bound": 1.1491823179978202e-15,
        "automaton_states": 612,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54913731575864336999338529177831735296",
        "payoff": 0.34992595375748115,
        "error_bound": 2.2983646359956404e-15,
        "automaton_states": 1380,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34994580831848343,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.807725,
    "by_memory": [
      {
        "N": 16,
        "K": "10576",
        "payoff": 0.3497702531577264,
        "error_bound": 2.309656532830907e-15,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "693112832",
        "payoff": 0.34999977222318834,
        "error_bound": 4.619313065661814e-15,
        "automaton_states": 278,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2976896945877942272",
        "payoff": 0.34999977222318845,
        "error_bound": 3.4644847992463607e-15,
        "automaton_states": 918,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54914056094417995426065312333852311552",
        "payoff": 0.34999977222318845,
        "error_bound": 3.4644847992463607e-15,
        "automaton_states": 2198,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "2976896945877942272",
      "payoff": 0.34999977222318845,
      "error_bound": 3.4644847992463607e-15,
      "automaton_states": 918,
      "chain": "weight_binary"
    },
    "full_payoff": 0.349183975872473,
    "payoff": 0.34999977222318845
  },
  {
    "beta": 0.808089919955949,
    "by_memory": [
      {
        "N": 16,
        "K": "10578",
        "payoff": 0.34998774121463283,
        "error_bound": 1.1570241900480855e-15,
        "automaton_states": 19,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "693239808",
        "payoff": 0.3499877412146329,
        "error_bound": 2.314048380096171e-15,
        "automaton_states": 253,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "2977442303645319168",
        "payoff": 0.3499877412146329,
        "error_bound": 4.628096760192342e-15,
        "automaton_states": 733,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "54924116169581406654595590170490175488",
        "payoff": 0.3499877412146329,
        "error_bound": 4.628096760192342e-15,
        "automaton_states": 1693,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "693239808",
      "payoff": 0.3499877412146329,
      "error_bound": 2.314048380096171e-15,
      "automaton_states": 253,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999999999999987,
    "payoff": 0.34999999999999987
  },
  {
    "beta": 0.8092,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.3498795188437739,
        "error_bound": 1.1637557910116948e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.3498795188437739,
        "error_bound": 1.1637557910116948e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.3498795188437739,
        "error_bound": 1.1637557910116948e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.3498795188437739,
        "error_bound": 1.1637557910116948e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499485671124709,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3490559569461853,
    "payoff": 0.3499485671124709
  },
  {
    "beta": 0.8097902516997022,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.34978434254605284,
        "error_bound": 1.1673671139844712e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.34978434254605284,
        "error_bound": 1.1673671139844712e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.34978434254605284,
        "error_bound": 1.1673671139844712e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.34978434254605284,
        "error_bound": 1.1673671139844712e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499869240745618,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.810675,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.3496416527294147,
        "error_bound": 1.1728224213655426e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.3496416527294147,
        "error_bound": 1.1728224213655426e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.3496416527294147,
        "error_bound": 1.1728224213655426e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.3496416527294148,
        "error_bound": 2.3456448427310853e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34990406658701195,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34926210965338084,
    "payoff": 0.34990406658701195
  },
  {
    "beta": 0.8120158048025228,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.34942534964970295,
        "error_bound": 1.1811876242668893e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.34942534964970295,
        "error_bound": 1.1811876242668893e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.34942534964970295,
        "error_bound": 1.1811876242668893e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.34942534964970295,
        "error_bound": 1.1811876242668893e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.349856886759879,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.81215,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.34940369672342597,
        "error_bound": 1.1820314342562222e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.34940369672342597,
        "error_bound": 1.1820314342562222e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.34940369672342597,
        "error_bound": 1.1820314342562222e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.34940369672342597,
        "error_bound": 1.1820314342562222e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499750918511168,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34989074496445377,
    "payoff": 0.3499750918511168
  },
  {
    "beta": 0.813625,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.3491656500478061,
        "error_bound": 1.1913862101946685e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.3491656500478061,
        "error_bound": 1.1913862101946685e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.3491656500478061,
        "error_bound": 1.1913862101946685e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.3491656500478061,
        "error_bound": 1.1913862101946685e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3496144193888479,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3486865429823722,
    "payoff": 0.3496144193888479
  },
  {
    "beta": 0.8149575432959627,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.3489505155161963,
        "error_bound": 2.3999314414656354e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.3489505155161963,
        "error_bound": 2.3999314414656354e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.3489505155161963,
        "error_bound": 2.3999314414656354e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.3489505155161963,
        "error_bound": 2.3999314414656354e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34957859241675876,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.34999999999999987,
    "payoff": 0.34999999999999987
  },
  {
    "beta": 0.8150999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.3489275119322318,
        "error_bound": 3.602670712683038e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.3489275119322318,
        "error_bound": 3.602670712683038e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.3489275119322318,
        "error_bound": 3.602670712683038e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.3489275119322318,
        "error_bound": 1.2008902375610127e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34952107024272977,
      "N": 7,
      "chain": "archived"
    },
    "full_payoff": 0.34988714407040344,
    "payoff": 0.34988714407040344
  },
  {
    "beta": 0.816575,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.34868928161409135,
        "error_bound": 1.2105471169417003e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.34868928161409135,
        "error_bound": 1.2105471169417003e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.34868928161409135,
        "error_bound": 1.2105471169417003e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.34868928161409135,
        "error_bound": 1.2105471169417003e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34993095020659204,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34871562887529417,
    "payoff": 0.34993095020659204
  },
  {
    "beta": 0.8180499999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.3484509583385174,
        "error_bound": 1.2203605656775557e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.3484509583385174,
        "error_bound": 1.2203605656775557e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.3484509583385174,
        "error_bound": 1.2203605656775557e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.34845095833851736,
        "error_bound": 1.2203605656775557e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3495231707136482,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34753866131570565,
    "payoff": 0.3495231707136482
  },
  {
    "beta": 0.81889303469276,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.3483147028860662,
        "error_bound": 1.2260412212657994e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.3483147028860662,
        "error_bound": 1.2260412212657994e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.3483147028860662,
        "error_bound": 1.2260412212657994e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.3483147028860662,
        "error_bound": 1.2260412212657994e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498995527763945,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34999999999999987,
    "payoff": 0.34999999999999987
  },
  {
    "beta": 0.8195250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.34821254135841884,
        "error_bound": 2.4606688452697755e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.34821254135841884,
        "error_bound": 2.4606688452697755e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.34821254135841884,
        "error_bound": 2.4606688452697755e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.34821254135841884,
        "error_bound": 1.2303344226348877e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34996142207882314,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.34951529880700377,
    "payoff": 0.34996142207882314
  },
  {
    "beta": 0.821,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.3479740299345136,
        "error_bound": 1.240472653212465e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.3479740299345136,
        "error_bound": 1.240472653212465e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.3479740299345136,
        "error_bound": 1.240472653212465e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.3479740299345136,
        "error_bound": 1.240472653212465e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499314175004455,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34838058244121184,
    "payoff": 0.3499314175004455
  },
  {
    "beta": 0.8224750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.3477354233353595,
        "error_bound": 1.2507793545981208e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.3477354233353595,
        "error_bound": 1.2507793545981208e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.3477354233353595,
        "error_bound": 1.2507793545981208e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.3477354233353595,
        "error_bound": 1.2507793545981208e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34996532367373073,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3472410938227901,
    "payoff": 0.34996532367373073
  },
  {
    "beta": 0.82395,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.34749672083738575,
        "error_bound": 1.261258761289584e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.34749672083738575,
        "error_bound": 1.261258761289584e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.34749672083738575,
        "error_bound": 1.261258761289584e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.34749672083738575,
        "error_bound": 1.261258761289584e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34949065605510965,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34609686959754243,
    "payoff": 0.34949065605510965
  },
  {
    "beta": 0.8242370432071143,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.34745025679498415,
        "error_bound": 2.5266371137199597e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.34745025679498415,
        "error_bound": 2.5266371137199597e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.34745025679498415,
        "error_bound": 2.5266371137199597e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.34745025679498426,
        "error_bound": 1.2633185568599798e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499761469546739,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3500000000000001,
    "payoff": 0.3500000000000001
  },
  {
    "beta": 0.8254250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10752",
        "payoff": 0.34725792172492315,
        "error_bound": 1.2719152508952106e-15,
        "automaton_states": 56,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "704643072",
        "payoff": 0.34725792172492315,
        "error_bound": 1.2719152508952106e-15,
        "automaton_states": 168,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3026418949592973312",
        "payoff": 0.34725792172492315,
        "error_bound": 1.2719152508952106e-15,
        "automaton_states": 392,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55827575822966466661959896531774472192",
        "payoff": 0.34725792172492326,
        "error_bound": 1.2719152508952106e-15,
        "automaton_states": 840,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499927960805686,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3491243763400825,
    "payoff": 0.3499927960805686
  },
  {
    "beta": 0.8269,
    "by_memory": [
      {
        "N": 16,
        "K": "10768",
        "payoff": 0.34994278502807,
        "error_bound": 2.5655067004625217e-15,
        "automaton_states": 57,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "705691648",
        "payoff": 0.34994278502807,
        "error_bound": 2.5655067004625217e-15,
        "automaton_states": 246,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3030922549220343808",
        "payoff": 0.34994278502807,
        "error_bound": 3.8482600506937826e-15,
        "automaton_states": 630,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55910652572703023904016384473041993728",
        "payoff": 0.34994278502807,
        "error_bound": 3.8482600506937826e-15,
        "automaton_states": 1398,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34994278502820275,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34803348417534524,
    "payoff": 0.34994278502820275
  },
  {
    "beta": 0.8283750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10784",
        "payoff": 0.34988033899069326,
        "error_bound": 2.587555483467227e-15,
        "automaton_states": 58,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "706740224",
        "payoff": 0.34988033899069326,
        "error_bound": 2.587555483467227e-15,
        "automaton_states": 234,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3035426148847714304",
        "payoff": 0.34988033899069326,
        "error_bound": 2.587555483467227e-15,
        "automaton_states": 586,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "55993729322439581146072872414309515264",
        "payoff": 0.34988033899069326,
        "error_bound": 2.587555483467227e-15,
        "automaton_states": 1290,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34995109208722697,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34693853477860315,
    "payoff": 0.34995109208722697
  },
  {
    "beta": 0.82985,
    "by_memory": [
      {
        "N": 16,
        "K": "10793",
        "payoff": 0.34998976028138146,
        "error_bound": 2.609986540405892e-15,
        "automaton_states": 32,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "707335490",
        "payoff": 0.3499999976546836,
        "error_bound": 3.9149798106088385e-15,
        "automaton_states": 102,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3037982799668707328",
        "payoff": 0.3499999999915906,
        "error_bound": 5.219973080811784e-15,
        "automaton_states": 981,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56040891205820278871240802493213442048",
        "payoff": 0.3499999999915906,
        "error_bound": 7.829959621217677e-15,
        "automaton_states": 3349,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "3037982799668707328",
      "payoff": 0.3499999999915906,
      "error_bound": 5.219973080811784e-15,
      "automaton_states": 981,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3458395658257129,
    "payoff": 0.3499999999915906
  },
  {
    "beta": 0.8313250000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10816",
        "payoff": 0.34984183739720215,
        "error_bound": 2.6328098998076945e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "708837376",
        "payoff": 0.34984183739720215,
        "error_bound": 2.6328098998076945e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3044433348102455296",
        "payoff": 0.34984183739720215,
        "error_bound": 5.265619799615389e-15,
        "automaton_states": 540,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56159882821912695630185848296844558336",
        "payoff": 0.34984183739720215,
        "error_bound": 5.265619799615389e-15,
        "automaton_states": 1180,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34984183739733876,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3447366157871456,
    "payoff": 0.34984183739733876
  },
  {
    "beta": 0.8316303463407265,
    "by_memory": [
      {
        "N": 16,
        "K": "10816",
        "payoff": 0.3497954157612886,
        "error_bound": 2.6375846252481915e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "708837376",
        "payoff": 0.3497954157612886,
        "error_bound": 2.6375846252481915e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3044433348102455296",
        "payoff": 0.34979541576128853,
        "error_bound": 2.6375846252481915e-15,
        "automaton_states": 540,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56159882821912695630185848296844558336",
        "payoff": 0.34979541576128853,
        "error_bound": 2.6375846252481915e-15,
        "automaton_states": 1180,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3500000000001289,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.3500000000001289
  },
  {
    "beta": 0.8328,
    "by_memory": [
      {
        "N": 16,
        "K": "10816",
        "payoff": 0.3496175169642247,
        "error_bound": 2.6560359440793216e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "708837376",
        "payoff": 0.34961751696422483,
        "error_bound": 2.6560359440793216e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3044433348102455296",
        "payoff": 0.3496175169642247,
        "error_bound": 2.6560359440793216e-15,
        "automaton_states": 540,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56159882821912695630185848296844558336",
        "payoff": 0.3496175169642247,
        "error_bound": 2.6560359440793216e-15,
        "automaton_states": 1180,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498986828526158,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3491799803337325,
    "payoff": 0.3498986828526158
  },
  {
    "beta": 0.8342750000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "10825",
        "payoff": 0.34998211788192973,
        "error_bound": 2.679675425253057e-15,
        "automaton_states": 36,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "709445632",
        "payoff": 0.34999987796581444,
        "error_bound": 5.359350850506114e-15,
        "automaton_states": 253,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3047045787730051072",
        "payoff": 0.34999987796581455,
        "error_bound": 2.679675425253057e-15,
        "automaton_states": 925,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56208073827130971999113146965900132352",
        "payoff": 0.34999987796581455,
        "error_bound": 2.679675425253057e-15,
        "automaton_states": 2269,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "3047045787730051072",
      "payoff": 0.34999987796581455,
      "error_bound": 2.679675425253057e-15,
      "automaton_states": 925,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34814287366004104,
    "payoff": 0.34999987796581455
  },
  {
    "beta": 0.83575,
    "by_memory": [
      {
        "N": 16,
        "K": "10833",
        "payoff": 0.34999906282418825,
        "error_bound": 2.703739481583334e-15,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "709951488",
        "payoff": 0.3499990628241882,
        "error_bound": 5.407478963166668e-15,
        "automaton_states": 271,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3049218422706536448",
        "payoff": 0.3499990628241882,
        "error_bound": 2.703739481583334e-15,
        "automaton_states": 783,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56248151868507787699870866734441299968",
        "payoff": 0.3499990628241882,
        "error_bound": 2.703739481583334e-15,
        "automaton_states": 1807,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10833",
      "payoff": 0.34999906282418825,
      "error_bound": 2.703739481583334e-15,
      "automaton_states": 40,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34710243779900907,
    "payoff": 0.34999906282418825
  },
  {
    "beta": 0.837225,
    "by_memory": [
      {
        "N": 16,
        "K": "10837",
        "payoff": 0.34994499042656635,
        "error_bound": 2.7282396550456924e-15,
        "automaton_states": 16,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "710224128",
        "payoff": 0.3499997933864446,
        "error_bound": 2.7282396550456924e-15,
        "automaton_states": 208,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3050389402590117888",
        "payoff": 0.3499997933864446,
        "error_bound": 2.7282396550456924e-15,
        "automaton_states": 976,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56269752634735676728872370557060907008",
        "payoff": 0.3499997933864446,
        "error_bound": 5.456479310091385e-15,
        "automaton_states": 2512,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "710224128",
      "payoff": 0.3499997933864446,
      "error_bound": 2.7282396550456924e-15,
      "automaton_states": 208,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3460587098824358,
    "payoff": 0.3499997933864446
  },
  {
    "beta": 0.8387,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.34979125581410153,
        "error_bound": 2.7531879097958006e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.34979125581410153,
        "error_bound": 2.7531879097958006e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.34979125581410153,
        "error_bound": 2.7531879097958006e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.34979125581410153,
        "error_bound": 2.7531879097958006e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34997926929273826,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34501172766907884,
    "payoff": 0.34997926929273826
  },
  {
    "beta": 0.84,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.3496052778651961,
        "error_bound": 2.775557561562891e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.3496052778651961,
        "error_bound": 2.775557561562891e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.3496052778651961,
        "error_bound": 2.775557561562891e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.34960527786519613,
        "error_bound": 2.775557561562891e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34984003687559434,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34408629618887926,
    "payoff": 0.34984003687559434
  },
  {
    "beta": 0.840175,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.3495802392413756,
        "error_bound": 2.7785966516506343e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.3495802392413756,
        "error_bound": 2.7785966516506343e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.3495802392413756,
        "error_bound": 2.7785966516506343e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.3495802392413756,
        "error_bound": 2.7785966516506343e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34997985946827825,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34396152954467935,
    "payoff": 0.34997985946827825
  },
  {
    "beta": 0.8405,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.3495337369450943,
        "error_bound": 5.56851673793182e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.3495337369450943,
        "error_bound": 5.56851673793182e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.3495337369450943,
        "error_bound": 5.56851673793182e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.3495337369450943,
        "error_bound": 2.78425836896591e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34990163071701674,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3437297014673552,
    "payoff": 0.34990163071701674
  },
  {
    "beta": 0.841,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.34946218985300714,
        "error_bound": 2.793013898428066e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.34946218985300714,
        "error_bound": 2.793013898428066e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.34946218985300714,
        "error_bound": 2.793013898428066e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.34946218985300714,
        "error_bound": 1.396506949214033e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499733173817533,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3433727426821404,
    "payoff": 0.3499733173817533
  },
  {
    "beta": 0.8414999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.34939063652744184,
        "error_bound": 2.8018246678237373e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.34939063652744184,
        "error_bound": 2.8018246678237373e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.34939063652744184,
        "error_bound": 2.8018246678237373e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.34939063652744184,
        "error_bound": 2.8018246678237373e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34996788464941564,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34301542137460206,
    "payoff": 0.34996788464941564
  },
  {
    "beta": 0.84165,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.349369169305054,
        "error_bound": 2.8044787486584316e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.349369169305054,
        "error_bound": 2.8044787486584316e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.349369169305054,
        "error_bound": 2.8044787486584316e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.349369169305054,
        "error_bound": 2.8044787486584316e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499045592334696,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3429081545219427,
    "payoff": 0.3499045592334696
  },
  {
    "beta": 0.842,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.34931907690693176,
        "error_bound": 2.8106912015826744e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.34931907690693176,
        "error_bound": 2.8106912015826744e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.34931907690693176,
        "error_bound": 2.8106912015826744e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.3493190769069317,
        "error_bound": 2.8106912015826744e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499833634781446,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3426577390943845,
    "payoff": 0.3499833634781446
  },
  {
    "beta": 0.8421039156155145,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.34930420378713894,
        "error_bound": 2.8125409922685687e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.34930420378713894,
        "error_bound": 2.8125409922685687e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.34930420378713894,
        "error_bound": 2.8125409922685687e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.34930420378713894,
        "error_bound": 2.8125409922685687e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.35000000000012527,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.35000000000012527
  },
  {
    "beta": 0.8425,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.34924751093003686,
        "error_bound": 2.819614030794049e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.34924751093003686,
        "error_bound": 2.819614030794049e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.34924751093003686,
        "error_bound": 2.819614030794049e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.34924751093003686,
        "error_bound": 2.819614030794049e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499516647657775,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3497394002185013,
    "payoff": 0.3499516647657775
  },
  {
    "beta": 0.843,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.3491759385353447,
        "error_bound": 2.8285936933125e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.3491759385353447,
        "error_bound": 2.8285936933125e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.3491759385353447,
        "error_bound": 2.8285936933125e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.3491759385353447,
        "error_bound": 2.8285936933125e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999609270344123,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3494101592401428,
    "payoff": 0.34999609270344123
  },
  {
    "beta": 0.843125,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.3491580444266966,
        "error_bound": 2.8308475528290847e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.3491580444266966,
        "error_bound": 2.8308475528290847e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.3491580444266966,
        "error_bound": 2.8308475528290847e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.3491580444266966,
        "error_bound": 2.8308475528290847e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499430888814092,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34932780189308543,
    "payoff": 0.3499430888814092
  },
  {
    "beta": 0.8434999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.34910435966146985,
        "error_bound": 2.8376307338662134e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.34910435966146985,
        "error_bound": 2.8376307338662134e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.34910435966146985,
        "error_bound": 2.8376307338662134e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.3491043596614698,
        "error_bound": 2.8376307338662134e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34997770448982435,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3490806171437071,
    "payoff": 0.34997770448982435
  },
  {
    "beta": 0.844,
    "by_memory": [
      {
        "N": 16,
        "K": "10880",
        "payoff": 0.3490327742470549,
        "error_bound": 2.8467257041670674e-15,
        "automaton_states": 54,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713031680",
        "payoff": 0.3490327742470549,
        "error_bound": 2.8467257041670674e-15,
        "automaton_states": 198,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3062447746611937280",
        "payoff": 0.3490327742470549,
        "error_bound": 2.8467257041670674e-15,
        "automaton_states": 486,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56492189820858924598411800061914644480",
        "payoff": 0.3490327742470549,
        "error_bound": 2.8467257041670674e-15,
        "automaton_states": 1062,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499393414438572,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3487507752828366,
    "payoff": 0.3499393414438572
  },
  {
    "beta": 0.8445,
    "by_memory": [
      {
        "N": 16,
        "K": "10882",
        "payoff": 0.34997610845955146,
        "error_bound": 2.8558791630229114e-15,
        "automaton_states": 47,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713197824",
        "payoff": 0.34999996588370397,
        "error_bound": 5.711758326045823e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3063161329658363904",
        "payoff": 0.3499999658837038,
        "error_bound": 5.711758326045823e-15,
        "automaton_states": 1020,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56505353104691694532516941827999268864",
        "payoff": 0.34999996588370386,
        "error_bound": 5.711758326045823e-15,
        "automaton_states": 2556,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "713197824",
      "payoff": 0.34999996588370397,
      "error_bound": 5.711758326045823e-15,
      "automaton_states": 252,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3484206350175278,
    "payoff": 0.34999996588370397
  },
  {
    "beta": 0.8446,
    "by_memory": [
      {
        "N": 16,
        "K": "10884",
        "payoff": 0.34999189403080416,
        "error_bound": 2.8577169231020764e-15,
        "automaton_states": 49,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713293824",
        "payoff": 0.34999189403080416,
        "error_bound": 5.715433846204153e-15,
        "automaton_states": 264,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3063573646518779904",
        "payoff": 0.34999189403080416,
        "error_bound": 5.715433846204153e-15,
        "automaton_states": 712,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56512959008293063908925922047231524864",
        "payoff": 0.34999189403080416,
        "error_bound": 5.715433846204153e-15,
        "automaton_states": 1608,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10884",
      "payoff": 0.34999189403080416,
      "error_bound": 2.8577169231020764e-15,
      "automaton_states": 49,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34835457127606057,
    "payoff": 0.34999189403080416
  },
  {
    "beta": 0.845,
    "by_memory": [
      {
        "N": 16,
        "K": "10885",
        "payoff": 0.34998116488438,
        "error_bound": 2.8650916764520163e-15,
        "automaton_states": 40,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713375744",
        "payoff": 0.3499973350323052,
        "error_bound": 8.59527502935605e-15,
        "automaton_states": 253,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3063925490239668224",
        "payoff": 0.3499973350323052,
        "error_bound": 8.59527502935605e-15,
        "automaton_states": 829,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56519449379366232443461585167643049984",
        "payoff": 0.3499973350323052,
        "error_bound": 8.59527502935605e-15,
        "automaton_states": 1981,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "713375744",
      "payoff": 0.3499973350323052,
      "error_bound": 8.59527502935605e-15,
      "automaton_states": 253,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3480901977141336,
    "payoff": 0.3499973350323052
  },
  {
    "beta": 0.8454999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "10888",
        "payoff": 0.3499372666641951,
        "error_bound": 2.8743638177997566e-15,
        "automaton_states": 49,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713555968",
        "payoff": 0.34993726666419517,
        "error_bound": 2.8743638177997566e-15,
        "automaton_states": 254,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3064699546425622528",
        "payoff": 0.34993726666419517,
        "error_bound": 2.8743638177997566e-15,
        "automaton_states": 670,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56533728195727203219440044032548405248",
        "payoff": 0.34993726666419517,
        "error_bound": 2.8743638177997566e-15,
        "automaton_states": 1502,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999816725060756,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3477594647453639,
    "payoff": 0.34999816725060756
  },
  {
    "beta": 0.846,
    "by_memory": [
      {
        "N": 16,
        "K": "10890",
        "payoff": 0.3499759802429026,
        "error_bound": 2.883696167857549e-15,
        "automaton_states": 30,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713691136",
        "payoff": 0.3499999895517094,
        "error_bound": 5.767392335715098e-15,
        "automaton_states": 278,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3065280088565088256",
        "payoff": 0.34999998955170936,
        "error_bound": 5.767392335715098e-15,
        "automaton_states": 918,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56544437307997931301423888181227421696",
        "payoff": 0.34999998955170936,
        "error_bound": 5.767392335715098e-15,
        "automaton_states": 2198,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "713691136",
      "payoff": 0.3499999895517094,
      "error_bound": 5.767392335715098e-15,
      "automaton_states": 278,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3474284374902876,
    "payoff": 0.3499999895517094
  },
  {
    "beta": 0.846075,
    "by_memory": [
      {
        "N": 16,
        "K": "10890",
        "payoff": 0.34996563079433424,
        "error_bound": 2.8851012496349697e-15,
        "automaton_states": 30,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "713705472",
        "payoff": 0.3499996771817,
        "error_bound": 5.770202499269939e-15,
        "automaton_states": 258,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3065341661216243712",
        "payoff": 0.3499996771817,
        "error_bound": 5.770202499269939e-15,
        "automaton_states": 930,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56545573122935735794967629227299438592",
        "payoff": 0.3499996771817,
        "error_bound": 5.770202499269939e-15,
        "automaton_states": 2274,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "713705472",
      "payoff": 0.3499996771817,
      "error_bound": 5.770202499269939e-15,
      "automaton_states": 258,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3473787581053854,
    "payoff": 0.3499996771817
  },
  {
    "beta": 0.8465,
    "by_memory": [
      {
        "N": 16,
        "K": "10896",
        "payoff": 0.3499688707728769,
        "error_bound": 2.8930893149841218e-15,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "714080256",
        "payoff": 0.3499688707728769,
        "error_bound": 2.8930893149841218e-15,
        "automaton_states": 242,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3066951346239307776",
        "payoff": 0.3499688707728769,
        "error_bound": 5.7861786299682435e-15,
        "automaton_states": 626,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56575266570595481840468288003182166016",
        "payoff": 0.3499688707728769,
        "error_bound": 5.7861786299682435e-15,
        "automaton_states": 1394,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34996887077288835,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34709711733433385,
    "payoff": 0.34996887077288835
  },
  {
    "beta": 0.847,
    "by_memory": [
      {
        "N": 16,
        "K": "10896",
        "payoff": 0.34990031515543496,
        "error_bound": 2.902543855229167e-15,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "714080256",
        "payoff": 0.349900315155435,
        "error_bound": 4.353815782843751e-15,
        "automaton_states": 242,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3066951346239307776",
        "payoff": 0.349900315155435,
        "error_bound": 4.353815782843751e-15,
        "automaton_states": 626,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56575266570595481840468288003182166016",
        "payoff": 0.349900315155435,
        "error_bound": 4.353815782843751e-15,
        "automaton_states": 1394,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499677818300001,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34676550566929404,
    "payoff": 0.3499677818300001
  },
  {
    "beta": 0.8474999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "10896",
        "payoff": 0.34983175165382574,
        "error_bound": 2.9120603924594255e-15,
        "automaton_states": 50,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "714121216",
        "payoff": 0.3499987956628087,
        "error_bound": 2.9120603924594255e-15,
        "automaton_states": 274,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3067127268099751936",
        "payoff": 0.3499987956628087,
        "error_bound": 2.9120603924594255e-15,
        "automaton_states": 882,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56578511756132066107736119563387928576",
        "payoff": 0.3499987956628087,
        "error_bound": 5.824120784918851e-15,
        "automaton_states": 2098,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "714121216",
      "payoff": 0.3499987956628087,
      "error_bound": 2.9120603924594255e-15,
      "automaton_states": 274,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3464336038933229,
    "payoff": 0.3499987956628087
  },
  {
    "beta": 0.84755,
    "by_memory": [
      {
        "N": 16,
        "K": "10897",
        "payoff": 0.3499960330973954,
        "error_bound": 2.913015479501887e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "714145792",
        "payoff": 0.3499960330973954,
        "error_bound": 8.739046438505661e-15,
        "automaton_states": 272,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3067232821216018432",
        "payoff": 0.3499960330973954,
        "error_bound": 5.826030959003774e-15,
        "automaton_states": 784,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56580458867454016668096818499511386112",
        "payoff": 0.3499960330973954,
        "error_bound": 5.826030959003774e-15,
        "automaton_states": 1808,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10897",
      "payoff": 0.3499960330973954,
      "error_bound": 2.913015479501887e-15,
      "automaton_states": 44,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3464003978136434,
    "payoff": 0.3499960330973954
  },
  {
    "beta": 0.848,
    "by_memory": [
      {
        "N": 16,
        "K": "10898",
        "payoff": 0.34996129773346607,
        "error_bound": 2.9216395384872535e-15,
        "automaton_states": 32,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "714232832",
        "payoff": 0.3499997130372057,
        "error_bound": 5.843279076974507e-15,
        "automaton_states": 235,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3067606655169462272",
        "payoff": 0.3499997130372057,
        "error_bound": 5.843279076974507e-15,
        "automaton_states": 939,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56587354886719258236040960564948631552",
        "payoff": 0.3499997130372057,
        "error_bound": 5.843279076974507e-15,
        "automaton_states": 2347,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "714232832",
      "payoff": 0.3499997130372057,
      "error_bound": 5.843279076974507e-15,
      "automaton_states": 235,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3461014134109406,
    "payoff": 0.3499997130372057
  },
  {
    "beta": 0.8485,
    "by_memory": [
      {
        "N": 16,
        "K": "10900",
        "payoff": 0.34995629109997584,
        "error_bound": 2.9312819132017342e-15,
        "automaton_states": 29,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "714342400",
        "payoff": 0.3499562910999758,
        "error_bound": 2.9312819132017342e-15,
        "automaton_states": 253,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3068077246146150400",
        "payoff": 0.3499562910999759,
        "error_bound": 2.9312819132017342e-15,
        "automaton_states": 701,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56596035758029621150982409988499046400",
        "payoff": 0.3499562910999759,
        "error_bound": 5.8625638264034684e-15,
        "automaton_states": 1597,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "3068077246146150400",
      "payoff": 0.3499562910999759,
      "error_bound": 2.9312819132017342e-15,
      "automaton_states": 701,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3457689356330343,
    "payoff": 0.3499562910999759
  },
  {
    "beta": 0.849,
    "by_memory": [
      {
        "N": 16,
        "K": "10901",
        "payoff": 0.3499836352158905,
        "error_bound": 2.940988144702401e-15,
        "automaton_states": 20,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "714407936",
        "payoff": 0.3499836352158904,
        "error_bound": 5.881976289404802e-15,
        "automaton_states": 253,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3068358721122861056",
        "payoff": 0.3499836352158903,
        "error_bound": 5.881976289404802e-15,
        "automaton_states": 765,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56601228054888155978610940484828266496",
        "payoff": 0.3499836352158904,
        "error_bound": 2.940988144702401e-15,
        "automaton_states": 1789,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10901",
      "payoff": 0.3499836352158905,
      "error_bound": 2.940988144702401e-15,
      "automaton_states": 20,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3454361719768606,
    "payoff": 0.3499836352158905
  },
  {
    "beta": 0.849025,
    "by_memory": [
      {
        "N": 16,
        "K": "10901",
        "payoff": 0.3499802981117172,
        "error_bound": 2.9414751438984117e-15,
        "automaton_states": 20,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "714407936",
        "payoff": 0.34998029811171727,
        "error_bound": 2.9414751438984117e-15,
        "automaton_states": 253,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3068358721122861056",
        "payoff": 0.3499802981117172,
        "error_bound": 5.882950287796823e-15,
        "automaton_states": 765,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56601228054888155978610940484828266496",
        "payoff": 0.3499802981117172,
        "error_bound": 2.9414751438984117e-15,
        "automaton_states": 1789,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "714407936",
      "payoff": 0.34998029811171727,
      "error_bound": 2.9414751438984117e-15,
      "automaton_states": 253,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3454195263152565,
    "payoff": 0.34998029811171727
  },
  {
    "beta": 0.8494999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34997256951153666,
        "error_bound": 2.9507588694356304e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34997256951153666,
        "error_bound": 2.9507588694356304e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34997256951153666,
        "error_bound": 2.9507588694356304e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34997256951153666,
        "error_bound": 2.9507588694356304e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34998938409973646,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3451031238660466,
    "payoff": 0.34998938409973646
  },
  {
    "beta": 0.85,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3499062645488881,
        "error_bound": 2.9605947323337505e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3499062645488881,
        "error_bound": 2.9605947323337505e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3499062645488882,
        "error_bound": 1.4802973661668753e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3499062645488882,
        "error_bound": 1.4802973661668753e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34998882752821614,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34476979273059255,
    "payoff": 0.34998882752821614
  },
  {
    "beta": 0.8505,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3498399619622319,
        "error_bound": 5.940992773913883e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3498399619622319,
        "error_bound": 5.940992773913883e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3498399619622319,
        "error_bound": 5.940992773913883e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3498399619622319,
        "error_bound": 5.940992773913883e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34990912807724744,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34443618000687387,
    "payoff": 0.34990912807724744
  },
  {
    "beta": 0.8506294097977984,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34982280193206644,
        "error_bound": 2.9730699279483546e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34982280193206644,
        "error_bound": 2.9730699279483546e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34982280193206644,
        "error_bound": 2.9730699279483546e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34982280193206644,
        "error_bound": 2.9730699279483546e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498476843133888,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34434978880171424,
    "payoff": 0.3498476843133888
  },
  {
    "beta": 0.8506393325913594,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3498214861536714,
        "error_bound": 2.9732674441997822e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3498214861536714,
        "error_bound": 2.9732674441997822e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34982148615367153,
        "error_bound": 2.9732674441997822e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3498214861536714,
        "error_bound": 2.9732674441997822e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34984297258680125,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.8506394097977984,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34982147591597684,
        "error_bound": 2.973268981120541e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34982147591597684,
        "error_bound": 2.973268981120541e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3498214759159769,
        "error_bound": 2.973268981120541e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3498214759159769,
        "error_bound": 2.973268981120541e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34984293592597987,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34999990529701835,
    "payoff": 0.34999990529701835
  },
  {
    "beta": 0.850643126669594,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34982098305302967,
        "error_bound": 1.4866714867137456e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34982098305302967,
        "error_bound": 1.4866714867137456e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34982098305302967,
        "error_bound": 2.973342973427491e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34982098305302967,
        "error_bound": 2.973342973427491e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498411709970734,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000014,
    "payoff": 0.35000000000000014
  },
  {
    "beta": 0.850644439045162,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3498208090300302,
        "error_bound": 2.973369099958359e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3498208090300302,
        "error_bound": 2.973369099958359e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34982080903003016,
        "error_bound": 2.973369099958359e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34982080903003016,
        "error_bound": 2.973369099958359e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34984054782346724,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34999839053773435,
    "payoff": 0.34999839053773435
  },
  {
    "beta": 0.8506517071419443,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.349819845269611,
        "error_bound": 2.9735138002021616e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.349819845269611,
        "error_bound": 2.9735138002021616e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.349819845269611,
        "error_bound": 2.9735138002021616e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.349819845269611,
        "error_bound": 2.9735138002021616e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498370965942937,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.8506519976254299,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3498198067510799,
        "error_bound": 4.460279375578165e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3498198067510799,
        "error_bound": 4.460279375578165e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3498198067510799,
        "error_bound": 2.9735195837187766e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3498198067510799,
        "error_bound": 2.9735195837187766e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34983695865866227,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3499996439172102,
    "payoff": 0.3499996439172102
  },
  {
    "beta": 0.8506602402424178,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34981871376844137,
        "error_bound": 2.973683703328146e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34981871376844137,
        "error_bound": 2.973683703328146e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3498187137684414,
        "error_bound": 2.973683703328146e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34981871376844137,
        "error_bound": 2.973683703328146e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34983304464524206,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3500000000000015,
    "payoff": 0.3500000000000015
  },
  {
    "beta": 0.8506633576026862,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34981830040223455,
        "error_bound": 2.9737457781363017e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34981830040223455,
        "error_bound": 2.9737457781363017e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34981830040223455,
        "error_bound": 2.9737457781363017e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34981830040223455,
        "error_bound": 2.9737457781363017e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498315643543192,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3499961801925115,
    "payoff": 0.3499961801925115
  },
  {
    "beta": 0.8506795519292406,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34981615301396024,
        "error_bound": 2.974068291300729e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34981615301396024,
        "error_bound": 2.974068291300729e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3498161530139602,
        "error_bound": 5.948136582601458e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3498161530139602,
        "error_bound": 5.948136582601458e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34982387432697304,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3500000000000002,
    "payoff": 0.3500000000000002
  },
  {
    "beta": 0.8506804307935092,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3498160364755101,
        "error_bound": 2.974085796054911e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3498160364755101,
        "error_bound": 2.974085796054911e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3498160364755101,
        "error_bound": 2.974085796054911e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3498160364755101,
        "error_bound": 2.974085796054911e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34982345698588724,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3499989240538793,
    "payoff": 0.3499989240538793
  },
  {
    "beta": 0.8506987747850259,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34981360404196826,
        "error_bound": 2.9744512090281413e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34981360404196826,
        "error_bound": 2.9744512090281413e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34981360404196826,
        "error_bound": 2.9744512090281413e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34981360404196826,
        "error_bound": 2.9744512090281413e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999688499263315,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999989,
    "payoff": 0.3499999999999989
  },
  {
    "beta": 0.8507060905143256,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3498126339690361,
        "error_bound": 2.9745969636669967e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3498126339690361,
        "error_bound": 2.9745969636669967e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34981263396903617,
        "error_bound": 2.9745969636669967e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34981263396903617,
        "error_bound": 2.9745969636669967e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999197609934074,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34999105087940247,
    "payoff": 0.34999197609934074
  },
  {
    "beta": 0.8507423400196753,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.349807827256006,
        "error_bound": 5.9506387800613105e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.349807827256006,
        "error_bound": 2.9753193900306552e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.349807827256006,
        "error_bound": 2.9753193900306552e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.349807827256006,
        "error_bound": 2.9753193900306552e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499676511497488,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3500000000000035,
    "payoff": 0.3500000000000035
  },
  {
    "beta": 0.8507446551434683,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34980752026916917,
        "error_bound": 4.4630483110363646e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34980752026916917,
        "error_bound": 4.4630483110363646e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34980752026916917,
        "error_bound": 1.4876827703454549e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34980752026916917,
        "error_bound": 1.4876827703454549e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499995276414644,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3499971729338537,
    "payoff": 0.3499995276414644
  },
  {
    "beta": 0.8507857836689372,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3498020666095451,
        "error_bound": 2.9761856528788e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3498020666095451,
        "error_bound": 5.9523713057576e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3498020666095452,
        "error_bound": 2.9761856528788e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3498020666095452,
        "error_bound": 2.9761856528788e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34997157915326604,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.8508026148785554,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3497998347885567,
        "error_bound": 2.9765214014212113e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3497998347885567,
        "error_bound": 2.9765214014212113e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3497998347885567,
        "error_bound": 2.9765214014212113e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34979983478855675,
        "error_bound": 2.9765214014212113e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34996014079887705,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34997947879784075,
    "payoff": 0.34997947879784075
  },
  {
    "beta": 0.8508845102713976,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34978897548340826,
        "error_bound": 2.9781561302472797e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34978897548340826,
        "error_bound": 2.9781561302472797e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34978897548340837,
        "error_bound": 2.9781561302472797e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34978897548340837,
        "error_bound": 2.9781561302472797e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34990447813925113,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3500000000000001,
    "payoff": 0.3500000000000001
  },
  {
    "beta": 0.8508897239981301,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.349788284146817,
        "error_bound": 1.4891301315963417e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.349788284146817,
        "error_bound": 2.9782602631926833e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34978828414681706,
        "error_bound": 2.9782602631926833e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.349788284146817,
        "error_bound": 1.4891301315963417e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34990093406851824,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34999366488002376,
    "payoff": 0.34999366488002376
  },
  {
    "beta": 0.850983307809713,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3497758750391066,
        "error_bound": 2.9801306371972238e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3497758750391066,
        "error_bound": 2.9801306371972238e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34977587503910657,
        "error_bound": 2.9801306371972238e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34977587503910657,
        "error_bound": 2.9801306371972238e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34994475254665863,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.851,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3497736616817837,
        "error_bound": 2.9804644956380038e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3497736616817837,
        "error_bound": 2.9804644956380038e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3497736616817837,
        "error_bound": 2.9804644956380038e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3497736616817837,
        "error_bound": 2.9804644956380038e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499335685286893,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3499797794888958,
    "payoff": 0.3499797794888958
  },
  {
    "beta": 0.851020642448701,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3497709245300572,
        "error_bound": 2.980877466176122e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3497709245300572,
        "error_bound": 2.980877466176122e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3497709245300572,
        "error_bound": 2.980877466176122e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3497709245300572,
        "error_bound": 2.980877466176122e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499982461551296,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34995477031749594,
    "payoff": 0.3499982461551296
  },
  {
    "beta": 0.8512090087429657,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3497459476720565,
        "error_bound": 5.969302389859139e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3497459476720565,
        "error_bound": 2.9846511949295696e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34974594767205663,
        "error_bound": 2.9846511949295696e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34974594767205663,
        "error_bound": 2.9846511949295696e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499031354183882,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.3499999999999999
  },
  {
    "beta": 0.8512174030265092,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34974483462022143,
        "error_bound": 5.969639176673166e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34974483462022143,
        "error_bound": 5.969639176673166e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34974483462022143,
        "error_bound": 5.969639176673166e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34974483462022143,
        "error_bound": 5.969639176673166e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498977302552338,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3499898969615443,
    "payoff": 0.3499898969615443
  },
  {
    "beta": 0.851436393020003,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34971579755267973,
        "error_bound": 2.9892193578058175e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34971579755267973,
        "error_bound": 2.9892193578058175e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34971579755267973,
        "error_bound": 2.9892193578058175e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34971579755267973,
        "error_bound": 2.9892193578058175e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34995679831126036,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34999999999999987,
    "payoff": 0.34999999999999987
  },
  {
    "beta": 0.8514999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3497073636376769,
        "error_bound": 2.99049972963005e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3497073636376769,
        "error_bound": 2.99049972963005e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34970736363767696,
        "error_bound": 5.9809994592601e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34970736363767696,
        "error_bound": 5.9809994592601e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999117600556223,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3499238800179756,
    "payoff": 0.34999117600556223
  },
  {
    "beta": 0.8515131193660362,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34970562409053396,
        "error_bound": 2.990763951360731e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34970562409053396,
        "error_bound": 2.990763951360731e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34970562409053396,
        "error_bound": 2.990763951360731e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34970562409053396,
        "error_bound": 2.990763951360731e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34998536730347235,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34990817558454596,
    "payoff": 0.34998536730347235
  },
  {
    "beta": 0.8517555148822525,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3496734842046388,
        "error_bound": 2.9956541688369178e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3496734842046388,
        "error_bound": 2.9956541688369178e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3496734842046388,
        "error_bound": 2.9956541688369178e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3496734842046388,
        "error_bound": 2.9956541688369178e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499007258535257,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.8519575587676554,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.3496466950350578,
        "error_bound": 2.999742547835244e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.3496466950350578,
        "error_bound": 2.999742547835244e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3496466950350578,
        "error_bound": 2.999742547835244e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3496466950350578,
        "error_bound": 2.999742547835244e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499716007577628,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3497599261368033,
    "payoff": 0.3499716007577628
  },
  {
    "beta": 0.8519610616762665,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34964623058448435,
        "error_bound": 2.999813527971421e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34964623058448435,
        "error_bound": 2.999813527971421e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34964623058448435,
        "error_bound": 2.999813527971421e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34964623058448435,
        "error_bound": 2.999813527971421e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499693532752291,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3500000000000001,
    "payoff": 0.3500000000000001
  },
  {
    "beta": 0.851975,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34964438250347746,
        "error_bound": 3.000095996284835e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34964438250347746,
        "error_bound": 3.000095996284835e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.3496443825034774,
        "error_bound": 3.000095996284835e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.3496443825034774,
        "error_bound": 3.000095996284835e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499604102268786,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3499835241174981,
    "payoff": 0.3499835241174981
  },
  {
    "beta": 0.852,
    "by_memory": [
      {
        "N": 16,
        "K": "10912",
        "payoff": 0.34964106775996295,
        "error_bound": 3.0006027692571796e-15,
        "automaton_states": 44,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715128832",
        "payoff": 0.34964106775996295,
        "error_bound": 3.0006027692571796e-15,
        "automaton_states": 220,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3071454945866678272",
        "payoff": 0.34964106775996295,
        "error_bound": 3.0006027692571796e-15,
        "automaton_states": 572,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56658343320332039082524775944449687552",
        "payoff": 0.34964106775996295,
        "error_bound": 3.0006027692571796e-15,
        "automaton_states": 1276,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499975232409578,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3499539689047483,
    "payoff": 0.3499975232409578
  },
  {
    "beta": 0.8524964141304938,
    "by_memory": [
      {
        "N": 16,
        "K": "10914",
        "payoff": 0.34998906834990895,
        "error_bound": 3.0107011109746207e-15,
        "automaton_states": 35,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715259904",
        "payoff": 0.349989068349909,
        "error_bound": 6.021402221949241e-15,
        "automaton_states": 266,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3072017895820099584",
        "payoff": 0.349989068349909,
        "error_bound": 6.021402221949241e-15,
        "automaton_states": 746,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56668727914049108737781836937108127744",
        "payoff": 0.349989068349909,
        "error_bound": 6.021402221949241e-15,
        "automaton_states": 1706,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "715259904",
      "payoff": 0.349989068349909,
      "error_bound": 6.021402221949241e-15,
      "automaton_states": 266,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.3499999999999999
  },
  {
    "beta": 0.8525,
    "by_memory": [
      {
        "N": 16,
        "K": "10914",
        "payoff": 0.34998860128652465,
        "error_bound": 3.0107743040682218e-15,
        "automaton_states": 35,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715259904",
        "payoff": 0.34998860128652465,
        "error_bound": 3.0107743040682218e-15,
        "automaton_states": 266,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3072017895820099584",
        "payoff": 0.34998860128652465,
        "error_bound": 3.0107743040682218e-15,
        "automaton_states": 746,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56668727914049108737781836937108127744",
        "payoff": 0.34998860128652465,
        "error_bound": 9.032322912204666e-15,
        "automaton_states": 1706,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10914",
      "payoff": 0.34998860128652465,
      "error_bound": 3.0107743040682218e-15,
      "automaton_states": 35,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999580807404634,
    "payoff": 0.34999580807404634
  },
  {
    "beta": 0.8526255177381591,
    "by_memory": [
      {
        "N": 16,
        "K": "10914",
        "payoff": 0.34997225249974695,
        "error_bound": 3.0133385578993743e-15,
        "automaton_states": 35,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715268096",
        "payoff": 0.3499995976950529,
        "error_bound": 3.0133385578993743e-15,
        "automaton_states": 270,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3072053080192188416",
        "payoff": 0.3499995976950529,
        "error_bound": 3.0133385578993743e-15,
        "automaton_states": 878,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56669376951156425591235403249149280256",
        "payoff": 0.3499995976950529,
        "error_bound": 3.0133385578993743e-15,
        "automaton_states": 2094,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "715268096",
      "payoff": 0.3499995976950529,
      "error_bound": 3.0133385578993743e-15,
      "automaton_states": 270,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3498490160567035,
    "payoff": 0.3499995976950529
  },
  {
    "beta": 0.853,
    "by_memory": [
      {
        "N": 16,
        "K": "10916",
        "payoff": 0.3499898954553369,
        "error_bound": 3.0210150329936226e-15,
        "automaton_states": 35,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715390976",
        "payoff": 0.3499898954553369,
        "error_bound": 6.042030065987245e-15,
        "automaton_states": 256,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3072580845773520896",
        "payoff": 0.3499898954553369,
        "error_bound": 6.042030065987245e-15,
        "automaton_states": 704,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56679112507766178393038897929766567936",
        "payoff": 0.3499898954553368,
        "error_bound": 6.042030065987245e-15,
        "automaton_states": 1600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499916760482312,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34981818640188467,
    "payoff": 0.3499916760482312
  },
  {
    "beta": 0.8532583666091251,
    "by_memory": [
      {
        "N": 16,
        "K": "10916",
        "payoff": 0.3499564920469043,
        "error_bound": 6.052668211306394e-15,
        "automaton_states": 35,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715390976",
        "payoff": 0.34995649204690443,
        "error_bound": 3.026334105653197e-15,
        "automaton_states": 256,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3072580845773520896",
        "payoff": 0.3499564920469043,
        "error_bound": 6.052668211306394e-15,
        "automaton_states": 704,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56679112507766178393038897929766567936",
        "payoff": 0.3499564920469043,
        "error_bound": 6.052668211306394e-15,
        "automaton_states": 1600,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499795964554872,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.35000000000000003,
    "payoff": 0.35000000000000003
  },
  {
    "beta": 0.85345,
    "by_memory": [
      {
        "N": 16,
        "K": "10916",
        "payoff": 0.3499317170625851,
        "error_bound": 3.0302914353467264e-15,
        "automaton_states": 35,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715407360",
        "payoff": 0.34999630275960586,
        "error_bound": 3.0302914353467264e-15,
        "automaton_states": 274,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3072651214517698560",
        "payoff": 0.34999630275960586,
        "error_bound": 3.0302914353467264e-15,
        "automaton_states": 850,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56680410581980812099946030553848872960",
        "payoff": 0.34999630275960586,
        "error_bound": 6.060582870693453e-15,
        "automaton_states": 2002,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "715407360",
      "payoff": 0.34999630275960586,
      "error_bound": 3.0302914353467264e-15,
      "automaton_states": 274,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3497790144285421,
    "payoff": 0.34999630275960586
  },
  {
    "beta": 0.8534999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "10916",
        "payoff": 0.34992525299766786,
        "error_bound": 3.0313256645055454e-15,
        "automaton_states": 35,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715412768",
        "payoff": 0.34999997151095,
        "error_bound": 3.0313256645055454e-15,
        "automaton_states": 158,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3072674442237706240",
        "payoff": 0.34999999997476616,
        "error_bound": 9.093976993516635e-15,
        "automaton_states": 1170,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56680839057787209555766778638725283840",
        "payoff": 0.34999999997476616,
        "error_bound": 9.093976993516635e-15,
        "automaton_states": 3410,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "3072674442237706240",
      "payoff": 0.34999999997476616,
      "error_bound": 9.093976993516635e-15,
      "automaton_states": 1170,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34972131383551114,
    "payoff": 0.34999999997476616
  },
  {
    "beta": 0.8536294097977984,
    "by_memory": [
      {
        "N": 16,
        "K": "10916",
        "payoff": 0.34990852291583574,
        "error_bound": 3.0340057332322153e-15,
        "automaton_states": 35,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715431936",
        "payoff": 0.34999909272902174,
        "error_bound": 3.0340057332322153e-15,
        "automaton_states": 258,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3072756767633965056",
        "payoff": 0.3499990927290218,
        "error_bound": 3.0340057332322153e-15,
        "automaton_states": 866,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56682357693302762660306729489972330496",
        "payoff": 0.3499990927290218,
        "error_bound": 3.0340057332322153e-15,
        "automaton_states": 2082,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "3072756767633965056",
      "payoff": 0.3499990927290218,
      "error_bound": 3.0340057332322153e-15,
      "automaton_states": 866,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34957189234771735,
    "payoff": 0.3499990927290218
  },
  {
    "beta": 0.854,
    "by_memory": [
      {
        "N": 16,
        "K": "10917",
        "payoff": 0.3499605382970907,
        "error_bound": 3.0417069167812503e-15,
        "automaton_states": 24,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715472896",
        "payoff": 0.34999695866518576,
        "error_bound": 9.125120750343752e-15,
        "automaton_states": 251,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3072932689494409216",
        "payoff": 0.3499969586651858,
        "error_bound": 6.083413833562501e-15,
        "automaton_states": 827,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56685602878839346927574561050178093056",
        "payoff": 0.3499969586651858,
        "error_bound": 6.083413833562501e-15,
        "automaton_states": 1979,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "3072932689494409216",
      "payoff": 0.3499969586651858,
      "error_bound": 6.083413833562501e-15,
      "automaton_states": 827,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3497202577050684,
    "payoff": 0.3499969586651858
  },
  {
    "beta": 0.8543523164897966,
    "by_memory": [
      {
        "N": 16,
        "K": "10920",
        "payoff": 0.34997332468628145,
        "error_bound": 3.0490646960337804e-15,
        "automaton_states": 26,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715653120",
        "payoff": 0.34997332468628145,
        "error_bound": 3.0490646960337804e-15,
        "automaton_states": 234,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3073706745680363520",
        "payoff": 0.34997332468628145,
        "error_bound": 3.0490646960337804e-15,
        "automaton_states": 650,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56699881695200317703553019915083448320",
        "payoff": 0.34997332468628145,
        "error_bound": 3.0490646960337804e-15,
        "automaton_states": 1482,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34997785318560887,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.3499999999999999
  },
  {
    "beta": 0.8545,
    "by_memory": [
      {
        "N": 16,
        "K": "10920",
        "payoff": 0.34995454373603785,
        "error_bound": 3.0521595178698468e-15,
        "automaton_states": 26,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715653120",
        "payoff": 0.34995454373603785,
        "error_bound": 3.0521595178698468e-15,
        "automaton_states": 234,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3073706745680363520",
        "payoff": 0.34995454373603785,
        "error_bound": 3.0521595178698468e-15,
        "automaton_states": 650,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56699881695200317703553019915083448320",
        "payoff": 0.34995454373603785,
        "error_bound": 3.0521595178698468e-15,
        "automaton_states": 1482,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "10920",
      "payoff": 0.34995454373603785,
      "error_bound": 3.0521595178698468e-15,
      "automaton_states": 26,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34983280739779166,
    "payoff": 0.34995454373603785
  },
  {
    "beta": 0.8549249999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "10920",
        "payoff": 0.34990050120841243,
        "error_bound": 6.122201755644493e-15,
        "automaton_states": 26,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715653120",
        "payoff": 0.34990050120841243,
        "error_bound": 3.0611008778222463e-15,
        "automaton_states": 234,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3073706745680363520",
        "payoff": 0.34990050120841243,
        "error_bound": 6.122201755644493e-15,
        "automaton_states": 650,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56699881695200317703553019915083448320",
        "payoff": 0.34990050120841243,
        "error_bound": 6.122201755644493e-15,
        "automaton_states": 1482,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499758843284998,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34935087831474865,
    "payoff": 0.3499758843284998
  },
  {
    "beta": 0.855,
    "by_memory": [
      {
        "N": 16,
        "K": "10920",
        "payoff": 0.3498909650343554,
        "error_bound": 3.0626842058625006e-15,
        "automaton_states": 26,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715653120",
        "payoff": 0.3498909650343554,
        "error_bound": 3.0626842058625006e-15,
        "automaton_states": 234,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3073706745680363520",
        "payoff": 0.3498909650343554,
        "error_bound": 3.0626842058625006e-15,
        "automaton_states": 650,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56699881695200317703553019915083448320",
        "payoff": 0.3498909650343554,
        "error_bound": 3.0626842058625006e-15,
        "automaton_states": 1482,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499334933871016,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.3492657108800629,
    "payoff": 0.3499334933871016
  },
  {
    "beta": 0.8554999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "10920",
        "payoff": 0.34982739621043274,
        "error_bound": 3.073281729066176e-15,
        "automaton_states": 26,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715694080",
        "payoff": 0.3499968578705537,
        "error_bound": 6.146563458132352e-15,
        "automaton_states": 260,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3073882667540807680",
        "payoff": 0.3499968578705537,
        "error_bound": 6.146563458132352e-15,
        "automaton_states": 868,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56703126880736901970820851475289210880",
        "payoff": 0.3499968578705537,
        "error_bound": 6.146563458132352e-15,
        "automaton_states": 2084,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "715694080",
      "payoff": 0.3499968578705537,
      "error_bound": 6.146563458132352e-15,
      "automaton_states": 260,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3495198358977958,
    "payoff": 0.3499968578705537
  },
  {
    "beta": 0.855940875700266,
    "by_memory": [
      {
        "N": 16,
        "K": "10921",
        "payoff": 0.3499507194376544,
        "error_bound": 3.082687139802936e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715737344",
        "payoff": 0.34999998438148383,
        "error_bound": 3.082687139802936e-15,
        "automaton_states": 223,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3074068485005901824",
        "payoff": 0.34999998438148383,
        "error_bound": 3.082687139802936e-15,
        "automaton_states": 991,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56706554607959919103122498560756547584",
        "payoff": 0.34999998438148383,
        "error_bound": 3.082687139802936e-15,
        "automaton_states": 2527,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "715737344",
      "payoff": 0.34999998438148383,
      "error_bound": 3.082687139802936e-15,
      "automaton_states": 223,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.3499999999999999
  },
  {
    "beta": 0.856,
    "by_memory": [
      {
        "N": 16,
        "K": "10921",
        "payoff": 0.34994330018185843,
        "error_bound": 6.16790569236198e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715740160",
        "payoff": 0.34999940007372315,
        "error_bound": 6.16790569236198e-15,
        "automaton_states": 217,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3074080579633807360",
        "payoff": 0.3499994000737234,
        "error_bound": 1.5419764230904952e-14,
        "automaton_states": 921,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56706777714465559271497161980520693760",
        "payoff": 0.3499994000737232,
        "error_bound": 9.25185853854297e-15,
        "automaton_states": 2329,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 64,
      "K": "3074080579633807360",
      "payoff": 0.3499994000737234,
      "error_bound": 1.5419764230904952e-14,
      "automaton_states": 921,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34993464124723717,
    "payoff": 0.3499994000737234
  },
  {
    "beta": 0.8564,
    "by_memory": [
      {
        "N": 16,
        "K": "10922",
        "payoff": 0.3499525162215369,
        "error_bound": 3.092543244081217e-15,
        "automaton_states": 15,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715784192",
        "payoff": 0.3499525162215369,
        "error_bound": 3.092543244081217e-15,
        "automaton_states": 240,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3074269695633784832",
        "payoff": 0.3499525162215369,
        "error_bound": 3.092543244081217e-15,
        "automaton_states": 720,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56710266288917387358810080907741888512",
        "payoff": 0.3499525162215369,
        "error_bound": 3.092543244081217e-15,
        "automaton_states": 1680,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499730240769995,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34949192346009633,
    "payoff": 0.3499730240769995
  },
  {
    "beta": 0.8565,
    "by_memory": [
      {
        "N": 16,
        "K": "10922",
        "payoff": 0.3499400620333193,
        "error_bound": 3.0946983264812736e-15,
        "automaton_states": 15,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715792384",
        "payoff": 0.34999677710935795,
        "error_bound": 3.0946983264812736e-15,
        "automaton_states": 266,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3074304880005873664",
        "payoff": 0.34999677710935795,
        "error_bound": 3.0946983264812736e-15,
        "automaton_states": 874,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56710915326024704212263647219783041024",
        "payoff": 0.34999677710935795,
        "error_bound": 3.0946983264812736e-15,
        "automaton_states": 2090,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "715792384",
      "payoff": 0.34999677710935795,
      "error_bound": 3.0946983264812736e-15,
      "automaton_states": 266,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3493810972731748,
    "payoff": 0.34999677710935795
  },
  {
    "beta": 0.857,
    "by_memory": [
      {
        "N": 16,
        "K": "10922",
        "payoff": 0.3498778001603445,
        "error_bound": 3.1055189500004376e-15,
        "automaton_states": 15,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "715825152",
        "payoff": 0.34999866987496486,
        "error_bound": 3.1055189500004376e-15,
        "automaton_states": 228,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "3074445617494228992",
        "payoff": 0.34999866987496486,
        "error_bound": 3.1055189500004376e-15,
        "automaton_states": 836,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "56713511474453971626077912467947651072",
        "payoff": 0.34999866987496486,
        "error_bound": 3.1055189500004376e-15,
        "automaton_states": 2052,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 32,
      "K": "715825152",
      "payoff": 0.34999866987496486,
      "error_bound": 3.1055189500004376e-15,
      "automaton_states": 228,
      "chain": "weight_binary"
    },
    "full_payoff": 0.34999566484048644,
    "payoff": 0.34999866987496486
  },
  {
    "beta": 0.8571428571428571,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.35000000000000003,
        "error_bound": 3.108624468950437e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.35000000000000003,
        "error_bound": 3.108624468950437e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.35000000000000003,
        "error_bound": 3.108624468950437e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.35000000000000003,
        "error_bound": 3.108624468950437e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3500000000001091,
      "N": 2,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.3500000000001091
  },
  {
    "beta": 0.8571428571428615,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3499999999999995,
        "error_bound": 3.1086244689505338e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3499999999999995,
        "error_bound": 3.1086244689505338e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3499999999999995,
        "error_bound": 3.1086244689505338e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3499999999999995,
        "error_bound": 3.1086244689505338e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.35000000000010856,
      "N": 2,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999994,
    "payoff": 0.35000000000010856
  },
  {
    "beta": 0.8574999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3499562554680666,
        "error_bound": 6.232831015439472e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3499562554680666,
        "error_bound": 6.232831015439472e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3499562554680666,
        "error_bound": 6.232831015439472e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3499562554680666,
        "error_bound": 6.232831015439472e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "N": 16,
      "K": "16384",
      "payoff": 0.3499562554680666,
      "error_bound": 6.232831015439472e-15,
      "automaton_states": 28,
      "chain": "weight_binary"
    },
    "full_payoff": 0.3499562554680665,
    "payoff": 0.3499562554680666
  },
  {
    "beta": 0.8578749999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3499103354765341,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3499103354765341,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3499103354765341,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3499103354765341,
        "error_bound": 3.1246382399300787e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34995367917379006,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34991033547653416,
    "payoff": 0.34995367917379006
  },
  {
    "beta": 0.858,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3498950314905529,
        "error_bound": 6.254777603522008e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3498950314905529,
        "error_bound": 6.254777603522008e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3498950314905529,
        "error_bound": 6.254777603522008e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3498950314905529,
        "error_bound": 6.254777603522008e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499619250344857,
      "N": 9,
      "chain": "archived"
    },
    "full_payoff": 0.34989503149055284,
    "payoff": 0.3499619250344857
  },
  {
    "beta": 0.8585,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34983382893125764,
        "error_bound": 6.276879291166965e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34983382893125764,
        "error_bound": 6.276879291166965e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34983382893125764,
        "error_bound": 6.276879291166965e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34983382893125764,
        "error_bound": 6.276879291166965e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34992470244907514,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34983382893125764,
    "payoff": 0.34992470244907514
  },
  {
    "beta": 0.859,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3497726477789438,
        "error_bound": 3.149568864184841e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3497726477789438,
        "error_bound": 3.149568864184841e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3497726477789438,
        "error_bound": 3.149568864184841e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3497726477789438,
        "error_bound": 3.149568864184841e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34997431065022855,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3497726477789437,
    "payoff": 0.34997431065022855
  },
  {
    "beta": 0.8593500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34972983370346405,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34972983370346405,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34972983370346405,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34972983370346405,
        "error_bound": 0.0,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34992051477370845,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34972983370346405,
    "payoff": 0.34992051477370845
  },
  {
    "beta": 0.8594999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3497114880223816,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3497114880223816,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3497114880223816,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34971148802238156,
        "error_bound": 0.0,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499038495740421,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34971148802238156,
    "payoff": 0.3499038495740421
  },
  {
    "beta": 0.86,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3496503496503495,
        "error_bound": 3.172065784643304e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3496503496503495,
        "error_bound": 3.172065784643304e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3496503496503495,
        "error_bound": 3.172065784643304e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3496503496503495,
        "error_bound": 3.172065784643304e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999312974715213,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3498517830980973,
    "payoff": 0.34999312974715213
  },
  {
    "beta": 0.8605,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3495892326516342,
        "error_bound": 3.1834351960577974e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3495892326516342,
        "error_bound": 3.1834351960577974e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3495892326516342,
        "error_bound": 3.1834351960577974e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3495892326516342,
        "error_bound": 3.1834351960577974e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499822771524367,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34958923265163433,
    "payoff": 0.3499822771524367
  },
  {
    "beta": 0.860825,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34954951805860196,
        "error_bound": 3.1908691205321536e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34954951805860196,
        "error_bound": 3.1908691205321536e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34954951805860196,
        "error_bound": 3.1908691205321536e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34954951805860196,
        "error_bound": 3.1908691205321536e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499621246126998,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34954951805860196,
    "payoff": 0.3499621246126998
  },
  {
    "beta": 0.861,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3495281370150297,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3495281370150297,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3495281370150297,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3495281370150297,
        "error_bound": 3.1948864017990115e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34987218410467286,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3495281370150297,
    "payoff": 0.34987218410467286
  },
  {
    "beta": 0.8614999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34946706272933775,
        "error_bound": 3.2064202877260825e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34946706272933775,
        "error_bound": 3.2064202877260825e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34946706272933775,
        "error_bound": 3.2064202877260825e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34946706272933775,
        "error_bound": 3.2064202877260825e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999861659528675,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34946706272933775,
    "payoff": 0.34999861659528675
  },
  {
    "beta": 0.8618036480254063,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34942998297244543,
        "error_bound": 3.213465504007696e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34942998297244543,
        "error_bound": 3.213465504007696e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34942998297244543,
        "error_bound": 3.213465504007696e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34942998297244543,
        "error_bound": 3.213465504007696e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499108544335626,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3500000000000001,
    "payoff": 0.3500000000000001
  },
  {
    "beta": 0.862,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3494060097833683,
        "error_bound": 6.436075505073371e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3494060097833683,
        "error_bound": 6.436075505073371e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3494060097833683,
        "error_bound": 6.436075505073371e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3494060097833683,
        "error_bound": 6.436075505073371e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34992173862381215,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3497976331849211,
    "payoff": 0.34992173862381215
  },
  {
    "beta": 0.8623000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3493693882542013,
        "error_bound": 3.2250487280324098e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3493693882542013,
        "error_bound": 3.2250487280324098e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3493693882542013,
        "error_bound": 3.2250487280324098e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3493693882542013,
        "error_bound": 3.2250487280324098e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34996284270468575,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34948810976955064,
    "payoff": 0.34996284270468575
  },
  {
    "beta": 0.8625,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34934497816593885,
        "error_bound": 3.2297397080004565e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34934497816593885,
        "error_bound": 3.2297397080004565e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34934497816593885,
        "error_bound": 3.2297397080004565e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34934497816593885,
        "error_bound": 3.2297397080004565e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499670188607702,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3493449781659389,
    "payoff": 0.3499670188607702
  },
  {
    "beta": 0.863,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34928396786587496,
        "error_bound": 3.241527079197537e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34928396786587496,
        "error_bound": 3.241527079197537e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34928396786587496,
        "error_bound": 3.241527079197537e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34928396786587496,
        "error_bound": 3.241527079197537e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499781642902411,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34928396786587496,
    "payoff": 0.3499781642902411
  },
  {
    "beta": 0.8634999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3492229788720097,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3492229788720097,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3492229788720097,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34922297887200976,
        "error_bound": 0.0,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499305333292728,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34922297887200976,
    "payoff": 0.3499305333292728
  },
  {
    "beta": 0.863775,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3491894440031078,
        "error_bound": 3.2599685068824555e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3491894440031078,
        "error_bound": 3.2599685068824555e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3491894440031078,
        "error_bound": 3.2599685068824555e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3491894440031078,
        "error_bound": 3.2599685068824555e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34997546170923455,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3491894440031078,
    "payoff": 0.34997546170923455
  },
  {
    "beta": 0.864,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34916201117318435,
        "error_bound": 3.265361837132813e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34916201117318435,
        "error_bound": 3.265361837132813e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34916201117318435,
        "error_bound": 3.265361837132813e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34916201117318435,
        "error_bound": 3.265361837132813e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34995000583021524,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34916201117318435,
    "payoff": 0.34995000583021524
  },
  {
    "beta": 0.8645,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3491010647582475,
        "error_bound": 6.554822285609782e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3491010647582475,
        "error_bound": 6.554822285609782e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3491010647582475,
        "error_bound": 6.554822285609782e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3491010647582475,
        "error_bound": 6.554822285609782e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999648454069454,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34971719366677956,
    "payoff": 0.34999648454069454
  },
  {
    "beta": 0.865,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3490401396160559,
        "error_bound": 3.289549702593056e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3490401396160559,
        "error_bound": 3.289549702593056e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3490401396160559,
        "error_bound": 3.289549702593056e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3490401396160559,
        "error_bound": 3.289549702593056e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34998356132656455,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34921346025553474,
    "payoff": 0.34998356132656455
  },
  {
    "beta": 0.8652500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34900968501875934,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34900968501875934,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34900968501875934,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3490096850187593,
        "error_bound": 0.0,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34984387159067926,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3490096850187593,
    "payoff": 0.34984387159067926
  },
  {
    "beta": 0.8654999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3489792357354737,
        "error_bound": 3.3017785118963747e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3489792357354737,
        "error_bound": 3.3017785118963747e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3489792357354737,
        "error_bound": 3.3017785118963747e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3489792357354737,
        "error_bound": 3.3017785118963747e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34987039644043644,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34897923573547374,
    "payoff": 0.34987039644043644
  },
  {
    "beta": 0.866,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3489183531053733,
        "error_bound": 3.3140985809706162e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3489183531053733,
        "error_bound": 3.3140985809706162e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3489183531053733,
        "error_bound": 3.3140985809706162e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3489183531053733,
        "error_bound": 3.3140985809706162e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499677826761016,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34891835310537334,
    "payoff": 0.3499677826761016
  },
  {
    "beta": 0.8665,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3488574917146346,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3488574917146346,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3488574917146346,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3488574917146346,
        "error_bound": 0.0,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34995400052049713,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34885749171463454,
    "payoff": 0.34995400052049713
  },
  {
    "beta": 0.866725,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3488301110151827,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3488301110151827,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3488301110151827,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3488301110151827,
        "error_bound": 3.3321268793852e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34998208873076936,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34883011101518285,
    "payoff": 0.34998208873076936
  },
  {
    "beta": 0.867,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.348796651552145,
        "error_bound": 3.3390166154140046e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.348796651552145,
        "error_bound": 3.3390166154140046e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.348796651552145,
        "error_bound": 3.3390166154140046e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.348796651552145,
        "error_bound": 3.3390166154140046e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34996791205459665,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3487966515521451,
    "payoff": 0.34996791205459665
  },
  {
    "beta": 0.8672442285280996,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3487669414590992,
        "error_bound": 3.3451593473211832e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3487669414590992,
        "error_bound": 3.3451593473211832e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3487669414590992,
        "error_bound": 3.3451593473211832e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3487669414590992,
        "error_bound": 3.3451593473211832e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34991886050725446,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.3499999999999999
  },
  {
    "beta": 0.8674999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34873583260680036,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34873583260680036,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34873583260680036,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34873583260680036,
        "error_bound": 3.3516166781136786e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499679140836398,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3497499225326677,
    "payoff": 0.3499679140836398
  },
  {
    "beta": 0.868,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34867503486750345,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34867503486750345,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34867503486750345,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34867503486750345,
        "error_bound": 0.0,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499441099587862,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34926035815457995,
    "payoff": 0.3499441099587862
  },
  {
    "beta": 0.8682000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3486507217069939,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3486507217069939,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3486507217069939,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.348650721706994,
        "error_bound": 3.369417373672708e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499856316878153,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3490642752768091,
    "payoff": 0.3499856316878153
  },
  {
    "beta": 0.8685,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3486142583231654,
        "error_bound": 3.377104257414926e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3486142583231654,
        "error_bound": 3.377104257414926e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3486142583231654,
        "error_bound": 3.377104257414926e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3486142583231655,
        "error_bound": 6.754208514829852e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499757749746836,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3487698760473601,
    "payoff": 0.3499757749746836
  },
  {
    "beta": 0.869,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34855350296270476,
        "error_bound": 3.3899939683210884e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34855350296270476,
        "error_bound": 3.3899939683210884e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34855350296270476,
        "error_bound": 3.3899939683210884e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34855350296270476,
        "error_bound": 3.3899939683210884e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34972760795884916,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.3485535029627048,
    "payoff": 0.34972760795884916
  },
  {
    "beta": 0.8694999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34849276877504787,
        "error_bound": 3.4029824509583326e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34849276877504787,
        "error_bound": 3.4029824509583326e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34849276877504787,
        "error_bound": 3.4029824509583326e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34849276877504787,
        "error_bound": 3.4029824509583326e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999243330262564,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3484927687750479,
    "payoff": 0.34999243330262564
  },
  {
    "beta": 0.869675,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34847151680939487,
        "error_bound": 3.4075519650877615e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34847151680939487,
        "error_bound": 3.4075519650877615e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34847151680939487,
        "error_bound": 3.4075519650877615e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34847151680939487,
        "error_bound": 3.4075519650877615e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499055543205723,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3484715168093948,
    "payoff": 0.3499055543205723
  },
  {
    "beta": 0.87,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34843205574912894,
        "error_bound": 6.832141690000963e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34843205574912894,
        "error_bound": 6.832141690000963e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34843205574912894,
        "error_bound": 6.832141690000963e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34843205574912894,
        "error_bound": 6.832141690000963e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498956903883307,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3484320557491289,
    "payoff": 0.3498956903883307
  },
  {
    "beta": 0.8705,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3483713638738895,
        "error_bound": 3.4292603077224927e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3483713638738895,
        "error_bound": 3.4292603077224927e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3483713638738895,
        "error_bound": 3.4292603077224927e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3483713638738895,
        "error_bound": 3.4292603077224927e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34976739884255614,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34837136387388956,
    "payoff": 0.34976739884255614
  },
  {
    "beta": 0.871,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3483106931382794,
        "error_bound": 3.4425520143415705e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3483106931382794,
        "error_bound": 3.4425520143415705e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3483106931382794,
        "error_bound": 3.4425520143415705e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3483106931382794,
        "error_bound": 3.4425520143415705e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34998776177665747,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34831069313827934,
    "payoff": 0.34998776177665747
  },
  {
    "beta": 0.871072133770656,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3483019420646437,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3483019420646437,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3483019420646437,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3483019420646437,
        "error_bound": 3.4444780855993697e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499815203492252,
      "N": 8,
      "chain": "archived"
    },
    "full_payoff": 0.35,
    "payoff": 0.35
  },
  {
    "beta": 0.8711500000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3482924960381728,
        "error_bound": 3.4465596418320756e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3482924960381728,
        "error_bound": 3.4465596418320756e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3482924960381728,
        "error_bound": 3.4465596418320756e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3482924960381728,
        "error_bound": 3.4465596418320756e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499863259570836,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34992635646350423,
    "payoff": 0.3499863259570836
  },
  {
    "beta": 0.8714999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34825004353125544,
        "error_bound": 6.911894316732489e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34825004353125544,
        "error_bound": 6.911894316732489e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34825004353125544,
        "error_bound": 6.911894316732489e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34825004353125544,
        "error_bound": 6.911894316732489e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34994456085805736,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3495950927364025,
    "payoff": 0.34994456085805736
  },
  {
    "beta": 0.872,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3481894150417827,
        "error_bound": 3.469446951953614e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3481894150417827,
        "error_bound": 3.469446951953614e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3481894150417827,
        "error_bound": 3.469446951953614e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3481894150417827,
        "error_bound": 3.469446951953614e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34991069427860333,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34912116717937985,
    "payoff": 0.34991069427860333
  },
  {
    "beta": 0.8725,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3481288076588338,
        "error_bound": 3.4830526262750023e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3481288076588338,
        "error_bound": 3.4830526262750023e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3481288076588338,
        "error_bound": 3.4830526262750023e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3481288076588338,
        "error_bound": 3.4830526262750023e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34986868341187904,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34864643057379097,
    "payoff": 0.34986868341187904
  },
  {
    "beta": 0.872625,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3481136591096993,
        "error_bound": 6.9729414696771356e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3481136591096993,
        "error_bound": 6.9729414696771356e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3481136591096993,
        "error_bound": 6.9729414696771356e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3481136591096994,
        "error_bound": 3.4864707348385678e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499964712284992,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34852762004647575,
    "payoff": 0.3499964712284992
  },
  {
    "beta": 0.873,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3480682213713887,
        "error_bound": 3.496765431890257e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3480682213713887,
        "error_bound": 3.496765431890257e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3480682213713887,
        "error_bound": 3.496765431890257e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3480682213713886,
        "error_bound": 3.496765431890257e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499934514323677,
      "N": 10,
      "chain": "archived"
    },
    "full_payoff": 0.34817088591576895,
    "payoff": 0.3499934514323677
  },
  {
    "beta": 0.8734999999999999,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3480076561684357,
        "error_bound": 3.510586639130928e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3480076561684357,
        "error_bound": 3.510586639130928e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3480076561684357,
        "error_bound": 3.510586639130928e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3480076561684357,
        "error_bound": 7.021173278261856e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498698700098648,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3480076561684357,
    "payoff": 0.3498698700098648
  },
  {
    "beta": 0.874,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34794711203897005,
        "error_bound": 3.5245175384925605e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34794711203897005,
        "error_bound": 3.5245175384925605e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34794711203897005,
        "error_bound": 3.5245175384925605e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34794711203897005,
        "error_bound": 3.5245175384925605e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34997951880606337,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34794711203897005,
    "payoff": 0.34997951880606337
  },
  {
    "beta": 0.8741000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34793500574092756,
        "error_bound": 3.527316996426235e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34793500574092756,
        "error_bound": 3.527316996426235e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34793500574092756,
        "error_bound": 3.527316996426235e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34793500574092756,
        "error_bound": 3.527316996426235e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34991735916980343,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34793500574092756,
    "payoff": 0.34991735916980343
  },
  {
    "beta": 0.8745,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34788658897199515,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34788658897199515,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34788658897199515,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34788658897199515,
        "error_bound": 0.0,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499848541456275,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3478865889719951,
    "payoff": 0.3499848541456275
  },
  {
    "beta": 0.875,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34782608695652173,
        "error_bound": 3.552713678800501e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34782608695652173,
        "error_bound": 3.552713678800501e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34782608695652173,
        "error_bound": 3.552713678800501e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34782608695652173,
        "error_bound": 3.552713678800501e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499104173348404,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34782608695652173,
    "payoff": 0.3499104173348404
  },
  {
    "beta": 0.8755,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3477656059815684,
        "error_bound": 3.566981605221385e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3477656059815684,
        "error_bound": 3.566981605221385e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3477656059815684,
        "error_bound": 3.566981605221385e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3477656059815684,
        "error_bound": 3.566981605221385e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34995581981255,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34776560598156847,
    "payoff": 0.34995581981255
  },
  {
    "beta": 0.875575,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3477565356493919,
        "error_bound": 3.569131684549428e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3477565356493919,
        "error_bound": 3.569131684549428e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3477565356493919,
        "error_bound": 3.569131684549428e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3477565356493919,
        "error_bound": 3.569131684549428e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34999599998918957,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34775653564939185,
    "payoff": 0.34999599998918957
  },
  {
    "beta": 0.8759570878077617,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34771033414906194,
        "error_bound": 3.580125635568967e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34771033414906194,
        "error_bound": 3.580125635568967e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34771033414906194,
        "error_bound": 3.580125635568967e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34771033414906194,
        "error_bound": 3.580125635568967e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.35000000000010506,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.3499999999999999,
    "payoff": 0.35000000000010506
  },
  {
    "beta": 0.876,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34770514603616126,
        "error_bound": 3.581364595565021e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34770514603616126,
        "error_bound": 3.581364595565021e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34770514603616126,
        "error_bound": 3.581364595565021e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34770514603616126,
        "error_bound": 3.581364595565021e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34998681884752736,
      "N": 5,
      "chain": "archived"
    },
    "full_payoff": 0.3499868188475267,
    "payoff": 0.34998681884752736
  },
  {
    "beta": 0.8765000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34764470710933426,
        "error_bound": 3.59586404736893e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34764470710933426,
        "error_bound": 3.59586404736893e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34764470710933426,
        "error_bound": 3.59586404736893e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34764470710933426,
        "error_bound": 3.59586404736893e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499323249496967,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34983323733871385,
    "payoff": 0.3499323249496967
  },
  {
    "beta": 0.877,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3475842891901285,
        "error_bound": 3.610481380894818e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3475842891901285,
        "error_bound": 3.610481380894818e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3475842891901285,
        "error_bound": 3.610481380894818e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3475842891901285,
        "error_bound": 3.610481380894818e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499865099479824,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34967965841647314,
    "payoff": 0.3499865099479824
  },
  {
    "beta": 0.87705,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34757824855320557,
        "error_bound": 3.61194965311153e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34757824855320557,
        "error_bound": 3.61194965311153e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34757824855320557,
        "error_bound": 3.61194965311153e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34757824855320557,
        "error_bound": 3.61194965311153e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34996033751575784,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34966430067424753,
    "payoff": 0.34996033751575784
  },
  {
    "beta": 0.8775,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34752389226759345,
        "error_bound": 0.0,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34752389226759345,
        "error_bound": 0.0,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34752389226759345,
        "error_bound": 0.0,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3475238922675934,
        "error_bound": 7.250436079184693e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499512112199077,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3495260822817817,
    "payoff": 0.3499512112199077
  },
  {
    "beta": 0.878,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34746351633078526,
        "error_bound": 3.6400754905742834e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34746351633078526,
        "error_bound": 3.6400754905742834e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34746351633078526,
        "error_bound": 3.6400754905742834e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34746351633078526,
        "error_bound": 3.6400754905742834e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499907677792999,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.3493725091356861,
    "payoff": 0.3499907677792999
  },
  {
    "beta": 0.8785000000000001,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3474031613687685,
        "error_bound": 3.6550552251033975e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3474031613687685,
        "error_bound": 3.6550552251033975e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3474031613687685,
        "error_bound": 3.6550552251033975e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3474031613687685,
        "error_bound": 3.6550552251033975e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34990364083824954,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3492189391793018,
    "payoff": 0.34990364083824954
  },
  {
    "beta": 0.878525,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.34740014417105974,
        "error_bound": 3.6558074488583055e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.34740014417105974,
        "error_bound": 3.6558074488583055e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.34740014417105974,
        "error_bound": 3.6558074488583055e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.34740014417105985,
        "error_bound": 3.6558074488583055e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3498870956857854,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.3492112607688209,
    "payoff": 0.3498870956857854
  },
  {
    "beta": 0.879,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3473428273706147,
        "error_bound": 3.670158759091427e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3473428273706147,
        "error_bound": 3.670158759091427e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3473428273706147,
        "error_bound": 3.670158759091427e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3473428273706148,
        "error_bound": 3.670158759091427e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.34997586068930964,
      "N": 12,
      "chain": "archived"
    },
    "full_payoff": 0.34906537261381415,
    "payoff": 0.34997586068930964
  },
  {
    "beta": 0.8795,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3472825143254036,
        "error_bound": 3.685387633610477e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3472825143254036,
        "error_bound": 3.685387633610477e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3472825143254036,
        "error_bound": 3.685387633610477e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3472825143254036,
        "error_bound": 3.685387633610477e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499789995684908,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34891180964047924,
    "payoff": 0.3499789995684908
  },
  {
    "beta": 0.88,
    "by_memory": [
      {
        "N": 16,
        "K": "16384",
        "payoff": 0.3472222222222222,
        "error_bound": 3.700743415417189e-15,
        "automaton_states": 28,
        "chain": "weight_binary"
      },
      {
        "N": 32,
        "K": "1073741824",
        "payoff": 0.3472222222222222,
        "error_bound": 3.700743415417189e-15,
        "automaton_states": 60,
        "chain": "weight_binary"
      },
      {
        "N": 64,
        "K": "4611686018427387904",
        "payoff": 0.3472222222222222,
        "error_bound": 3.700743415417189e-15,
        "automaton_states": 124,
        "chain": "weight_binary"
      },
      {
        "N": 128,
        "K": "85070591730234615865843651857942052864",
        "payoff": 0.3472222222222222,
        "error_bound": 3.700743415417189e-15,
        "automaton_states": 252,
        "chain": "weight_binary"
      }
    ],
    "best": {
      "payoff": 0.3499995396715306,
      "N": 11,
      "chain": "archived"
    },
    "full_payoff": 0.34875825046062386,
    "payoff": 0.3499995396715306
  }
]

==> anc/simulation/long_memory_results/summary.json <==
{
  "points": 519,
  "memories": [
    16,
    32,
    64,
    128
  ],
  "largest_improvement_over_archived_envelope": 0.00018932966403828466,
  "largest_N64_N128_difference": 1.6653345369377348e-16,
  "largest_error_bound": 1.5419764230904952e-14
}

==> anc/simulation/patient_beta.py <==
"""One calibration over (0,1), with stable near-patient policy evaluation.

V = Pi/(1-beta) + h, h(empty)=0. Solve the anchored policy equations
Pi*1 + h = r + beta P h without forming the diverging common value.
"""
from pathlib import Path
from decimal import Decimal,localcontext,ROUND_CEILING
import json,time,math,csv
import numpy as np
from scipy.sparse import coo_matrix
from scipy.sparse.linalg import spsolve
from temporal_construction import arrays
from quota_payoff import evaluate,optimize

ROOT=Path(__file__).resolve().parent
OUT=ROOT/'single_gl_patient_results';OUT.mkdir(exist_ok=True)
ELL=.3;P=.5;CEILING=.35;BETA_STAR=6/13;NMAX=12
TOL=1e-13;IC_TOL=3e-12

def stable_orders(N,beta):
    bits,count,binary,t0,t1,high,low=arrays(N)
    if beta>.98:
        # Near one, ordinary sums of beta**age lose distinctions between
        # incomparable records. Decimal ranking preserves the intended order.
        with localcontext() as ctx:
            ctx.prec=max(80,(N+2)*int(math.ceil(-math.log10(1-beta)))+20)
            b=Decimal(str(beta));weights=[b**j for j in range(N-1)]
            weight=[sum((weights[j] for j in range(N-1) if bits[s,j]),Decimal(0)) for s in range(len(bits))]
            sd=np.asarray(sorted(range(len(bits)),key=lambda s:(weight[s],int(binary[s]))),dtype=np.int64)
            sld=np.asarray(sorted(range(len(bits)),key=lambda s:(int(count[s]),weight[s],int(binary[s]))),dtype=np.int64)
    else:
        weight=bits@(beta**np.arange(N-1))
        sd=np.lexsort((binary,weight));sld=np.lexsort((binary,weight,count))
    seqs=[('weight_binary',np.argsort(binary)),('weight_discount',sd),
          ('layer_binary',np.lexsort((binary,count))),('layer_discount',sld)]
    seen=set();out=[]
    for name,seq in seqs:
        key=seq.tobytes()
        if key in seen:continue
        seen.add(key);rank=np.empty(len(seq),dtype=np.int64);rank[seq]=np.arange(len(seq))
        assert rank[0]==0 and np.all(rank[low]<rank[high])
        out.append((name,rank))
    return out

def anchored_direct(N,beta,base):
    t0,t1=arrays(N)[3:5];m=len(base);rr=np.arange(m);pr=P*base
    vv=np.r_[np.ones(m),-beta*(1-pr),-beta*pr]
    ii=np.r_[rr,rr,rr];jj=np.r_[rr,t0,t1];keep=jj!=0
    A=coo_matrix((np.r_[vv[keep],np.ones(m)],
                  (np.r_[ii[keep],rr],np.r_[jj[keep],np.zeros(m,dtype=int)])),shape=(m,m)).tocsc()
    sol=spsolve(A,pr);pi=float(sol[0]);h=sol.copy();h[0]=0.
    return pi,h

def value(N,beta,base,direct=False):
    t0,t1=arrays(N)[3:5];r=P*base
    if direct:pi,h=anchored_direct(N,beta,base)
    else:
        h=np.zeros(len(base))
        for it in range(2500):
            th=r+beta*(h[t0]+r*(h[t1]-h[t0]));pi=float(th[0]);nh=th-pi
            err=float(np.max(abs(nh-h)));h=nh
            if err<TOL:break
        else:pi,h=anchored_direct(N,beta,base)
    residual=float(np.max(abs(pi+h-(r+beta*(h[t0]+r*(h[t1]-h[t0]))))))
    assert residual<3e-12,(N,beta,residual)
    # Original Bellman residual bounds normalized-value error by residual,
    # even as beta approaches one. The empty-record identity bounds c0 too.
    cost=1-pi/P
    assert abs(cost+beta*h[1])<1e-11
    return pi,cost,h,residual

def credibility(pi,residual):
    return pi+residual<=CEILING+IC_TOL

def full_capped(beta,nmax=NMAX):
    best=dict(payoff=0.,N=0,Q=0,error=0.)
    if beta<=BETA_STAR:return best
    for N in range(2,nmax+1):
        if evaluate(N,1,beta)[1]<ELL-IC_TOL:continue
        count=arrays(N)[1];lo=1;hi=N;cache={}
        def at(q):
            if q not in cache:cache[q]=value(N,beta,count<q)
            return cache[q]
        while hi-lo>1:
            q=(hi+lo)//2;pi,c,h,e=at(q)
            if credibility(pi,e):lo=q
            else:hi=q
        pi,c,h,e=at(lo)
        if pi>best['payoff']+1e-12:best=dict(payoff=pi,N=N,Q=lo,error=e)
    return best

def diagnose(N,beta,base,pi,h):
    t0,t1=arrays(N)[3:5];high,low=arrays(N)[5:7]
    assert not np.any(base[high]&~base[low])
    reach=np.zeros(len(base),dtype=bool);reach[0]=True;todo=[0]
    for s in todo:
        for t in ([t0[s],t1[s]] if base[s] else [t0[s]]):
            if not reach[t]:reach[t]=True;todo.append(t)
    costs=beta*(h[t0]-h[t1]);slack=reach&base;binding=reach&~base
    cmin=float(costs[slack].min());cmax=float(costs[slack].max())
    assert cmin>=ELL-1e-10 and cmax<1
    assert abs(cmin-(1-pi/P))<1e-10
    bmin=beta*pi/(1-beta)+float((beta*h[t0[binding]]).min()) if binding.any() else None
    return dict(cost_min=cmin,cost_max=cmax,active_histories=int(reach.sum()),
                binding_value_min=bmin,BU_sustainable=bool(bmin is not None and bmin>1+1e-9))

def long_quota_certificate(beta):
    """A concrete implementable long-window quota with a narrow payoff bracket.

    Lifetime high-state value = p(1-rho**Q). Rolling value exceeds it by
    at most p*beta**N. Choose beta**N <= .01*(rho**Q-ell), which also
    certifies the empty-record credibility condition with strict slack.
    """
    with localcontext() as ctx:
        ctx.prec=85;b=Decimal(str(beta));ell=Decimal('.3');p=Decimal('.5')
        rho=b/(2-b);z=ell.ln()/rho.ln()
        q=int(z.to_integral_value(rounding=ROUND_CEILING))-1
        if q<1:return None
        cost=rho**q;margin=cost-ell
        assert margin>0
        n=max(q+1,int(( (margin/100).ln()/b.ln()).to_integral_value(rounding=ROUND_CEILING)))
        lower=p*(1-cost);tail=p*b**n;upper=lower+tail
        assert upper<p*(1-ell)
        return dict(N=n,Q=q,lower=float(lower),upper=float(upper),width=float(tail),
                    gap_upper=float(p*(1-ell)-lower),
                    lower_decimal=str(lower),upper_decimal=str(upper),
                    beta_decimal=str(b),minimum_cost_lower=float(cost-b**n))

def construct_stable(beta,nmax=NMAX,keep_rule=False):
    if beta<=BETA_STAR:return dict(payoff=0.,N=0,K=0,chain='none',error=0.)
    best=None;bestbase=None;besth=None
    for N in range(2,nmax+1):
        if evaluate(N,1,beta)[1]<ELL-IC_TOL:continue
        for name,rank in stable_orders(N,beta):
            lo=1;hi=len(rank);cache={}
            def at(k):
                if k not in cache:cache[k]=value(N,beta,rank<k)
                return cache[k]
            while hi-lo>1:
                k=(hi+lo)//2;pi,c,h,e=at(k)
                if credibility(pi,e):lo=k
                else:hi=k
            pi,c,h,e=at(lo)
            assert credibility(pi,e)
            if best is None or pi>best['payoff']+1e-12:
                best=dict(payoff=pi,N=N,K=lo,chain=name,error=e);bestbase=rank<lo;besth=h
    if best is None:return dict(payoff=0.,N=0,K=0,chain='none',error=0.)
    best.update(diagnose(best['N'],beta,bestbase,best['payoff'],besth))
    if keep_rule:best['base_histories']=[format(int(s),f'0{best["N"]-1}b') for s in np.flatnonzero(bestbase)]
    return best

def finish_row(beta,full,construction,global_exact=False):
    delta=float(Decimal(1)-Decimal(str(beta)))
    raw=full['payoff'];c=construction['payoff'];cert=None
    if beta>.88:cert=long_quota_certificate(beta)
    f=max(raw,cert['lower']) if cert else raw
    fu=max(raw+full.get('error',0),cert['upper']) if cert else raw
    best=max(f,c);bestu=max(fu,c+construction.get('error',0))
    if beta<=BETA_STAR:lower=upper=0.
    elif global_exact:lower=upper=f
    else:lower=max(f-full.get('error',0),CEILING-delta/beta*ELL);upper=CEILING
    return dict(beta=beta,one_minus_beta=delta,full=full,construction=construction,long_quota_certificate=cert,
                full_capped_payoff=raw,full_payoff_upper=fu,expanded_payoff_upper=bestu,
                full_payoff=f,constructed_payoff=c,expanded_payoff=best,
                full_discounted=f/delta,expanded_discounted=best/delta,
                global_full_exact=global_exact,global_full_lower=lower,global_full_upper=upper,
                global_full_gap_upper=CEILING-lower if beta>BETA_STAR else CEILING)

def validate():
    from temporal_construction import orders,policy_value
    for beta in [.6,.87,.99,.999999,1-1e-10]:
        N=10;name,rank=next(x for x in stable_orders(N,beta) if x[0]=='weight_binary')
        base=rank<145
        a=value(N,beta,base);d=value(N,beta,base,direct=True)
        assert abs(a[0]-d[0])<1e-11 and max(abs(a[2]-d[2]))<1e-10
        if beta<.9:
            old=policy_value(N,beta,base)
            assert abs(old[0]-a[0])<2e-11
    for b in [.99,.999999,1-1e-10]:
        pi,c,h,e=value(2,b,np.array([True,False]))
        assert abs(pi-1/(2+b))<2e-12
    print('Validated anchored equations against direct solves and quota-one formulas through beta=0.9999999999.',flush=True)

def compute():
    oldfull=[r for r in json.loads((ROOT/'quota_payoff_results/all_results.json').read_text()) if r['ell']==ELL]
    oldconst={r['beta']:r for r in json.loads((ROOT/'temporal_construction_results/all_results.json').read_text()) if r['ell']==ELL}
    rows=[]
    for f in oldfull:
        c=oldconst[f['beta']]
        rows.append(finish_row(f['beta'],dict(payoff=f['payoff'],N=f['N'],Q=f['Q']),c,True))
    grid=np.r_[np.linspace(.001,.45,36),BETA_STAR,
               BETA_STAR+np.geomspace(1e-10,.004,25),
               np.linspace(.881,.98,61),1-np.geomspace(.02,1e-10,85),
               .9,.95,.99,.999,.9999,.99999,.999999,.99999999,1-1e-10]
    grid=sorted(set(float(b) for b in grid));done={r['beta'] for r in rows};start=time.time()
    for i,b in enumerate(grid):
        if b in done:continue
        if b<=.88:
            f=optimize(b,ELL);f=dict(payoff=f['payoff'],N=f['N'],Q=f['Q'])
            c=construct_stable(b);r=finish_row(b,f,c,True)
        else:r=finish_row(b,full_capped(b),construct_stable(b),False)
        rows.append(r);done.add(b)
        if i%10==0:
            print('point',i,'/',len(grid),'beta',format(b,'.12f'),'elapsed',round(time.time()-start,1),flush=True)
            (OUT/'all_results.json').write_text(json.dumps(sorted(rows,key=lambda r:r['beta']),indent=2))
    rows.sort(key=lambda r:r['beta']);(OUT/'all_results.json').write_text(json.dumps(rows,indent=2))
    fields=['beta','one_minus_beta','full_capped_payoff','full_payoff','full_payoff_upper','constructed_payoff','expanded_payoff','expanded_payoff_upper','full_discounted','expanded_discounted','global_full_exact','global_full_lower','global_full_upper','global_full_gap_upper']
    with (OUT/'patient_beta_data.csv').open('w') as f:
        w=csv.DictWriter(f,fieldnames=fields,extrasaction='ignore');w.writeheader();w.writerows(rows)
    keys=[]
    for b in [.9,.95,.99,.9999,.999999,.99999999,1-1e-10]:
        keys.append(min(rows,key=lambda r:abs(r['beta']-b)))
    summary=dict(p=P,g_H=1,g_L=ELL,ceiling=CEILING,beta_star=BETA_STAR,Nmax=NMAX,
                 beta_max=max(r['beta'] for r in rows),points=len(rows),key_points=keys,
                 max_patient_normalized_error=max(r['construction'].get('error',0) for r in rows if r['beta']>.88))
    (OUT/'summary.json').write_text(json.dumps(summary,indent=2))
    endpoint=construct_stable(1-1e-10,keep_rule=True)
    (OUT/'endpoint_construction.json').write_text(json.dumps(endpoint,indent=2))
    print('FINISHED',len(rows),'points;',round(time.time()-start,1),'seconds',flush=True)

if __name__=='__main__':validate();compute()


==> anc/simulation/plot_klr_simple.py <==
"""Figure 2 from archived full quotas and the extended N=128 construction search.

Place this file in simulation/ and run it from anywhere:
    python3 simulation/plot_klr_simple.py
It writes figures/figure2_compact_v195.pdf and figures/figure2_compact_v195.png in the package root.
Optional arguments override the inputs and outputs:
    python3 plot_klr_simple.py PATH/TO/zoom_data.json OUTPUT_DIR
"""
from pathlib import Path
import json
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
from quota_payoff import evaluate

R = Path(__file__).resolve().parent
data = Path(sys.argv[1]) if len(sys.argv) > 1 else R / "zoomed_comparison_results" / "zoom_data.json"
out = Path(sys.argv[2]) if len(sys.argv) > 2 else R.parent / "figures"
out.mkdir(parents=True, exist_ok=True)

z = json.loads(data.read_text())
B, G, GRAY = "#225b87", "#19805f", "#777777"  # colors of plot_v191_figures.py
C, BS = 0.35, 6 / 13                            # ceiling and beta* at p=1/2, ell=0.3, r_L=-2
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "dejavuserif",
                     "pdf.fonttype": 42, "axes.spines.top": False, "axes.spines.right": False})

# Exhaustive full-quota optima are archived for beta in (beta*, 0.88].
rows = sorted([r for r in z if BS < r["beta"] <= 0.88], key=lambda r: r["beta"])
x = np.array([r["beta"] for r in rows])
full = np.array([r["full_payoff"] for r in rows])
# Full quotas are themselves temporally lower-closed restrictions, so the best
# restriction found is the larger of the searched construction and the full quota.
extended = {r['beta']:r for r in json.loads((R/'long_memory_results/results.json').read_text())}
assert len(extended)==len(rows)
best = np.array([extended[r['beta']]['payoff'] for r in rows])
assert np.all(best >= full) and np.all(best <= C + 1e-9)

fig, a = plt.subplots(figsize=(6.0, 1.85))
a.plot([BS, 0.88], [C, C], color=GRAY, lw=2.2, solid_capstyle="butt", zorder=2)
# Preserve discontinuities at certified entry points, as in the original figure.
px=[];py=[]
for i,r in enumerate(rows):
    if i and (rows[i-1]['full']['N'],rows[i-1]['full']['Q'])!=(r['full']['N'],r['full']['Q']) and abs(r['full_payoff']-C)<1e-10:
        prev=rows[i-1]['full']
        px.extend([r['beta'],np.nan]);py.extend([evaluate(prev['N'],prev['Q'],r['beta'])[0],np.nan])
    px.append(r['beta']);py.append(r['full_payoff'])
a.plot(px, py, color=B, lw=1.1, zorder=4)
a.plot(x, best, color=G, ls="--", lw=1.0, zorder=5)
a.set(xlim=(BS, 0.88), ylim=(0.306, 0.3525), xlabel=r"$\beta_S$", ylabel="Payoff")
a.set_xticks([BS, 0.6, 0.7, 0.8])
a.set_xticklabels([r"$\beta^\ast$", "0.6", "0.7", "0.8"])
a.set_yticks([0.31, 0.33, 0.35])
a.set_yticklabels(["0.31", "0.33", "0.35"])
a.grid(axis="y", alpha=0.2, lw=0.5)
handles = [Line2D([], [], color=GRAY, lw=2.2, label="KLR's project payoff"),
           Line2D([], [], color=B, lw=1.1, label="Full quotas"),
           Line2D([], [], color=G, ls="--", lw=1.0, label="Best found")]
a.legend(handles=handles, loc="lower left", ncol=1, fontsize=8, frameon=False)
fig.tight_layout(pad=.4)
fig.savefig(out / "figure2_compact_v195.pdf")
fig.savefig(out / "figure2_compact_v195.png", dpi=180)
plt.close(fig)
print(f"{len(rows)} discount factors; largest full-quota shortfall {C - full.min():.4f}; "
      f"largest shortfall of the best restriction found {C - best.min():.4f}")


==> anc/simulation/plot_patient_beta.py <==
"""Single-g_L full-range plot and near-one detail, with explicit certificates."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch
from matplotlib.ticker import FuncFormatter,LogLocator
from quota_payoff import evaluate

ROOT=Path(__file__).resolve().parent;OUT=ROOT/'single_gl_patient_results'
rows=json.loads((OUT/'all_results.json').read_text())
BS=6/13;CEIL=.35;ELL=.3
BLUE='#205983';GREEN='#217b5e';GRAY='#747474';ORANGE='#c76a25'
plt.rcParams.update({'font.family':'serif','font.serif':['DejaVu Serif'],'font.size':12,
                    'axes.labelsize':12,'axes.titlesize':13,'xtick.labelsize':11,'ytick.labelsize':11,
                    'mathtext.fontset':'dejavuserif','pdf.fonttype':42,'svg.fonttype':'none',
                    'axes.spines.top':False,'axes.spines.right':False})
positive=[r for r in rows if r['beta']>BS]
patient=[r for r in rows if r['beta']>.88]

def full_curve(ax,discounted=False):
    rr=[r for r in rows if BS<r['beta']<=.88]
    for a,b in zip(rr[:-1],rr[1:]):
        ya=a['full_payoff'];yb=b['full_payoff']
        change=(a['full']['N'],a['full']['Q'])!=(b['full']['N'],b['full']['Q'])
        if change and abs(yb-CEIL)<1e-10:
            left=evaluate(a['full']['N'],a['full']['Q'],b['beta'])[0]
            if discounted:ya/=a['one_minus_beta'];left/=b['one_minus_beta'];yb/=b['one_minus_beta']
            ax.plot([a['beta'],b['beta']],[ya,left],color=BLUE,lw=1.7)
            ax.plot([b['beta'],b['beta']],[left,yb],color=BLUE,lw=.6,alpha=.3)
        else:
            if discounted:ya/=a['one_minus_beta'];yb/=b['one_minus_beta']
            ax.plot([a['beta'],b['beta']],[ya,yb],color=BLUE,lw=1.7)
    vals=[r['full_discounted'] if discounted else r['full_payoff'] for r in patient]
    ax.plot([r['beta'] for r in patient],vals,color=BLUE,ls=(0,(3,2)),lw=1.7)
    ax.plot([0,BS],[0,0],color=BLUE,lw=1.7)

fig,axs=plt.subplots(1,2,figsize=(13.2,5.8))
fig.subplots_adjust(left=.075,right=.985,bottom=.30,top=.76,wspace=.24)
fig.suptitle('One calibration over the full discount-factor interval',x=.075,ha='left',y=.965,fontsize=19)
fig.text(.075,.875,r'$p=1/2,\quad g_H=1,\quad g_L=0.3,\quad\overline{\Pi}=0.35$   |   Empty initial record; immediate reversion',fontsize=12)
fig.text(.075,.815,r'Computed through $\beta=0.9999999999$; the high-patience full-quota optimum is enclosed by certified bounds.',fontsize=11.5)
for j,ax in enumerate(axs):
    discounted=bool(j);full_curve(ax,discounted)
    xb=np.array([r['beta'] for r in positive]);d=np.array([r['one_minus_beta'] for r in positive])
    g=np.array([r['expanded_payoff'] for r in positive])
    if discounted:g/=d
    ax.plot(xb,g,color=GREEN,ls=(0,(5,2)),lw=1.4,zorder=4)
    ax.plot([0,BS],[0,0],color=GREEN,ls=(0,(5,2)),lw=1.3)
    px=np.array([r['beta'] for r in patient]);pd=np.array([r['one_minus_beta'] for r in patient])
    lo=np.array([r['global_full_lower'] for r in patient]);hi=np.full(len(px),CEIL)
    if discounted:lo/=pd;hi/=pd
    ax.fill_between(px,lo,hi,color=BLUE,alpha=.15,zorder=0)
    top=CEIL/d if discounted else np.full(len(d),CEIL)
    ax.plot(xb,top,color=GRAY,ls=(0,(5,3)),lw=1.0,zorder=0)
    ax.axvspan(0,BS,color='#f1f1f1',zorder=-3)
    ax.axvline(BS,color='#b6b6b6',ls=':',lw=.8)
    ax.set_xlim(0,1);ax.set_xticks(np.arange(0,1.01,.2));ax.set_xlabel(r'Discount factor $\beta$')
    ax.grid(axis='y',color='#dddddd',lw=.55)
    ax.text(.025,.085,r'$\Pi=V=0$ for $\beta\leq6/13$',transform=ax.transAxes,fontsize=10,color=GRAY)
axs[0].set_ylim(-.02,.405);axs[0].set_ylabel(r'Normalized payoff $(1-\beta)V(\beta)$')
axs[0].set_title('(a) Normalized payoff',loc='left',pad=10)
axs[0].scatter([BS],[0],s=23,color=BLUE,zorder=7)
axs[0].scatter([BS],[CEIL],s=34,facecolors='white',edgecolors=BLUE,zorder=7)
axs[0].scatter([6/7],[CEIL],s=55,color=ORANGE,zorder=8)
axs[0].annotate(r'$\beta=6/7$: ceiling attained',xy=(6/7,CEIL),xytext=(.48,.384),fontsize=10.5,color=ORANGE,
                arrowprops=dict(arrowstyle='-',color=ORANGE,lw=.7))
axs[1].set_yscale('symlog',linthresh=1,linscale=.6)
axs[1].set_ylim(-.08,7e9);axs[1].set_ylabel(r'Discounted payoff $V(\beta)$')
axs[1].set_yticks([0,1,1e3,1e6,1e9])
axs[1].yaxis.set_major_formatter(FuncFormatter(lambda x,pos:'0' if x==0 else ('1' if x==1 else r'$10^{%d}$'%round(np.log10(x)))))
axs[1].set_title('(b) Discounted payoff; logarithmic scale above 1',loc='left',pad=10)
handles=[Line2D([0],[0],color=BLUE,lw=1.8,label=r'Global full-quota optimum, $\beta\leq0.88$'),
         Line2D([0],[0],color=BLUE,lw=1.8,ls='--',label=r'Full-quota payoff lower bound, $\beta>0.88$'),
         Line2D([0],[0],color=GREEN,lw=1.5,ls='--',label='Adding temporal constructions, N ≤ 12'),
         Patch(facecolor=BLUE,alpha=.15,label='Certified band for unrestricted full-quota optimum')]
fig.legend(handles=handles,loc='lower center',bbox_to_anchor=(.53,.09),ncol=2,frameon=False,fontsize=10.5,columnspacing=2)
fig.text(.075,.025,'Above β = 0.88, blue shows certified attainable lower bounds; green also includes the searched temporal lower sets.',fontsize=10,color='#4d4d4d')
for ext in ['pdf','png','svg']:fig.savefig(OUT/f'single_gl_full_interval.{ext}',dpi=220,facecolor='white')
plt.close(fig)

# A logarithmic distance-to-one axis resolves values hidden in the full plot.
rr=[r for r in patient if r['beta']>=.9];d=np.array([r['one_minus_beta'] for r in rr]);x=-np.log10(d)
fullgap=np.array([r['global_full_gap_upper'] for r in rr])
expandedgap=np.maximum(CEIL-np.array([r['expanded_payoff'] for r in rr]),1e-16)
rawgap=np.maximum(CEIL-np.array([r['constructed_payoff'] for r in rr]),1e-16)
fig,axs=plt.subplots(1,2,figsize=(13.2,5.6))
fig.subplots_adjust(left=.075,right=.985,bottom=.29,top=.77,wspace=.25)
fig.suptitle('Resolving the approach to full patience',x=.075,ha='left',y=.97,fontsize=19)
fig.text(.075,.875,r'$p=1/2,\quad g_H=1,\quad g_L=0.3$   |   Each step to the right reduces $1-\beta$ by a factor of ten.',fontsize=12)
axs[0].plot(x,fullgap,color=BLUE,lw=1.7,label='Upper bound on global full-quota gap')
axs[0].plot(x,expandedgap,color=GREEN,ls=(0,(4,2)),lw=1.5,label='Gap bound after adding temporal constructions')
axs[0].plot(x,rawgap,color=ORANGE,ls=':',lw=1.4,label='Temporal constructions alone, N ≤ 12')
axs[0].plot(x,ELL*d/(1-d),color=GRAY,ls='--',lw=1.0,label=r'General bound $0.3(1-\beta)/\beta$')
axs[0].set_yscale('log');axs[0].set_ylim(5e-12,.02)
axs[0].set_ylabel(r'Gap to the ceiling $0.35$');axs[0].set_title('(a) The unrestricted optimum approaches the ceiling',loc='left',pad=10,fontsize=12)
axs[0].annotate(r'Gap $<1.9\times10^{-11}$',xy=(10,fullgap[-1]),xytext=(6.3,5e-7),fontsize=11,color=BLUE,
                arrowprops=dict(arrowstyle='-',color=BLUE,lw=.7))
fv=np.array([r['full_discounted'] for r in rr]);gv=np.array([r['expanded_discounted'] for r in rr])
axs[1].plot(x,fv,color=BLUE,lw=1.8)
axs[1].plot(x,gv,color=GREEN,ls=(0,(4,2)),lw=1.5)
axs[1].plot(x,CEIL/d,color=GRAY,ls='--',lw=1)
axs[1].fill_between(x,np.array([r['global_full_lower'] for r in rr])/d,CEIL/d,color=BLUE,alpha=.15)
axs[1].set_yscale('log');axs[1].set_ylabel(r'Discounted payoff $V(\beta)$')
axs[1].set_title(r'(b) Discounted payoff grows at rate $1/(1-\beta)$',loc='left',pad=10,fontsize=12)
for ax in axs:
    ax.set_xlim(1,10);ax.set_xticks([1,2,4,6,8,10]);ax.set_xticklabels(['1','2','4','6','8','10'])
    ax.set_xlabel(r'Patience index $-\log_{10}(1-\beta)$')
    ax.grid(alpha=.2,lw=.5)
fig.legend(handles=axs[0].get_legend_handles_labels()[0],labels=axs[0].get_legend_handles_labels()[1],
           loc='lower center',bbox_to_anchor=(.53,.07),ncol=2,frameon=False,fontsize=10.5,columnspacing=2)
fig.text(.075,.02,'Index 2 means β = 0.99; index 6 means β = 0.999999; index 10 means β = 0.9999999999. The orange plateau reflects finite memory.',fontsize=10,color='#4d4d4d')
for ext in ['pdf','png','svg']:fig.savefig(OUT/f'single_gl_near_one.{ext}',dpi=220,facecolor='white')
plt.close(fig)
print('Saved full-interval and near-one figures.')


==> anc/simulation/plot_v191_figures.py <==
"""Publication figures from archived, certified simulation results; no rerun required."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from quota_payoff import evaluate
R=Path(__file__).resolve().parent; O=R.parent/'figures';O.mkdir(exist_ok=True)
z=json.loads((R/'zoomed_comparison_results/zoom_data.json').read_text())
m=json.loads((R/'zoomed_comparison_results/matched_memory_data.json').read_text())
B='#225b87';G='#19805f';GRAY='#777777';P='#8751a0';C=.35;BS=6/13
plt.rcParams.update({'font.family':'serif','font.size':10,'mathtext.fontset':'dejavuserif','pdf.fonttype':42,'axes.spines.top':False})
def path(rows):
 x=[];y=[]
 for i,r in enumerate(rows):
  if i and (rows[i-1]['full']['N'],rows[i-1]['full']['Q'])!=(r['full']['N'],r['full']['Q']) and abs(r['full_payoff']-C)<1e-10:
   a=rows[i-1];left=evaluate(a['full']['N'],a['full']['Q'],r['beta'])[0]
   x.extend([r['beta'],np.nan]);y.extend([left,np.nan])
  x.append(r['beta']);y.append(r['full_payoff'])
 return x,y
rr=[r for r in z if BS<r['beta']<=.88];tail=[r for r in z if r['beta']>.88];detail=[r for r in rr if r['beta']>=.465]
fig,ax=plt.subplots(1,2,figsize=(7.2,3.6));fig.subplots_adjust(left=.095,right=.90,bottom=.28,top=.91,wspace=.42)
a=ax[0];a.axhline(C,color='black',ls='-.',lw=.8);a.plot([0,BS],[0,0],color=GRAY,lw=3);a.plot([BS,1],[C,C],color=GRAY,lw=1.2)
a.scatter([BS],[C],color=GRAY,s=28,zorder=6)
a.plot([0,BS],[0,0],color=B,lw=1.3);a.plot(*path(rr),color=B,lw=1.2)
a.plot([r['beta'] for r in tail],[r['global_full_lower'] for r in tail],color=B,ls='--',lw=1.2)
beta=np.linspace(BS,1,300);a.plot(beta,C-.3*(1-beta)/beta,color='black',ls=':',lw=1)
a.scatter([BS],[0],color=B,s=23,zorder=7)
# Half-open right limit is offset visually by a blue open ring around the gray KLR point.
a.scatter([BS],[C],facecolors='none',edgecolors=B,s=65,zorder=8,lw=1.1)
a.scatter([6/7],[C],color=B,s=22,zorder=7);a.annotate(r'$6/7$',(6/7,C),xytext=(.74,.28),arrowprops={'arrowstyle':'-','lw':.6},fontsize=9)
a.set(xlim=(0,1),ylim=(-.015,.37),xlabel=r'$\beta_S$',ylabel='Normalized payoff');a.text(.02,1.04,'(a)',transform=a.transAxes)
a.set_xticks([0,.5,1]);a.set_yticks([0,.1,.2,.3,.35])
a=ax[1];a.axhline(C,color=GRAY,lw=1.2);a.axhline(C,color='black',ls='-.',lw=.8);a.plot(*path(detail),color=B,lw=1.2)
a.plot([r['beta'] for r in detail],[r['constructed_payoff'] for r in detail],color=G,ls='--',lw=1.1)
a.set(xlim=(.465,.88),ylim=(.306,.352),xlabel=r'$\beta_S$');a.set_yticks([.31,.33,.35]);a.set_xticks([.5,.6,.7,.8]);a.text(.02,1.04,'(b)',transform=a.transAxes)
sec=a.secondary_yaxis('right',functions=(lambda x:2*(C-x),lambda e:C-e/2));sec.set_ylabel('Excess empty-record cost',fontsize=9);sec.set_yticks([0,.04,.08])
r=min(z,key=lambda x:abs(x['beta']-.87));lo=r['full_payoff'];hi=r['constructed_payoff']
a.plot([.87,.87],[lo,hi],color='black',lw=.8);a.scatter([.87,.87],[lo,hi],color=[B,G],s=13,zorder=6)
a.annotate('+0.00146',xy=(.87,(lo+hi)/2),xytext=(.67,.317),fontsize=8,arrowprops={'arrowstyle':'-','lw':.6})
for a in ax:a.grid(axis='y',alpha=.2,lw=.5)
h=[Line2D([],[],color='black',ls='-.',label="Payoff ceiling (KLR's binary-action bound)"),Line2D([],[],color=GRAY,label='KLR project payoff'),Line2D([],[],color=B,label='Best full quota'),Line2D([],[],color=B,ls='--',label=r'Certified lower bound ($\beta_S>0.88$)'),Line2D([],[],color='black',ls=':',label='Theorem 2 floor'),Line2D([],[],color=G,ls='--',label=r'Selective restriction (searched, $N\leq12$)')]
fig.legend(handles=h,loc='lower center',ncol=2,fontsize=8,frameon=False,bbox_to_anchor=(.5,-.01))
fig.savefig(O/'klr_sawtooth_twopanel.pdf',bbox_inches='tight');fig.savefig(O/'klr_sawtooth_twopanel.png',dpi=180,bbox_inches='tight');plt.close(fig)
# Difference panel retained in supplement.
fig,a=plt.subplots(figsize=(6.4,2.6));x=np.array([r['beta'] for r in detail]);gain=np.array([r['constructed_payoff']-r['full_payoff'] for r in detail])
a.axhline(0,color=GRAY,lw=.8);a.plot(x,gain,color=G);a.fill_between(x,0,gain,color=G,alpha=.1);a.set(xlabel=r'$\beta_S$',ylabel='Normalized payoff gain',xlim=(.465,.88));a.grid(alpha=.2);fig.tight_layout();fig.savefig(O/'selective_gain.pdf');plt.close(fig)
# Matched-memory comparison.
t=[r for r in z if r['beta']>=.99];tx=-np.log10([r['one_minus_beta'] for r in t]);mx=np.array([-np.log10(1-float(r['beta'])) for r in m])
q12=np.array([r['full_capped_payoff'] for r in t]);t12=np.array([r['constructed_payoff'] for r in t]);q16=np.array([r['full']['payoff'] for r in m]);t16=np.array([r['construction']['payoff'] for r in m])
fig,ax=plt.subplots(1,2,figsize=(7.2,3.5));fig.subplots_adjust(left=.10,right=.98,bottom=.29,top=.92,wspace=.35)
ax[0].plot(tx,q12,color=B);ax[0].plot(tx,t12,color=G);ax[0].plot(mx,q16,color=B,ls='--',marker='s',ms=3);ax[0].plot(mx,t16,color=P,ls='--',marker='o',ms=3);ax[0].axhline(C,color=GRAY,ls=':',lw=.8);ax[0].set_ylabel('Normalized payoff');ax[0].text(.02,1.03,'(a)',transform=ax[0].transAxes)
ax[1].semilogy(tx,C-t12,color=G);ax[1].semilogy(mx,C-t16,color=P,ls='--',marker='o',ms=3);ax[1].set_ylabel('Gap to 0.35');ax[1].text(.02,1.03,'(b)',transform=ax[1].transAxes)
for a in ax:a.set(xlim=(2,10),xlabel=r'$-\log_{10}(1-\beta_S)$');a.grid(alpha=.2);a.set_xticks([2,4,6,8,10])
h=[Line2D([],[],color=B,label=r'Full quota, $N\leq12$'),Line2D([],[],color=G,label=r'Selective, $N\leq12$'),Line2D([],[],color=B,ls='--',label=r'Full quota, $N\leq16$'),Line2D([],[],color=P,ls='--',label=r'Selective, $N\leq16$')]
fig.legend(handles=h,loc='lower center',ncol=2,fontsize=9,frameon=False);fig.savefig(O/'selective_matched_memory.pdf',bbox_inches='tight');plt.close(fig)
print('Generated three publication figures.')


==> anc/simulation/plot_zoomed_comparison.py <==
"""Zoomed payoffs and memory-matched comparisons; no envelope substitution."""
from pathlib import Path
from decimal import Decimal
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import FormatStrFormatter
from quota_payoff import evaluate

ROOT=Path(__file__).resolve().parent; OUT=ROOT/'zoomed_comparison_results'
rows=json.loads((OUT/'zoom_data.json').read_text())
memory=json.loads((OUT/'matched_memory_data.json').read_text())
BLUE='#225b87'; GREEN='#19805f'; PURPLE='#8751a0'; ORANGE='#c27128'; GRAY='#777777'
CEIL=.35
plt.rcParams.update({'font.family':'serif','font.serif':['DejaVu Serif'],
 'font.size':12,'axes.labelsize':12,'axes.titlesize':13,'xtick.labelsize':11,
 'ytick.labelsize':11,'mathtext.fontset':'dejavuserif','pdf.fonttype':42,
 'svg.fonttype':'none','axes.spines.top':False,'axes.spines.right':False})

def full_path(rr,discounted=False):
    x=[];y=[]
    for i,r in enumerate(rr):
        b=r['beta'];d=r['one_minus_beta']
        if i:
            a=rr[i-1]
            change=(a['full']['N'],a['full']['Q'])!=(r['full']['N'],r['full']['Q'])
            if change and abs(r['full_payoff']-CEIL)<1e-10:
                left=evaluate(a['full']['N'],a['full']['Q'],b)[0]
                x.extend([b,np.nan]);y.extend([left/d if discounted else left,np.nan])
        x.append(b);y.append(r['full_payoff']/d if discounted else r['full_payoff'])
    return x,y

rr=[r for r in rows if .465<=r['beta']<=.88]
x=np.array([r['beta'] for r in rr]);d=np.array([r['one_minus_beta'] for r in rr])
f=np.array([r['full_payoff'] for r in rr]);c=np.array([r['constructed_payoff'] for r in rr])
gain=c-f
fig,axs=plt.subplots(2,2,figsize=(13.2,9.0))
fig.subplots_adjust(left=.085,right=.98,bottom=.17,top=.84,wspace=.25,hspace=.37)
fig.suptitle('Payoff differences under full quotas and temporal closure',x=.085,ha='left',y=.972,fontsize=18)
fig.text(.085,.915,r'$p=1/2,\quad g_H=1,\quad g_L=0.3,\quad \overline{\Pi}=0.35$  |  Empty initial record; immediate reversion',fontsize=12)
for ax in [axs[0,0],axs[0,1],axs[1,0]]:
    is_v=ax is axs[1,0]
    fx,fy=full_path(rr,is_v)
    ax.plot(fx,fy,color=BLUE,lw=1.8,zorder=3)
    ax.plot(x,c/d if is_v else c,color=GREEN,ls=(0,(4,2)),lw=1.65,zorder=4)
    ax.plot(x,CEIL/d if is_v else np.full(len(x),CEIL),color=GRAY,ls=':',lw=1.15,zorder=1)
    ax.fill_between(x,f/d if is_v else f,c/d if is_v else c,where=c>=f,color=GREEN,alpha=.09,zorder=0)
    ax.set_xlim(.465,.88)
    ax.grid(axis='y',color='#dddddd',lw=.6)
    ax.set_xlabel(r'Discount factor $\beta$')
axs[0,0].set_ylim(.306,.352)
axs[0,0].set_yticks([.31,.32,.33,.34,.35])
axs[0,0].set_title('(a) Normalized payoff: informative range',loc='left',pad=10)
axs[0,0].set_ylabel(r'Normalized payoff $\Pi=(1-\beta)V$')
axs[0,1].set_xlim(.84,.88);axs[0,1].set_ylim(.343,.3513)
axs[0,1].set_xticks([.84,.85,.86,.87,.88])
axs[0,1].set_yticks([.344,.346,.348,.350]);axs[0,1].yaxis.set_major_formatter(FormatStrFormatter('%.3f'))
axs[0,1].set_title('(b) Close-up around ceiling attainment',loc='left',pad=10)
axs[0,1].set_ylabel(r'Normalized payoff $\Pi$')
axs[0,1].scatter([6/7],[.35],s=45,color=ORANGE,zorder=7)
axs[0,1].annotate(r'$\beta=6/7$: ceiling attained',xy=(6/7,.35),xytext=(.844,.35065),fontsize=10.5,color=ORANGE,
                  arrowprops=dict(arrowstyle='-',color=ORANGE,lw=.8))
r87=min(rr,key=lambda r:abs(r['beta']-.87));lo=r87['full_payoff'];hi=r87['constructed_payoff']
axs[0,1].plot([.87,.87],[lo,hi],color='#444444',lw=1,zorder=8)
axs[0,1].scatter([.87,.87],[lo,hi],color=[BLUE,GREEN],s=23,zorder=8)
axs[0,1].annotate(r'$+0.001464$',xy=(.87,(lo+hi)/2),xytext=(.8715,.3470),fontsize=10.5,
                  arrowprops=dict(arrowstyle='-',color='#444444',lw=.8))
axs[1,0].set_ylim(.62,2.98)
axs[1,0].set_title('(c) Discounted payoff: linear scale',loc='left',pad=10)
axs[1,0].set_ylabel(r'Discounted payoff $V$')
ax=axs[1,1]
ax.axhline(0,color=GRAY,lw=1)
ax.plot(x,gain,color=GREEN,lw=1.5)
ax.fill_between(x,0,gain,where=gain>=0,color=GREEN,alpha=.14)
ax.fill_between(x,0,gain,where=gain<0,color=ORANGE,alpha=.6)
ax.set_xlim(.465,.88);ax.set_ylim(-.0015,.041)
ax.set_yticks([0,.01,.02,.03,.04]);ax.set_xlabel(r'Discount factor $\beta$')
ax.set_ylabel(r'Payoff difference $\Pi_{\mathrm{T}}-\Pi_{\mathrm{Q}}^*$')
ax.set_title('(d) Normalized payoff difference',loc='left',pad=10)
ax.grid(axis='y',color='#dddddd',lw=.6)
handles=[Line2D([0],[0],color=BLUE,lw=1.8,label='Globally optimal full quota; unrestricted memory'),
         Line2D([0],[0],color=GREEN,lw=1.6,ls='--',label='Searched temporal construction; N ≤ 12'),
         Line2D([0],[0],color=GRAY,lw=1.15,ls=':',label='Payoff ceiling')]
fig.legend(handles=handles,loc='lower center',bbox_to_anchor=(.53,.065),ncol=2,frameon=False,fontsize=10.8)
fig.text(.085,.023,'Green reports the construction itself. Its payoff is compared directly with the quota benchmark throughout the plotted range.',fontsize=10,color='#555555')
for ext in ['png','pdf','svg']:fig.savefig(OUT/f'single_gl_zoomed_comparison.{ext}',dpi=220,facecolor='white')
plt.close(fig)

# The high-patience comparison applies the SAME memory cap to both classes.
tail=[r for r in rows if r['beta']>=.9]
tx=-np.log10(np.array([r['one_minus_beta'] for r in tail]))
q12=np.array([r['full_capped_payoff'] for r in tail]);t12=np.array([r['constructed_payoff'] for r in tail])
mx=np.array([-np.log10(float(Decimal(1)-Decimal(str(r['beta'])))) for r in memory])
q16=np.array([r['full']['payoff'] for r in memory]);t16=np.array([r['construction']['payoff'] for r in memory])
fig,axs=plt.subplots(1,2,figsize=(13.2,5.9))
fig.subplots_adjust(left=.085,right=.98,bottom=.28,top=.77,wspace=.25)
fig.suptitle('Near full patience: compare rules with the same memory cap',x=.085,ha='left',y=.968,fontsize=18)
fig.text(.085,.875,r'$p=1/2,\quad g_H=1,\quad g_L=0.3$  |  From $\beta=0.99$ through $\beta=0.9999999999$',fontsize=12)
axs[0].plot(tx,q12,color=BLUE,lw=1.65)
axs[0].plot(tx,t12,color=GREEN,lw=1.65)
axs[0].plot(mx,q16,color=BLUE,ls='--',marker='s',ms=4,lw=1.4)
axs[0].plot(mx,t16,color=PURPLE,ls='--',marker='o',ms=4,lw=1.4)
axs[0].axhline(.35,color=GRAY,ls=':',lw=1)
axs[0].set_ylim(.342,.3509);axs[0].set_yticks([.342,.344,.346,.348,.350])
axs[0].yaxis.set_major_formatter(FormatStrFormatter('%.3f'))
axs[0].set_title('(a) Normalized payoffs under matched caps',loc='left',pad=10)
axs[0].set_ylabel(r'Normalized payoff $\Pi$')
axs[0].annotate(r'$N\leq12$: gain $0.006229$',xy=(9.85,(q12[-1]+t12[-1])/2),xytext=(4.7,.3463),fontsize=10.3,
                  arrowprops=dict(arrowstyle='-',color='#444444',lw=.8))
axs[0].plot([9.85,9.85],[q12[-1],t12[-1]],color='#444444',lw=.8)
axs[1].plot(tx,.35-t12,color=GREEN,lw=1.6)
axs[1].plot(mx,.35-t16,color=PURPLE,ls='--',marker='o',ms=4,lw=1.45)
axs[1].set_yscale('log');axs[1].set_ylim(1e-8,3e-4)
axs[1].set_title('(b) Temporal construction: gap to the ceiling',loc='left',pad=10)
axs[1].set_ylabel(r'Gap $0.35-\Pi_{\mathrm{T}}$')
axs[1].annotate(r'$N\leq12$: $2.11\times10^{-5}$',xy=(10,.35-t12[-1]),xytext=(5.1,5e-5),color=GREEN,fontsize=10.3,
                  arrowprops=dict(arrowstyle='-',color=GREEN,lw=.8))
axs[1].annotate(r'$N\leq16$: $1.14\times10^{-6}$',xy=(10,.35-t16[-1]),xytext=(4.6,4e-8),color=PURPLE,fontsize=10.3,
                  arrowprops=dict(arrowstyle='-',color=PURPLE,lw=.8))
for ax in axs:
    ax.set_xlim(2,10);ax.set_xticks([2,4,6,8,10])
    ax.set_xlabel(r'Patience index $-\log_{10}(1-\beta)$')
    ax.grid(alpha=.2,lw=.5)
handles=[Line2D([0],[0],color=BLUE,lw=1.7,label='Optimal full quota, N ≤ 12'),
         Line2D([0],[0],color=GREEN,lw=1.7,label='Temporal construction, N ≤ 12'),
         Line2D([0],[0],color=BLUE,lw=1.4,ls='--',marker='s',ms=4,label='Optimal full quota, N ≤ 16'),
         Line2D([0],[0],color=PURPLE,lw=1.4,ls='--',marker='o',ms=4,label='Temporal construction, N ≤ 16')]
fig.legend(handles=handles,loc='lower center',bbox_to_anchor=(.53,.075),ncol=2,frameon=False,fontsize=10.8,columnspacing=3)
fig.text(.085,.025,'Both rule classes share the indicated cap. Temporal curves use four searched chains; N ≤ 16 markers show the added evaluations.',fontsize=10,color='#555555')
for ext in ['png','pdf','svg']:fig.savefig(OUT/f'single_gl_matched_memory.{ext}',dpi=220,facecolor='white')
plt.close(fig)
print('Saved two revised comparisons.')


==> anc/simulation/quota_payoff.py <==
"""Global optimization of binary full rolling quotas under immediate reversion.

State gains: g_H=1, g_L=ell>0; Pr(H)=p. Initial record is empty.
No cap on memory or quota: enumerate all Q with rho**Q > ell, and use
the shortest implementing memory at each Q. See README for derivations.
"""
from functools import lru_cache
from itertools import combinations
from pathlib import Path
import json, math, csv, time
import numpy as np
from scipy.sparse import coo_matrix, eye
from scipy.sparse.linalg import spsolve
from scipy.optimize import brentq

OUT = Path(__file__).resolve().parent / 'quota_payoff_results'
OUT.mkdir(exist_ok=True)
TOL = 2e-12

@lru_cache(maxsize=40)
def transitions(N, Q):
    """Eliminate binding states by skipping their deterministic zero messages."""
    L=N-1; mask=(1<<L)-1
    states=[sum(1<<j for j in c) for k in range(Q) for c in combinations(range(L),k)]
    ix={s:i for i,s in enumerate(states)}
    t0=[];t1=[];lag=[]
    for s in states:
        t0.append(ix[(s<<1)&mask])
        t=((s<<1)|1)&mask
        d=L-t.bit_length()+1 if t.bit_count()==Q else 0
        t1.append(ix[(t<<d)&mask]);lag.append(1+d)
    # Worst binding record: Q most recent recommendations all equal 1.
    d=N-Q; sb=(((1<<Q)-1)<<d)&mask
    return np.asarray(t0),np.asarray(t1),np.asarray(lag),ix[sb],d

@lru_cache(maxsize=30000)
def evaluate(N,Q,beta,p=.5):
    if N==Q:
        return p,0.,None,0.,0
    if Q==1:
        A=beta*(-math.expm1((N-1)*math.log(beta)))/(1-beta)
        pi=p/(1+p*A);v0=pi/(1-beta)
        return pi,1-pi/p,beta**(N-1)*v0,0.,1
    t0,t1,lag,ib,db=transitions(N,Q)
    w0=(1-p)*beta;w1=p*beta**lag;n=len(t0)
    if n<=1200:
        rows=np.arange(n)
        M=coo_matrix((np.r_[np.full(n,w0),w1],(np.r_[rows,rows],np.r_[t0,t1])),shape=(n,n)).tocsc()
        v=spsolve(eye(n,format='csc')-M,np.full(n,p))
    else:
        v=np.full(n,p/(1-beta))
        for _ in range(5000):
            vn=p+w0*v[t0]+w1*v[t1]
            err=np.max(np.abs(vn-v));v=vn
            if err/(1-beta)<TOL:break
        else:raise RuntimeError('Policy evaluation failed')
    residual=float(np.max(abs(v-(p+w0*v[t0]+w1*v[t1]))))
    assert residual/(1-beta)<5e-11
    pi=(1-beta)*float(v[0]);c0=1-pi/p
    return pi,c0,beta**db*float(v[ib]),residual/(1-beta),n

def eligible(beta,ell,p=.5):
    rho=p*beta/(1-(1-p)*beta)
    qs=[];q=1
    while rho**q>ell+1e-14:
        qs.append(q);q+=1
    return qs

def shortest_memory(beta,ell,Q,p=.5):
    rho=p*beta/(1-(1-p)*beta)
    assert rho**Q>ell
    # The lifetime payoff and the tail bound give this finite upper bound.
    hi=max(Q+1,math.ceil(math.log(rho**Q-ell)/math.log(beta))+1)
    lo=Q
    assert evaluate(hi,Q,beta,p)[1]>=ell-2e-11
    while hi-lo>1:
        mid=(hi+lo)//2
        if evaluate(mid,Q,beta,p)[1]>=ell-2e-12:hi=mid
        else:lo=mid
    assert evaluate(hi,Q,beta,p)[1]>=ell-2e-11
    assert evaluate(hi-1,Q,beta,p)[1]<ell+2e-11
    return hi

def optimize(beta,ell,p=.5):
    qs=eligible(beta,ell,p)
    if not qs:return dict(beta=beta,ell=ell,p=p,payoff=0.,N=0,Q=0,ceiling=p*(1-ell),eligible_quotas=0,binding_value=None)
    candidates=[]
    for Q in qs:
        N=shortest_memory(beta,ell,Q,p)
        pi,c0,bv,err,n=evaluate(N,Q,beta,p)
        candidates.append(dict(beta=beta,ell=ell,p=p,payoff=pi,N=N,Q=Q,cost=c0,binding_value=bv,error_bound=err,compressed_states=n))
    best=max(candidates,key=lambda r:r['payoff']).copy()
    best.update(ceiling=p*(1-ell),eligible_quotas=len(qs),candidates=candidates)
    assert best['payoff']<=best['ceiling']+5e-11
    return best

def validate():
    # Independent one-period full-state evaluation, retaining all binding
    # histories. This checks the compressed solver's skipped-time discounts.
    for N,Q,b in [(2,1,.5),(7,2,.8),(11,3,.9),(20,4,.9),(18,4,.86)]:
        L=N-1;mask=(1<<L)-1
        ss=[sum(1<<j for j in c) for k in range(Q+1) for c in combinations(range(L),k)]
        ix={s:i for i,s in enumerate(ss)}
        slack=np.array([s.bit_count()<Q for s in ss])
        t0=np.array([ix[(s<<1)&mask] for s in ss])
        t1=np.array([ix[((s<<1)|1)&mask] if s.bit_count()<Q else ix[(s<<1)&mask] for s in ss])
        v=np.zeros(len(ss))
        for _ in range(5000):
            vn=np.where(slack,.5+b*(.5*v[t0]+.5*v[t1]),b*v[t0])
            err=max(abs(vn-v));v=vn
            if err/(1-b)<2e-12:break
        assert err/(1-b)<2e-12
        pi,c0,bv,err,n=evaluate(N,Q,b)
        assert abs(pi-(1-b)*v[0])<5e-11
        assert abs(c0-b*(v[t0[0]]-v[t1[0]]))<5e-11
        assert abs(bv-v[~slack].min())<5e-11
    for ell,b in [(.1,2/9),(.2,.5),(.25,2/3),(.3,6/7)]:
        row=optimize(b,ell)
        assert abs(row['payoff']-.5*(1-ell))<5e-11
    # Reproduce V19's global quota example, including the nonmaximal optimum.
    r=optimize(.9,.379)
    assert (r['N'],r['Q'])==(11,3)
    assert abs(r['payoff']-.3102816)<5e-8
    print('Validation passed: full-state evaluation, analytical attainments, V19 global optimum.',flush=True)

CASES=[dict(ell=.1,lo=.184,hi=.40,peak=2/9,compare=.35),
       dict(ell=.2,lo=.337,hi=.70,peak=.5,compare=.60),
       dict(ell=.3,lo=.467,hi=.88,peak=6/7,compare=.87)]

def compute():
    allrows=[];summ=[]
    for case in CASES:
        ell=case['ell'];start=time.time()
        extra=[]
        for q in range(2,len(eligible(case['hi'],ell))+1):
            r=ell**(1/q);entry=2*r/(1+r)
            if case['lo']<entry<case['hi']:
                extra.extend([entry,*[entry+x for x in np.geomspace(1e-5,.003,15) if entry+x<case['hi']]])
        grid=np.unique(np.r_[np.linspace(case['lo'],case['hi'],281),case['peak'],case['compare'],extra])
        rows=[]
        for i,b in enumerate(grid):
            rows.append(optimize(float(b),ell))
            if i%70==0:print('ell',ell,'grid',i,'of',len(grid),'seconds',round(time.time()-start,1),flush=True)
        # Resolve every observed change of maximizing pair at its implementing
        # threshold. Every new branch begins at the ceiling. Never draw a
        # diagonal line across a discontinuous jump.
        events={}
        for left,right in zip(rows[:-1],rows[1:]):
            if (left['N'],left['Q'])!=(right['N'],right['Q']):
                N,Q=right['N'],right['Q']
                f=lambda b:evaluate(N,Q,float(b))[1]-ell
                if f(left['beta'])<0 and f(right['beta'])>=-1e-11:
                    root=right['beta'] if f(right['beta'])<0 else brentq(f,left['beta'],right['beta'],xtol=3e-14)
                    events[root]=optimize(root,ell)
        # Include analytically known quota-one thresholds (including narrow
        # initial branches that a regular grid can miss).
        for N in range(2,31):
            f=lambda b:evaluate(N,1,float(b))[1]-ell
            if f(case['lo'])<0<f(case['hi']):
                root=brentq(f,case['lo'],case['hi'],xtol=3e-14)
                events[root]=optimize(root,ell)
        rows.extend(events.values());rows=list({r['beta']:r for r in rows}.values());rows.sort(key=lambda r:r['beta'])
        for row in rows:
            row['at_threshold']=any(abs(row['beta']-b)<1e-11 for b in events)
        allrows.extend(rows)
        key=[optimize(case['peak'],ell),optimize(case['compare'],ell)]
        summ.append(dict(**case,ceiling=.5*(1-ell),key_points=key,
                         max_quota=max(r['eligible_quotas'] for r in rows),
                         max_memory=max(c['N'] for r in rows for c in r['candidates']),
                         max_compressed_states=max(c['compressed_states'] for r in rows for c in r['candidates'])))
        print('Completed',ell,'rows',len(rows),'seconds',round(time.time()-start,1),flush=True)
    (OUT/'all_results.json').write_text(json.dumps(allrows,indent=2))
    (OUT/'summary.json').write_text(json.dumps(summ,indent=2))
    fields=['ell','p','beta','payoff','ceiling','N','Q','cost','binding_value','eligible_quotas','error_bound','compressed_states','at_threshold']
    with (OUT/'optimal_payoffs.csv').open('w') as f:
        w=csv.DictWriter(f,fieldnames=fields,extrasaction='ignore');w.writeheader();w.writerows(allrows)
    print(json.dumps(summ,indent=2),flush=True)

if __name__=='__main__':
    validate();compute()


==> anc/simulation/quota_payoff_results/all_results.json <==
[
  {
    "beta": 0.184,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4496230015444586,
    "N": 4,
    "Q": 1,
    "cost": 0.10075399691108278,
    "binding_value": 0.0034325101551632483,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.184,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4496230015444586,
        "N": 4,
        "Q": 1,
        "cost": 0.10075399691108278,
        "binding_value": 0.0034325101551632483,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.18477142857142856,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4493937486618565,
    "N": 4,
    "Q": 1,
    "cost": 0.10121250267628701,
    "binding_value": 0.0034773794603780227,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.18477142857142856,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4493937486618565,
        "N": 4,
        "Q": 1,
        "cost": 0.10121250267628701,
        "binding_value": 0.0034773794603780227,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.18554285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4491643562167122,
    "N": 4,
    "Q": 1,
    "cost": 0.10167128756657562,
    "binding_value": 0.003522652217849456,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.18554285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4491643562167122,
        "N": 4,
        "Q": 1,
        "cost": 0.10167128756657562,
        "binding_value": 0.003522652217849456,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.1863142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44893482443902827,
    "N": 4,
    "Q": 1,
    "cost": 0.10213035112194346,
    "binding_value": 0.0035683304978212193,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.1863142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44893482443902827,
        "N": 4,
        "Q": 1,
        "cost": 0.10213035112194346,
        "binding_value": 0.0035683304978212193,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.18708571428571427,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4487051535601672,
    "N": 4,
    "Q": 1,
    "cost": 0.10258969287966557,
    "binding_value": 0.003614416374705137,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.18708571428571427,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4487051535601672,
        "N": 4,
        "Q": 1,
        "cost": 0.10258969287966557,
        "binding_value": 0.003614416374705137,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.18718427093627427,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4500000000000007,
    "N": 3,
    "Q": 1,
    "cost": 0.09999999999999865,
    "binding_value": 0.019398096659419967,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.18718427093627427,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4500000000000007,
        "N": 3,
        "Q": 1,
        "cost": 0.09999999999999865,
        "binding_value": 0.019398096659419967,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.18718427093627724,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4499999999999999,
    "N": 3,
    "Q": 1,
    "cost": 0.1000000000000002,
    "binding_value": 0.01939809665942062,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.18718427093627724,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4499999999999999,
        "N": 3,
        "Q": 1,
        "cost": 0.1000000000000002,
        "binding_value": 0.01939809665942062,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.18785714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44981271955622765,
    "N": 3,
    "Q": 1,
    "cost": 0.1003745608875447,
    "binding_value": 0.019545857519151093,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.18785714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44981271955622765,
        "N": 3,
        "Q": 1,
        "cost": 0.1003745608875447,
        "binding_value": 0.019545857519151093,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.18862857142857142,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4495979743359963,
    "N": 3,
    "Q": 1,
    "cost": 0.1008040513280074,
    "binding_value": 0.01971603528114693,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.18862857142857142,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4495979743359963,
        "N": 3,
        "Q": 1,
        "cost": 0.1008040513280074,
        "binding_value": 0.01971603528114693,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.18939999999999999,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44938319370488206,
    "N": 3,
    "Q": 1,
    "cost": 0.10123361259023589,
    "binding_value": 0.019887041330534493,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.18939999999999999,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44938319370488206,
        "N": 3,
        "Q": 1,
        "cost": 0.10123361259023589,
        "binding_value": 0.019887041330534493,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.19017142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44916837805807625,
    "N": 3,
    "Q": 1,
    "cost": 0.10166324388384751,
    "binding_value": 0.02005887706675529,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.19017142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44916837805807625,
        "N": 3,
        "Q": 1,
        "cost": 0.10166324388384751,
        "binding_value": 0.02005887706675529,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.19094285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44895352779012754,
    "N": 3,
    "Q": 1,
    "cost": 0.10209294441974492,
    "binding_value": 0.020231543894821145,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.19094285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44895352779012754,
        "N": 3,
        "Q": 1,
        "cost": 0.10209294441974492,
        "binding_value": 0.020231543894821145,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.19171428571428573,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4487386432949417,
    "N": 3,
    "Q": 1,
    "cost": 0.10252271341011665,
    "binding_value": 0.02040504322534544,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.19171428571428573,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4487386432949417,
        "N": 3,
        "Q": 1,
        "cost": 0.10252271341011665,
        "binding_value": 0.02040504322534544,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.1924857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4485237249657806,
    "N": 3,
    "Q": 1,
    "cost": 0.10295255006843884,
    "binding_value": 0.020579376474574435,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.1924857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4485237249657806,
        "N": 3,
        "Q": 1,
        "cost": 0.10295255006843884,
        "binding_value": 0.020579376474574435,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.19325714285714285,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44830877319526174,
    "N": 3,
    "Q": 1,
    "cost": 0.10338245360947651,
    "binding_value": 0.020754545064418838,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.19325714285714285,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44830877319526174,
        "N": 3,
        "Q": 1,
        "cost": 0.10338245360947651,
        "binding_value": 0.020754545064418838,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.19402857142857144,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4480937883753579,
    "N": 3,
    "Q": 1,
    "cost": 0.10381242324928419,
    "binding_value": 0.020930550422485497,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.19402857142857144,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4480937883753579,
        "N": 3,
        "Q": 1,
        "cost": 0.10381242324928419,
        "binding_value": 0.020930550422485497,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.1948,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4478787708973964,
    "N": 3,
    "Q": 1,
    "cost": 0.10424245820520717,
    "binding_value": 0.021107393982109212,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.1948,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4478787708973964,
        "N": 3,
        "Q": 1,
        "cost": 0.10424245820520717,
        "binding_value": 0.021107393982109212,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.19557142857142856,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44766372115205877,
    "N": 3,
    "Q": 1,
    "cost": 0.10467255769588246,
    "binding_value": 0.021285077182384846,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.19557142857142856,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44766372115205877,
        "N": 3,
        "Q": 1,
        "cost": 0.10467255769588246,
        "binding_value": 0.021285077182384846,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.19634285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4474486395293798,
    "N": 3,
    "Q": 1,
    "cost": 0.1051027209412404,
    "binding_value": 0.021463601468199468,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.19634285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4474486395293798,
        "N": 3,
        "Q": 1,
        "cost": 0.1051027209412404,
        "binding_value": 0.021463601468199468,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.19711428571428571,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44723352641874764,
    "N": 3,
    "Q": 1,
    "cost": 0.10553294716250472,
    "binding_value": 0.02164296829026473,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.19711428571428571,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44723352641874764,
        "N": 3,
        "Q": 1,
        "cost": 0.10553294716250472,
        "binding_value": 0.02164296829026473,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.19788571428571428,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44701838220890255,
    "N": 3,
    "Q": 1,
    "cost": 0.10596323558219489,
    "binding_value": 0.021823179105149425,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.19788571428571428,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44701838220890255,
        "N": 3,
        "Q": 1,
        "cost": 0.10596323558219489,
        "binding_value": 0.021823179105149425,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.19865714285714287,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.446803207287937,
    "N": 3,
    "Q": 1,
    "cost": 0.10639358542412602,
    "binding_value": 0.022004235375312205,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.19865714285714287,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.446803207287937,
        "N": 3,
        "Q": 1,
        "cost": 0.10639358542412602,
        "binding_value": 0.022004235375312205,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.19942857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4465880020432951,
    "N": 3,
    "Q": 1,
    "cost": 0.10682399591340985,
    "binding_value": 0.022186138569134452,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.19942857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4465880020432951,
        "N": 3,
        "Q": 1,
        "cost": 0.10682399591340985,
        "binding_value": 0.022186138569134452,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2002,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44637276686177146,
    "N": 3,
    "Q": 1,
    "cost": 0.10725446627645707,
    "binding_value": 0.022368890160953326,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2002,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44637276686177146,
        "N": 3,
        "Q": 1,
        "cost": 0.10725446627645707,
        "binding_value": 0.022368890160953326,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.20097142857142858,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44615750212951155,
    "N": 3,
    "Q": 1,
    "cost": 0.1076849957409769,
    "binding_value": 0.022552491631095083,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.20097142857142858,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44615750212951155,
        "N": 3,
        "Q": 1,
        "cost": 0.1076849957409769,
        "binding_value": 0.022552491631095083,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.20174285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44594220823201086,
    "N": 3,
    "Q": 1,
    "cost": 0.10811558353597828,
    "binding_value": 0.02273694446590838,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.20174285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44594220823201086,
        "N": 3,
        "Q": 1,
        "cost": 0.10811558353597828,
        "binding_value": 0.02273694446590838,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2025142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44572688555411405,
    "N": 3,
    "Q": 1,
    "cost": 0.1085462288917719,
    "binding_value": 0.02292225015779796,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2025142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44572688555411405,
        "N": 3,
        "Q": 1,
        "cost": 0.1085462288917719,
        "binding_value": 0.02292225015779796,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2032857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4455115344800151,
    "N": 3,
    "Q": 1,
    "cost": 0.10897693103996975,
    "binding_value": 0.023108410205258396,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2032857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4455115344800151,
        "N": 3,
        "Q": 1,
        "cost": 0.10897693103996975,
        "binding_value": 0.023108410205258396,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.20405714285714285,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4452961553932567,
    "N": 3,
    "Q": 1,
    "cost": 0.10940768921348665,
    "binding_value": 0.02329542611290803,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.20405714285714285,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4452961553932567,
        "N": 3,
        "Q": 1,
        "cost": 0.10940768921348665,
        "binding_value": 0.02329542611290803,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.20482857142857142,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44508074867672925,
    "N": 3,
    "Q": 1,
    "cost": 0.10983850264654149,
    "binding_value": 0.02348329939152315,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.20482857142857142,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44508074867672925,
        "N": 3,
        "Q": 1,
        "cost": 0.10983850264654149,
        "binding_value": 0.02348329939152315,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2056,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4448653147126711,
    "N": 3,
    "Q": 1,
    "cost": 0.1102693705746578,
    "binding_value": 0.02367203155807228,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2056,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4448653147126711,
        "N": 3,
        "Q": 1,
        "cost": 0.1102693705746578,
        "binding_value": 0.02367203155807228,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.20637142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44464985388266776,
    "N": 3,
    "Q": 1,
    "cost": 0.11070029223466449,
    "binding_value": 0.02386162413575069,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.20637142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44464985388266776,
        "N": 3,
        "Q": 1,
        "cost": 0.11070029223466449,
        "binding_value": 0.02386162413575069,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.20714285714285713,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44443436656765156,
    "N": 3,
    "Q": 1,
    "cost": 0.11113126686469688,
    "binding_value": 0.024052078654015114,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.20714285714285713,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44443436656765156,
        "N": 3,
        "Q": 1,
        "cost": 0.11113126686469688,
        "binding_value": 0.024052078654015114,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.20791428571428572,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.444218853147901,
    "N": 3,
    "Q": 1,
    "cost": 0.11156229370419801,
    "binding_value": 0.02424339664861862,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.20791428571428572,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.444218853147901,
        "N": 3,
        "Q": 1,
        "cost": 0.11156229370419801,
        "binding_value": 0.02424339664861862,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.20868571428571428,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44400331400304077,
    "N": 3,
    "Q": 1,
    "cost": 0.11199337199391846,
    "binding_value": 0.024435579661645664,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.20868571428571428,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44400331400304077,
        "N": 3,
        "Q": 1,
        "cost": 0.11199337199391846,
        "binding_value": 0.024435579661645664,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.20945714285714287,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4437877495120408,
    "N": 3,
    "Q": 1,
    "cost": 0.11242450097591838,
    "binding_value": 0.024628629241547365,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.20945714285714287,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4437877495120408,
        "N": 3,
        "Q": 1,
        "cost": 0.11242450097591838,
        "binding_value": 0.024628629241547365,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.21022857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44357216005321626,
    "N": 3,
    "Q": 1,
    "cost": 0.11285567989356748,
    "binding_value": 0.024822546943176923,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.21022857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44357216005321626,
        "N": 3,
        "Q": 1,
        "cost": 0.11285567989356748,
        "binding_value": 0.024822546943176923,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.211,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44335654600422697,
    "N": 3,
    "Q": 1,
    "cost": 0.11328690799154606,
    "binding_value": 0.025017334327825335,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.211,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44335654600422697,
        "N": 3,
        "Q": 1,
        "cost": 0.11328690799154606,
        "binding_value": 0.025017334327825335,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.21177142857142858,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.443140907742077,
    "N": 3,
    "Q": 1,
    "cost": 0.11371818451584603,
    "binding_value": 0.025212992963257158,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.21177142857142858,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.443140907742077,
        "N": 3,
        "Q": 1,
        "cost": 0.11371818451584603,
        "binding_value": 0.025212992963257158,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.21254285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4429252456431142,
    "N": 3,
    "Q": 1,
    "cost": 0.11414950871377161,
    "binding_value": 0.02540952442374656,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.21254285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4429252456431142,
        "N": 3,
        "Q": 1,
        "cost": 0.11414950871377161,
        "binding_value": 0.02540952442374656,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2133142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4427095600830301,
    "N": 3,
    "Q": 1,
    "cost": 0.11458087983393983,
    "binding_value": 0.025606930290113572,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2133142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4427095600830301,
        "N": 3,
        "Q": 1,
        "cost": 0.11458087983393983,
        "binding_value": 0.025606930290113572,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2140857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4424938514368593,
    "N": 3,
    "Q": 1,
    "cost": 0.11501229712628136,
    "binding_value": 0.025805212149760517,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2140857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4424938514368593,
        "N": 3,
        "Q": 1,
        "cost": 0.11501229712628136,
        "binding_value": 0.025805212149760517,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.21485714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.442278120078979,
    "N": 3,
    "Q": 1,
    "cost": 0.11544375984204203,
    "binding_value": 0.026004371596708563,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.21485714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.442278120078979,
        "N": 3,
        "Q": 1,
        "cost": 0.11544375984204203,
        "binding_value": 0.026004371596708563,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.21562857142857145,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44206236638310875,
    "N": 3,
    "Q": 1,
    "cost": 0.1158752672337825,
    "binding_value": 0.026204410231634646,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.21562857142857145,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44206236638310875,
        "N": 3,
        "Q": 1,
        "cost": 0.1158752672337825,
        "binding_value": 0.026204410231634646,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2164,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44184659072231025,
    "N": 3,
    "Q": 1,
    "cost": 0.1163068185553795,
    "binding_value": 0.026405329661908422,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2164,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44184659072231025,
        "N": 3,
        "Q": 1,
        "cost": 0.1163068185553795,
        "binding_value": 0.026405329661908422,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.21717142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4416307934689869,
    "N": 3,
    "Q": 1,
    "cost": 0.11673841306202615,
    "binding_value": 0.026607131501629574,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.21717142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4416307934689869,
        "N": 3,
        "Q": 1,
        "cost": 0.11673841306202615,
        "binding_value": 0.026607131501629574,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.21794285714285716,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4414149749948831,
    "N": 3,
    "Q": 1,
    "cost": 0.11717005001023384,
    "binding_value": 0.026809817371665177,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.21794285714285716,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4414149749948831,
        "N": 3,
        "Q": 1,
        "cost": 0.11717005001023384,
        "binding_value": 0.026809817371665177,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.21871428571428572,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4411991356710842,
    "N": 3,
    "Q": 1,
    "cost": 0.11760172865783158,
    "binding_value": 0.027013388899687338,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.21871428571428572,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4411991356710842,
        "N": 3,
        "Q": 1,
        "cost": 0.11760172865783158,
        "binding_value": 0.027013388899687338,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.21948571428571428,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44098327586801667,
    "N": 3,
    "Q": 1,
    "cost": 0.11803344826396667,
    "binding_value": 0.027217847720211134,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.21948571428571428,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44098327586801667,
        "N": 3,
        "Q": 1,
        "cost": 0.11803344826396667,
        "binding_value": 0.027217847720211134,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.22025714285714287,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4407673959554466,
    "N": 3,
    "Q": 1,
    "cost": 0.11846520808910677,
    "binding_value": 0.027423195474632595,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.22025714285714287,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4407673959554466,
        "N": 3,
        "Q": 1,
        "cost": 0.11846520808910677,
        "binding_value": 0.027423195474632595,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.22102857142857144,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4405514963024804,
    "N": 3,
    "Q": 1,
    "cost": 0.11889700739503917,
    "binding_value": 0.027629433811266948,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.22102857142857144,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4405514963024804,
        "N": 3,
        "Q": 1,
        "cost": 0.11889700739503917,
        "binding_value": 0.027629433811266948,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2218,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.440335577277564,
    "N": 3,
    "Q": 1,
    "cost": 0.11932884544487199,
    "binding_value": 0.027836564385387185,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2218,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.440335577277564,
        "N": 3,
        "Q": 1,
        "cost": 0.11932884544487199,
        "binding_value": 0.027836564385387185,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2222222222222222,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44999999999999996,
    "N": 2,
    "Q": 1,
    "cost": 0.10000000000000009,
    "binding_value": 0.12857142857142856,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2222222222222222,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44999999999999996,
        "N": 2,
        "Q": 1,
        "cost": 0.10000000000000009,
        "binding_value": 0.12857142857142856,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.22222222222222252,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44999999999999996,
    "N": 2,
    "Q": 1,
    "cost": 0.10000000000000009,
    "binding_value": 0.12857142857142878,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.22222222222222252,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44999999999999996,
        "N": 2,
        "Q": 1,
        "cost": 0.10000000000000009,
        "binding_value": 0.12857142857142878,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.2225714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4499292968247847,
    "N": 2,
    "Q": 1,
    "cost": 0.10014140635043056,
    "binding_value": 0.1288110702780255,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2225714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4499292968247847,
        "N": 2,
        "Q": 1,
        "cost": 0.10014140635043056,
        "binding_value": 0.1288110702780255,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.22334285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44977318580772835,
    "N": 2,
    "Q": 1,
    "cost": 0.1004536283845433,
    "binding_value": 0.12934102172162795,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.22334285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44977318580772835,
        "N": 2,
        "Q": 1,
        "cost": 0.1004536283845433,
        "binding_value": 0.12934102172162795,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2241142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44961718308411697,
    "N": 2,
    "Q": 1,
    "cost": 0.10076563383176607,
    "binding_value": 0.12987174783148522,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2241142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44961718308411697,
        "N": 2,
        "Q": 1,
        "cost": 0.10076563383176607,
        "binding_value": 0.12987174783148522,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2248857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4494612885413055,
    "N": 2,
    "Q": 1,
    "cost": 0.10107742291738897,
    "binding_value": 0.13040325121119895,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2248857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4494612885413055,
        "N": 2,
        "Q": 1,
        "cost": 0.10107742291738897,
        "binding_value": 0.13040325121119895,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.22565714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4493055020668053,
    "N": 2,
    "Q": 1,
    "cost": 0.10138899586638939,
    "binding_value": 0.13093553447434245,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.22565714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4493055020668053,
        "N": 2,
        "Q": 1,
        "cost": 0.10138899586638939,
        "binding_value": 0.13093553447434245,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.22642857142857142,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4491498235482836,
    "N": 2,
    "Q": 1,
    "cost": 0.10170035290343282,
    "binding_value": 0.13146860024451146,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.22642857142857142,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4491498235482836,
        "N": 2,
        "Q": 1,
        "cost": 0.10170035290343282,
        "binding_value": 0.13146860024451146,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2272,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44899425287356326,
    "N": 2,
    "Q": 1,
    "cost": 0.10201149425287348,
    "binding_value": 0.1320024511553747,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2272,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44899425287356326,
        "N": 2,
        "Q": 1,
        "cost": 0.10201149425287348,
        "binding_value": 0.1320024511553747,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.22797142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4488387899306223,
    "N": 2,
    "Q": 1,
    "cost": 0.10232242013875537,
    "binding_value": 0.13253708985072485,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.22797142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4488387899306223,
        "N": 2,
        "Q": 1,
        "cost": 0.10232242013875537,
        "binding_value": 0.13253708985072485,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.22874285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4486834346075943,
    "N": 2,
    "Q": 1,
    "cost": 0.1026331307848114,
    "binding_value": 0.13307251898452988,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.22874285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4486834346075943,
        "N": 2,
        "Q": 1,
        "cost": 0.1026331307848114,
        "binding_value": 0.13307251898452988,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.22951428571428573,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4485281867927672,
    "N": 2,
    "Q": 1,
    "cost": 0.10294362641446564,
    "binding_value": 0.13360874122098487,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.22951428571428573,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4485281867927672,
        "N": 2,
        "Q": 1,
        "cost": 0.10294362641446564,
        "binding_value": 0.13360874122098487,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2302857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44837304637458364,
    "N": 2,
    "Q": 1,
    "cost": 0.10325390725083272,
    "binding_value": 0.13414575923456362,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2302857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44837304637458364,
        "N": 2,
        "Q": 1,
        "cost": 0.10325390725083272,
        "binding_value": 0.13414575923456362,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.23105714285714285,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44821801324164073,
    "N": 2,
    "Q": 1,
    "cost": 0.10356397351671853,
    "binding_value": 0.1346835757100713,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.23105714285714285,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44821801324164073,
        "N": 2,
        "Q": 1,
        "cost": 0.10356397351671853,
        "binding_value": 0.1346835757100713,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.23182857142857144,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44806308728268945,
    "N": 2,
    "Q": 1,
    "cost": 0.10387382543462109,
    "binding_value": 0.1352221933426967,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.23182857142857144,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44806308728268945,
        "N": 2,
        "Q": 1,
        "cost": 0.10387382543462109,
        "binding_value": 0.1352221933426967,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2326,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4479082683866344,
    "N": 2,
    "Q": 1,
    "cost": 0.10418346322673122,
    "binding_value": 0.1357616148380651,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2326,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4479082683866344,
        "N": 2,
        "Q": 1,
        "cost": 0.10418346322673122,
        "binding_value": 0.1357616148380651,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.23337142857142856,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.447753556442534,
    "N": 2,
    "Q": 1,
    "cost": 0.10449288711493199,
    "binding_value": 0.13630184291229194,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.23337142857142856,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.447753556442534,
        "N": 2,
        "Q": 1,
        "cost": 0.10449288711493199,
        "binding_value": 0.13630184291229194,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.23414285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44759895133959976,
    "N": 2,
    "Q": 1,
    "cost": 0.10480209732080048,
    "binding_value": 0.13684288029203584,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.23414285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44759895133959976,
        "N": 2,
        "Q": 1,
        "cost": 0.10480209732080048,
        "binding_value": 0.13684288029203584,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.23491428571428571,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4474444529671959,
    "N": 2,
    "Q": 1,
    "cost": 0.10511109406560815,
    "binding_value": 0.13738472971455243,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.23491428571428571,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4474444529671959,
        "N": 2,
        "Q": 1,
        "cost": 0.10511109406560815,
        "binding_value": 0.13738472971455243,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.23568571428571428,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44729006121483983,
    "N": 2,
    "Q": 1,
    "cost": 0.10541987757032034,
    "binding_value": 0.137927393927749,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.23568571428571428,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44729006121483983,
        "N": 2,
        "Q": 1,
        "cost": 0.10541987757032034,
        "binding_value": 0.137927393927749,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.23645714285714287,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44713577597220094,
    "N": 2,
    "Q": 1,
    "cost": 0.10572844805559811,
    "binding_value": 0.13847087569023855,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.23645714285714287,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44713577597220094,
        "N": 2,
        "Q": 1,
        "cost": 0.10572844805559811,
        "binding_value": 0.13847087569023855,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.23722857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.446981597129101,
    "N": 2,
    "Q": 1,
    "cost": 0.10603680574179797,
    "binding_value": 0.13901517777139477,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.23722857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.446981597129101,
        "N": 2,
        "Q": 1,
        "cost": 0.10603680574179797,
        "binding_value": 0.13901517777139477,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.238,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44682752457551383,
    "N": 2,
    "Q": 1,
    "cost": 0.10634495084897233,
    "binding_value": 0.1395603029514072,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.238,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44682752457551383,
        "N": 2,
        "Q": 1,
        "cost": 0.10634495084897233,
        "binding_value": 0.1395603029514072,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.23877142857142858,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4466735582015647,
    "N": 2,
    "Q": 1,
    "cost": 0.10665288359687064,
    "binding_value": 0.1401062540213368,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.23877142857142858,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4466735582015647,
        "N": 2,
        "Q": 1,
        "cost": 0.10665288359687064,
        "binding_value": 0.1401062540213368,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.23954285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4465196978975301,
    "N": 2,
    "Q": 1,
    "cost": 0.1069606042049398,
    "binding_value": 0.14065303378317148,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.23954285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4465196978975301,
        "N": 2,
        "Q": 1,
        "cost": 0.1069606042049398,
        "binding_value": 0.14065303378317148,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.24031428571428573,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44636594355383813,
    "N": 2,
    "Q": 1,
    "cost": 0.10726811289232374,
    "binding_value": 0.14120064504988278,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.24031428571428573,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44636594355383813,
        "N": 2,
        "Q": 1,
        "cost": 0.10726811289232374,
        "binding_value": 0.14120064504988278,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2410857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44621229506106735,
    "N": 2,
    "Q": 1,
    "cost": 0.10757540987786529,
    "binding_value": 0.14174909064548177,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2410857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44621229506106735,
        "N": 2,
        "Q": 1,
        "cost": 0.10757540987786529,
        "binding_value": 0.14174909064548177,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.24185714285714285,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44605875230994707,
    "N": 2,
    "Q": 1,
    "cost": 0.10788249538010586,
    "binding_value": 0.1422983734050764,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.24185714285714285,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44605875230994707,
        "N": 2,
        "Q": 1,
        "cost": 0.10788249538010586,
        "binding_value": 0.1422983734050764,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.24262857142857144,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44590531519135707,
    "N": 2,
    "Q": 1,
    "cost": 0.10818936961728587,
    "binding_value": 0.1428484961749285,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.24262857142857144,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44590531519135707,
        "N": 2,
        "Q": 1,
        "cost": 0.10818936961728587,
        "binding_value": 0.1428484961749285,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2434,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44575198359632706,
    "N": 2,
    "Q": 1,
    "cost": 0.10849603280734588,
    "binding_value": 0.14339946181251126,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2434,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44575198359632706,
        "N": 2,
        "Q": 1,
        "cost": 0.10849603280734588,
        "binding_value": 0.14339946181251126,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2441714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44559875741603644,
    "N": 2,
    "Q": 1,
    "cost": 0.10880248516792712,
    "binding_value": 0.14395127318656717,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2441714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44559875741603644,
        "N": 2,
        "Q": 1,
        "cost": 0.10880248516792712,
        "binding_value": 0.14395127318656717,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.24494285714285716,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4454456365418146,
    "N": 2,
    "Q": 1,
    "cost": 0.10910872691637075,
    "binding_value": 0.14450393317716642,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.24494285714285716,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4454456365418146,
        "N": 2,
        "Q": 1,
        "cost": 0.10910872691637075,
        "binding_value": 0.14450393317716642,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.24571428571428572,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44529262086514,
    "N": 2,
    "Q": 1,
    "cost": 0.10941475826972002,
    "binding_value": 0.1450574446757653,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.24571428571428572,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44529262086514,
        "N": 2,
        "Q": 1,
        "cost": 0.10941475826972002,
        "binding_value": 0.1450574446757653,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2464857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44513971027764,
    "N": 2,
    "Q": 1,
    "cost": 0.10972057944472002,
    "binding_value": 0.14561181058526526,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2464857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44513971027764,
        "N": 2,
        "Q": 1,
        "cost": 0.10972057944472002,
        "binding_value": 0.14561181058526526,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.24725714285714287,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4449869046710911,
    "N": 2,
    "Q": 1,
    "cost": 0.11002619065781782,
    "binding_value": 0.1461670338200722,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.24725714285714287,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4449869046710911,
        "N": 2,
        "Q": 1,
        "cost": 0.11002619065781782,
        "binding_value": 0.1461670338200722,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.24802857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44483420393741824,
    "N": 2,
    "Q": 1,
    "cost": 0.11033159212516352,
    "binding_value": 0.14672311730615634,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.24802857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44483420393741824,
        "N": 2,
        "Q": 1,
        "cost": 0.11033159212516352,
        "binding_value": 0.14672311730615634,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.24880000000000002,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4446816079686944,
    "N": 2,
    "Q": 1,
    "cost": 0.11063678406261124,
    "binding_value": 0.1472800639811118,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.24880000000000002,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4446816079686944,
        "N": 2,
        "Q": 1,
        "cost": 0.11063678406261124,
        "binding_value": 0.1472800639811118,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.24957142857142858,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44452911665714107,
    "N": 2,
    "Q": 1,
    "cost": 0.11094176668571787,
    "binding_value": 0.14783787679421767,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.24957142857142858,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44452911665714107,
        "N": 2,
        "Q": 1,
        "cost": 0.11094176668571787,
        "binding_value": 0.14783787679421767,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.25034285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4443767298951271,
    "N": 2,
    "Q": 1,
    "cost": 0.11124654020974578,
    "binding_value": 0.14839655870649834,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.25034285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4443767298951271,
        "N": 2,
        "Q": 1,
        "cost": 0.11124654020974578,
        "binding_value": 0.14839655870649834,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.25111428571428573,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4442244475751691,
    "N": 2,
    "Q": 1,
    "cost": 0.1115511048496618,
    "binding_value": 0.14895611269078488,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.25111428571428573,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4442244475751691,
        "N": 2,
        "Q": 1,
        "cost": 0.1115511048496618,
        "binding_value": 0.14895611269078488,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.25188571428571427,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44407226958993096,
    "N": 2,
    "Q": 1,
    "cost": 0.11185546082013809,
    "binding_value": 0.1495165417317763,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.25188571428571427,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44407226958993096,
        "N": 2,
        "Q": 1,
        "cost": 0.11185546082013809,
        "binding_value": 0.1495165417317763,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.25265714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4439201958322236,
    "N": 2,
    "Q": 1,
    "cost": 0.11215960833555283,
    "binding_value": 0.15007784882610212,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.25265714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4439201958322236,
        "N": 2,
        "Q": 1,
        "cost": 0.11215960833555283,
        "binding_value": 0.15007784882610212,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.25342857142857145,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4437682261950044,
    "N": 2,
    "Q": 1,
    "cost": 0.11246354760999122,
    "binding_value": 0.15064003698238385,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.25342857142857145,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4437682261950044,
        "N": 2,
        "Q": 1,
        "cost": 0.11246354760999122,
        "binding_value": 0.15064003698238385,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2542,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4436163605713779,
    "N": 2,
    "Q": 1,
    "cost": 0.11276727885724425,
    "binding_value": 0.1512031092212983,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2542,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4436163605713779,
        "N": 2,
        "Q": 1,
        "cost": 0.11276727885724425,
        "binding_value": 0.1512031092212983,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.25497142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4434645988545943,
    "N": 2,
    "Q": 1,
    "cost": 0.11307080229081135,
    "binding_value": 0.15176706857564043,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.25497142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4434645988545943,
        "N": 2,
        "Q": 1,
        "cost": 0.11307080229081135,
        "binding_value": 0.15176706857564043,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.25574285714285716,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4433129409380502,
    "N": 2,
    "Q": 1,
    "cost": 0.11337411812389964,
    "binding_value": 0.15233191809038685,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.25574285714285716,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4433129409380502,
        "N": 2,
        "Q": 1,
        "cost": 0.11337411812389964,
        "binding_value": 0.15233191809038685,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2565142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4431613867152878,
    "N": 2,
    "Q": 1,
    "cost": 0.11367722656942436,
    "binding_value": 0.1528976608227597,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2565142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4431613867152878,
        "N": 2,
        "Q": 1,
        "cost": 0.11367722656942436,
        "binding_value": 0.1528976608227597,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2572857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44300993607999495,
    "N": 2,
    "Q": 1,
    "cost": 0.1139801278400101,
    "binding_value": 0.153464299842291,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2572857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44300993607999495,
        "N": 2,
        "Q": 1,
        "cost": 0.1139801278400101,
        "binding_value": 0.153464299842291,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2580571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4428585889260046,
    "N": 2,
    "Q": 1,
    "cost": 0.11428282214799079,
    "binding_value": 0.15403183823088704,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2580571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4428585889260046,
        "N": 2,
        "Q": 1,
        "cost": 0.11428282214799079,
        "binding_value": 0.15403183823088704,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2588285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44270734514729504,
    "N": 2,
    "Q": 1,
    "cost": 0.11458530970540992,
    "binding_value": 0.15460027908289367,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2588285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44270734514729504,
        "N": 2,
        "Q": 1,
        "cost": 0.11458530970540992,
        "binding_value": 0.15460027908289367,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2596,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44255620463798906,
    "N": 2,
    "Q": 1,
    "cost": 0.11488759072402188,
    "binding_value": 0.15516962550516203,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2596,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44255620463798906,
        "N": 2,
        "Q": 1,
        "cost": 0.11488759072402188,
        "binding_value": 0.15516962550516203,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2603714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44240516729235396,
    "N": 2,
    "Q": 1,
    "cost": 0.11518966541529208,
    "binding_value": 0.1557398806171137,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2603714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44240516729235396,
        "N": 2,
        "Q": 1,
        "cost": 0.11518966541529208,
        "binding_value": 0.1557398806171137,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2611428571428571,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4422542330048016,
    "N": 2,
    "Q": 1,
    "cost": 0.1154915339903968,
    "binding_value": 0.15631104755080769,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2611428571428571,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4422542330048016,
        "N": 2,
        "Q": 1,
        "cost": 0.1154915339903968,
        "binding_value": 0.15631104755080769,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2619142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44210340166988776,
    "N": 2,
    "Q": 1,
    "cost": 0.11579319666022447,
    "binding_value": 0.1568831294510069,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2619142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44210340166988776,
        "N": 2,
        "Q": 1,
        "cost": 0.11579319666022447,
        "binding_value": 0.1568831294510069,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2626857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44195267318231174,
    "N": 2,
    "Q": 1,
    "cost": 0.11609465363537652,
    "binding_value": 0.15745612947524507,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2626857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44195267318231174,
        "N": 2,
        "Q": 1,
        "cost": 0.11609465363537652,
        "binding_value": 0.15745612947524507,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.26345714285714283,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.441802047436917,
    "N": 2,
    "Q": 1,
    "cost": 0.11639590512616604,
    "binding_value": 0.15803005079389468,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.26345714285714283,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.441802047436917,
        "N": 2,
        "Q": 1,
        "cost": 0.11639590512616604,
        "binding_value": 0.15803005079389468,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2642285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4416515243286897,
    "N": 2,
    "Q": 1,
    "cost": 0.11669695134262059,
    "binding_value": 0.15860489659023466,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2642285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4416515243286897,
        "N": 2,
        "Q": 1,
        "cost": 0.11669695134262059,
        "binding_value": 0.15860489659023466,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.265,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44150110375275936,
    "N": 2,
    "Q": 1,
    "cost": 0.11699779249448128,
    "binding_value": 0.1591806700605187,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.265,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44150110375275936,
        "N": 2,
        "Q": 1,
        "cost": 0.11699779249448128,
        "binding_value": 0.1591806700605187,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2657714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4413507856043984,
    "N": 2,
    "Q": 1,
    "cost": 0.11729842879120322,
    "binding_value": 0.15975737441404445,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2657714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4413507856043984,
        "N": 2,
        "Q": 1,
        "cost": 0.11729842879120322,
        "binding_value": 0.15975737441404445,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.26654285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44120056977902156,
    "N": 2,
    "Q": 1,
    "cost": 0.11759886044195689,
    "binding_value": 0.16033501287322238,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.26654285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44120056977902156,
        "N": 2,
        "Q": 1,
        "cost": 0.11759886044195689,
        "binding_value": 0.16033501287322238,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2673142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4410504561721861,
    "N": 2,
    "Q": 1,
    "cost": 0.11789908765562784,
    "binding_value": 0.1609135886736458,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2673142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4410504561721861,
        "N": 2,
        "Q": 1,
        "cost": 0.11789908765562784,
        "binding_value": 0.1609135886736458,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2680857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44090044467959133,
    "N": 2,
    "Q": 1,
    "cost": 0.11819911064081734,
    "binding_value": 0.16149310506416073,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2680857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44090044467959133,
        "N": 2,
        "Q": 1,
        "cost": 0.11819911064081734,
        "binding_value": 0.16149310506416073,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.26885714285714285,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44075053519707846,
    "N": 2,
    "Q": 1,
    "cost": 0.11849892960584307,
    "binding_value": 0.16207356530693665,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.26885714285714285,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44075053519707846,
        "N": 2,
        "Q": 1,
        "cost": 0.11849892960584307,
        "binding_value": 0.16207356530693665,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.26962857142857144,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4406007276206302,
    "N": 2,
    "Q": 1,
    "cost": 0.11879854475873963,
    "binding_value": 0.16265497267753737,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.26962857142857144,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4406007276206302,
        "N": 2,
        "Q": 1,
        "cost": 0.11879854475873963,
        "binding_value": 0.16265497267753737,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.27040000000000003,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4404510218463707,
    "N": 2,
    "Q": 1,
    "cost": 0.11909795630725861,
    "binding_value": 0.16323733046499267,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.27040000000000003,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4404510218463707,
        "N": 2,
        "Q": 1,
        "cost": 0.11909795630725861,
        "binding_value": 0.16323733046499267,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.27117142857142856,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44030141777056525,
    "N": 2,
    "Q": 1,
    "cost": 0.1193971644588695,
    "binding_value": 0.1638206419718701,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.27117142857142856,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44030141777056525,
        "N": 2,
        "Q": 1,
        "cost": 0.1193971644588695,
        "binding_value": 0.1638206419718701,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.27194285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.44015191528961994,
    "N": 2,
    "Q": 1,
    "cost": 0.11969616942076011,
    "binding_value": 0.1644049105143475,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.27194285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44015191528961994,
        "N": 2,
        "Q": 1,
        "cost": 0.11969616942076011,
        "binding_value": 0.1644049105143475,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.27271428571428574,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4400025143000817,
    "N": 2,
    "Q": 1,
    "cost": 0.11999497139983661,
    "binding_value": 0.1649901394222856,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.27271428571428574,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4400025143000817,
        "N": 2,
        "Q": 1,
        "cost": 0.11999497139983661,
        "binding_value": 0.1649901394222856,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.27348571428571433,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43985321469863775,
    "N": 2,
    "Q": 1,
    "cost": 0.1202935706027245,
    "binding_value": 0.1655763320393016,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.27348571428571433,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43985321469863775,
        "N": 2,
        "Q": 1,
        "cost": 0.1202935706027245,
        "binding_value": 0.1655763320393016,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.27425714285714287,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4397040163821153,
    "N": 2,
    "Q": 1,
    "cost": 0.12059196723576937,
    "binding_value": 0.16616349172284262,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.27425714285714287,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4397040163821153,
        "N": 2,
        "Q": 1,
        "cost": 0.12059196723576937,
        "binding_value": 0.16616349172284262,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.27502857142857146,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43955491924748197,
    "N": 2,
    "Q": 1,
    "cost": 0.12089016150503606,
    "binding_value": 0.16675162184426034,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.27502857142857146,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43955491924748197,
        "N": 2,
        "Q": 1,
        "cost": 0.12089016150503606,
        "binding_value": 0.16675162184426034,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.27580000000000005,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43940592319184457,
    "N": 2,
    "Q": 1,
    "cost": 0.12118815361631086,
    "binding_value": 0.16734072578888534,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.27580000000000005,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43940592319184457,
        "N": 2,
        "Q": 1,
        "cost": 0.12118815361631086,
        "binding_value": 0.16734072578888534,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2765714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43925702811244977,
    "N": 2,
    "Q": 1,
    "cost": 0.12148594377510047,
    "binding_value": 0.16793080695610246,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2765714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43925702811244977,
        "N": 2,
        "Q": 1,
        "cost": 0.12148594377510047,
        "binding_value": 0.16793080695610246,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.27734285714285717,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43910823390668324,
    "N": 2,
    "Q": 1,
    "cost": 0.12178353218663351,
    "binding_value": 0.1685218687594265,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.27734285714285717,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43910823390668324,
        "N": 2,
        "Q": 1,
        "cost": 0.12178353218663351,
        "binding_value": 0.1685218687594265,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.27811428571428576,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43895954047206964,
    "N": 2,
    "Q": 1,
    "cost": 0.12208091905586071,
    "binding_value": 0.1691139146265783,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.27811428571428576,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43895954047206964,
        "N": 2,
        "Q": 1,
        "cost": 0.12208091905586071,
        "binding_value": 0.1691139146265783,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2788857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4388109477062725,
    "N": 2,
    "Q": 1,
    "cost": 0.12237810458745502,
    "binding_value": 0.16970694799956124,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2788857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4388109477062725,
        "N": 2,
        "Q": 1,
        "cost": 0.12237810458745502,
        "binding_value": 0.16970694799956124,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2796571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4386624555070938,
    "N": 2,
    "Q": 1,
    "cost": 0.12267508898581236,
    "binding_value": 0.1703009723347388,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2796571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4386624555070938,
        "N": 2,
        "Q": 1,
        "cost": 0.12267508898581236,
        "binding_value": 0.1703009723347388,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.28042857142857147,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4385140637724738,
    "N": 2,
    "Q": 1,
    "cost": 0.12297187245505237,
    "binding_value": 0.17089599110291173,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.28042857142857147,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4385140637724738,
        "N": 2,
        "Q": 1,
        "cost": 0.12297187245505237,
        "binding_value": 0.17089599110291173,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2812,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43836577240049096,
    "N": 2,
    "Q": 1,
    "cost": 0.12326845519901808,
    "binding_value": 0.1714920077893963,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2812,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43836577240049096,
        "N": 2,
        "Q": 1,
        "cost": 0.12326845519901808,
        "binding_value": 0.1714920077893963,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2819714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43821758128936134,
    "N": 2,
    "Q": 1,
    "cost": 0.12356483742127733,
    "binding_value": 0.1720890258941032,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2819714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43821758128936134,
        "N": 2,
        "Q": 1,
        "cost": 0.12356483742127733,
        "binding_value": 0.1720890258941032,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2827428571428572,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4380694903374387,
    "N": 2,
    "Q": 1,
    "cost": 0.12386101932512261,
    "binding_value": 0.17268704893161624,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2827428571428572,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4380694903374387,
        "N": 2,
        "Q": 1,
        "cost": 0.12386101932512261,
        "binding_value": 0.17268704893161624,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2835142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43792149944321407,
    "N": 2,
    "Q": 1,
    "cost": 0.12415700111357186,
    "binding_value": 0.17328608043127222,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2835142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43792149944321407,
        "N": 2,
        "Q": 1,
        "cost": 0.12415700111357186,
        "binding_value": 0.17328608043127222,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2842857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4377736085053158,
    "N": 2,
    "Q": 1,
    "cost": 0.12445278298936835,
    "binding_value": 0.17388612393724123,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2842857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4377736085053158,
        "N": 2,
        "Q": 1,
        "cost": 0.12445278298936835,
        "binding_value": 0.17388612393724123,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2850571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43762581742250894,
    "N": 2,
    "Q": 1,
    "cost": 0.12474836515498211,
    "binding_value": 0.174487183008607,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2850571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43762581742250894,
        "N": 2,
        "Q": 1,
        "cost": 0.12474836515498211,
        "binding_value": 0.174487183008607,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.28582857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4374781260936953,
    "N": 2,
    "Q": 1,
    "cost": 0.1250437478126094,
    "binding_value": 0.17508926121944823,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.28582857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4374781260936953,
        "N": 2,
        "Q": 1,
        "cost": 0.1250437478126094,
        "binding_value": 0.17508926121944823,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2866,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4373305344179131,
    "N": 2,
    "Q": 1,
    "cost": 0.12533893116417383,
    "binding_value": 0.17569236215892053,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2866,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4373305344179131,
        "N": 2,
        "Q": 1,
        "cost": 0.12533893116417383,
        "binding_value": 0.17569236215892053,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2873714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43718304229433663,
    "N": 2,
    "Q": 1,
    "cost": 0.12563391541132674,
    "binding_value": 0.17629648943133827,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2873714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43718304229433663,
        "N": 2,
        "Q": 1,
        "cost": 0.12563391541132674,
        "binding_value": 0.17629648943133827,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.28814285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4370356496222763,
    "N": 2,
    "Q": 1,
    "cost": 0.12592870075544738,
    "binding_value": 0.17690164665625754,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.28814285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4370356496222763,
        "N": 2,
        "Q": 1,
        "cost": 0.12592870075544738,
        "binding_value": 0.17690164665625754,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.28891428571428573,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43688835630117834,
    "N": 2,
    "Q": 1,
    "cost": 0.12622328739764332,
    "binding_value": 0.17750783746855978,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.28891428571428573,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43688835630117834,
        "N": 2,
        "Q": 1,
        "cost": 0.12622328739764332,
        "binding_value": 0.17750783746855978,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2896857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43674116223062426,
    "N": 2,
    "Q": 1,
    "cost": 0.12651767553875148,
    "binding_value": 0.17811506551853504,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2896857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43674116223062426,
        "N": 2,
        "Q": 1,
        "cost": 0.12651767553875148,
        "binding_value": 0.17811506551853504,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.29045714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43659406731033107,
    "N": 2,
    "Q": 1,
    "cost": 0.12681186537933786,
    "binding_value": 0.1787233344719669,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.29045714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43659406731033107,
        "N": 2,
        "Q": 1,
        "cost": 0.12681186537933786,
        "binding_value": 0.1787233344719669,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.29122857142857145,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43644707144015066,
    "N": 2,
    "Q": 1,
    "cost": 0.12710585711969868,
    "binding_value": 0.1793326480102171,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.29122857142857145,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43644707144015066,
        "N": 2,
        "Q": 1,
        "cost": 0.12710585711969868,
        "binding_value": 0.1793326480102171,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.29200000000000004,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43630017452006986,
    "N": 2,
    "Q": 1,
    "cost": 0.12739965095986028,
    "binding_value": 0.17994300983031133,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.29200000000000004,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43630017452006986,
        "N": 2,
        "Q": 1,
        "cost": 0.12739965095986028,
        "binding_value": 0.17994300983031133,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.29277142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43615337645020996,
    "N": 2,
    "Q": 1,
    "cost": 0.12769324709958008,
    "binding_value": 0.1805544236450249,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.29277142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43615337645020996,
        "N": 2,
        "Q": 1,
        "cost": 0.12769324709958008,
        "binding_value": 0.1805544236450249,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.29354285714285716,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4360066771308269,
    "N": 2,
    "Q": 1,
    "cost": 0.12798664573834617,
    "binding_value": 0.18116689318296997,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.29354285714285716,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4360066771308269,
        "N": 2,
        "Q": 1,
        "cost": 0.12798664573834617,
        "binding_value": 0.18116689318296997,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.29431428571428575,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4358600764623105,
    "N": 2,
    "Q": 1,
    "cost": 0.12827984707537898,
    "binding_value": 0.18178042218868218,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.29431428571428575,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4358600764623105,
        "N": 2,
        "Q": 1,
        "cost": 0.12827984707537898,
        "binding_value": 0.18178042218868218,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2950857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4357135743451847,
    "N": 2,
    "Q": 1,
    "cost": 0.1285728513096306,
    "binding_value": 0.18239501442270864,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2950857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4357135743451847,
        "N": 2,
        "Q": 1,
        "cost": 0.1285728513096306,
        "binding_value": 0.18239501442270864,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2958571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43556717068010703,
    "N": 2,
    "Q": 1,
    "cost": 0.12886565863978594,
    "binding_value": 0.1830106736616964,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2958571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43556717068010703,
        "N": 2,
        "Q": 1,
        "cost": 0.12886565863978594,
        "binding_value": 0.1830106736616964,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.29662857142857146,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43542086536786845,
    "N": 2,
    "Q": 1,
    "cost": 0.1291582692642631,
    "binding_value": 0.18362740369848124,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.29662857142857146,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43542086536786845,
        "N": 2,
        "Q": 1,
        "cost": 0.1291582692642631,
        "binding_value": 0.18362740369848124,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2974,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4352746583093932,
    "N": 2,
    "Q": 1,
    "cost": 0.12945068338121357,
    "binding_value": 0.18424520834217697,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2974,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4352746583093932,
        "N": 2,
        "Q": 1,
        "cost": 0.12945068338121357,
        "binding_value": 0.18424520834217697,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2981714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43512854940573875,
    "N": 2,
    "Q": 1,
    "cost": 0.1297429011885225,
    "binding_value": 0.18486409141826615,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2981714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43512854940573875,
        "N": 2,
        "Q": 1,
        "cost": 0.1297429011885225,
        "binding_value": 0.18486409141826615,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2989428571428572,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.434982538558095,
    "N": 2,
    "Q": 1,
    "cost": 0.13003492288381002,
    "binding_value": 0.1854840567686901,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2989428571428572,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.434982538558095,
        "N": 2,
        "Q": 1,
        "cost": 0.13003492288381002,
        "binding_value": 0.1854840567686901,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.2997142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4348366256677848,
    "N": 2,
    "Q": 1,
    "cost": 0.1303267486644304,
    "binding_value": 0.18610510825194052,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.2997142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4348366256677848,
        "N": 2,
        "Q": 1,
        "cost": 0.1303267486644304,
        "binding_value": 0.18610510825194052,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3004857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43469081063626314,
    "N": 2,
    "Q": 1,
    "cost": 0.13061837872747373,
    "binding_value": 0.18672724974315152,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3004857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43469081063626314,
        "N": 2,
        "Q": 1,
        "cost": 0.13061837872747373,
        "binding_value": 0.18672724974315152,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3012571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43454509336511726,
    "N": 2,
    "Q": 1,
    "cost": 0.13090981326976547,
    "binding_value": 0.18735048513419192,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3012571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43454509336511726,
        "N": 2,
        "Q": 1,
        "cost": 0.13090981326976547,
        "binding_value": 0.18735048513419192,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3020285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4343994737560661,
    "N": 2,
    "Q": 1,
    "cost": 0.13120105248786784,
    "binding_value": 0.187974818333758,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3020285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4343994737560661,
        "N": 2,
        "Q": 1,
        "cost": 0.13120105248786784,
        "binding_value": 0.187974818333758,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3028,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4342539517109606,
    "N": 2,
    "Q": 1,
    "cost": 0.1314920965780788,
    "binding_value": 0.18860025326746824,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3028,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4342539517109606,
        "N": 2,
        "Q": 1,
        "cost": 0.1314920965780788,
        "binding_value": 0.18860025326746824,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3035714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4341085271317829,
    "N": 2,
    "Q": 1,
    "cost": 0.13178294573643423,
    "binding_value": 0.18922679387795666,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3035714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4341085271317829,
        "N": 2,
        "Q": 1,
        "cost": 0.13178294573643423,
        "binding_value": 0.18922679387795666,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.30434285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4339631999206467,
    "N": 2,
    "Q": 1,
    "cost": 0.13207360015870662,
    "binding_value": 0.18985444412496832,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.30434285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4339631999206467,
        "N": 2,
        "Q": 1,
        "cost": 0.13207360015870662,
        "binding_value": 0.18985444412496832,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3051142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4338179699797965,
    "N": 2,
    "Q": 1,
    "cost": 0.13236406004040702,
    "binding_value": 0.19048320798545482,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3051142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4338179699797965,
        "N": 2,
        "Q": 1,
        "cost": 0.13236406004040702,
        "binding_value": 0.19048320798545482,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3058857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4336728372116076,
    "N": 2,
    "Q": 1,
    "cost": 0.1326543255767848,
    "binding_value": 0.1911130894536705,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3058857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4336728372116076,
        "N": 2,
        "Q": 1,
        "cost": 0.1326543255767848,
        "binding_value": 0.1911130894536705,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.30665714285714285,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43352780151858594,
    "N": 2,
    "Q": 1,
    "cost": 0.13294439696282812,
    "binding_value": 0.19174409254126934,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.30665714285714285,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43352780151858594,
        "N": 2,
        "Q": 1,
        "cost": 0.13294439696282812,
        "binding_value": 0.19174409254126934,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.30742857142857144,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.433382862803368,
    "N": 2,
    "Q": 1,
    "cost": 0.13323427439326396,
    "binding_value": 0.19237622127740264,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.30742857142857144,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.433382862803368,
        "N": 2,
        "Q": 1,
        "cost": 0.13323427439326396,
        "binding_value": 0.19237622127740264,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.30820000000000003,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43323802096872016,
    "N": 2,
    "Q": 1,
    "cost": 0.13352395806255968,
    "binding_value": 0.19300947970881696,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.30820000000000003,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43323802096872016,
        "N": 2,
        "Q": 1,
        "cost": 0.13352395806255968,
        "binding_value": 0.19300947970881696,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.30897142857142856,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43309327591753904,
    "N": 2,
    "Q": 1,
    "cost": 0.1338134481649219,
    "binding_value": 0.19364387189995316,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.30897142857142856,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43309327591753904,
        "N": 2,
        "Q": 1,
        "cost": 0.1338134481649219,
        "binding_value": 0.19364387189995316,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.30974285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4329486275528507,
    "N": 2,
    "Q": 1,
    "cost": 0.13410274489429863,
    "binding_value": 0.19427940193304583,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.30974285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4329486275528507,
        "N": 2,
        "Q": 1,
        "cost": 0.13410274489429863,
        "binding_value": 0.19427940193304583,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.31051428571428574,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43280407577781077,
    "N": 2,
    "Q": 1,
    "cost": 0.13439184844437846,
    "binding_value": 0.19491607390822344,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.31051428571428574,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43280407577781077,
        "N": 2,
        "Q": 1,
        "cost": 0.13439184844437846,
        "binding_value": 0.19491607390822344,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3112857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4326596204957043,
    "N": 2,
    "Q": 1,
    "cost": 0.13468075900859144,
    "binding_value": 0.19555389194360914,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3112857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4326596204957043,
        "N": 2,
        "Q": 1,
        "cost": 0.13468075900859144,
        "binding_value": 0.19555389194360914,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.31205714285714287,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4325152616099454,
    "N": 2,
    "Q": 1,
    "cost": 0.13496947678010918,
    "binding_value": 0.19619286017542253,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.31205714285714287,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4325152616099454,
        "N": 2,
        "Q": 1,
        "cost": 0.13496947678010918,
        "binding_value": 0.19619286017542253,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.31282857142857146,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43237099902407683,
    "N": 2,
    "Q": 1,
    "cost": 0.13525800195184634,
    "binding_value": 0.19683298275808148,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.31282857142857146,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43237099902407683,
        "N": 2,
        "Q": 1,
        "cost": 0.13525800195184634,
        "binding_value": 0.19683298275808148,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3136,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43222683264177036,
    "N": 2,
    "Q": 1,
    "cost": 0.13554633471645927,
    "binding_value": 0.1974742638643053,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3136,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43222683264177036,
        "N": 2,
        "Q": 1,
        "cost": 0.13554633471645927,
        "binding_value": 0.1974742638643053,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3143714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4320827623668259,
    "N": 2,
    "Q": 1,
    "cost": 0.13583447526634818,
    "binding_value": 0.19811670768521836,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3143714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4320827623668259,
        "N": 2,
        "Q": 1,
        "cost": 0.13583447526634818,
        "binding_value": 0.19811670768521836,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.31514285714285717,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4319387881031717,
    "N": 2,
    "Q": 1,
    "cost": 0.13612242379365658,
    "binding_value": 0.1987603184304541,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.31514285714285717,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4319387881031717,
        "N": 2,
        "Q": 1,
        "cost": 0.13612242379365658,
        "binding_value": 0.1987603184304541,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3159142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43179490975486384,
    "N": 2,
    "Q": 1,
    "cost": 0.13641018049027231,
    "binding_value": 0.19940510032826,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3159142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43179490975486384,
        "N": 2,
        "Q": 1,
        "cost": 0.13641018049027231,
        "binding_value": 0.19940510032826,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3166857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43165112722608656,
    "N": 2,
    "Q": 1,
    "cost": 0.13669774554782688,
    "binding_value": 0.20005105762560393,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3166857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43165112722608656,
        "N": 2,
        "Q": 1,
        "cost": 0.13669774554782688,
        "binding_value": 0.20005105762560393,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3174571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4315074404211512,
    "N": 2,
    "Q": 1,
    "cost": 0.13698511915769762,
    "binding_value": 0.20069819458827962,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3174571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4315074404211512,
        "N": 2,
        "Q": 1,
        "cost": 0.13698511915769762,
        "binding_value": 0.20069819458827962,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3182285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.431363849244497,
    "N": 2,
    "Q": 1,
    "cost": 0.137272301511006,
    "binding_value": 0.20134651550101446,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3182285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.431363849244497,
        "N": 2,
        "Q": 1,
        "cost": 0.137272301511006,
        "binding_value": 0.20134651550101446,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.31900000000000006,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43122035360068994,
    "N": 2,
    "Q": 1,
    "cost": 0.13755929279862011,
    "binding_value": 0.2019960246675773,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.31900000000000006,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43122035360068994,
        "N": 2,
        "Q": 1,
        "cost": 0.13755929279862011,
        "binding_value": 0.2019960246675773,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3197714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43107695339442315,
    "N": 2,
    "Q": 1,
    "cost": 0.1378460932111537,
    "binding_value": 0.20264672641088646,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3197714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43107695339442315,
        "N": 2,
        "Q": 1,
        "cost": 0.1378460932111537,
        "binding_value": 0.20264672641088646,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.32054285714285713,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43093364853051624,
    "N": 2,
    "Q": 1,
    "cost": 0.1381327029389675,
    "binding_value": 0.20329862507311977,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.32054285714285713,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43093364853051624,
        "N": 2,
        "Q": 1,
        "cost": 0.1381327029389675,
        "binding_value": 0.20329862507311977,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3213142857142858,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4307904389139158,
    "N": 2,
    "Q": 1,
    "cost": 0.13841912217216845,
    "binding_value": 0.20395172501582462,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3213142857142858,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4307904389139158,
        "N": 2,
        "Q": 1,
        "cost": 0.13841912217216845,
        "binding_value": 0.20395172501582462,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3220857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43064732444969417,
    "N": 2,
    "Q": 1,
    "cost": 0.13870535110061166,
    "binding_value": 0.20460603062002794,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3220857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43064732444969417,
        "N": 2,
        "Q": 1,
        "cost": 0.13870535110061166,
        "binding_value": 0.20460603062002794,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.32285714285714284,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43050430504305043,
    "N": 2,
    "Q": 1,
    "cost": 0.13899138991389914,
    "binding_value": 0.2052615462863489,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.32285714285714284,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43050430504305043,
        "N": 2,
        "Q": 1,
        "cost": 0.13899138991389914,
        "binding_value": 0.2052615462863489,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3236285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.43036138059930895,
    "N": 2,
    "Q": 1,
    "cost": 0.1392772388013821,
    "binding_value": 0.20591827643511063,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3236285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.43036138059930895,
        "N": 2,
        "Q": 1,
        "cost": 0.1392772388013821,
        "binding_value": 0.20591827643511063,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3244,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4302185510239202,
    "N": 2,
    "Q": 1,
    "cost": 0.1395628979521596,
    "binding_value": 0.2065762255064531,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3244,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4302185510239202,
        "N": 2,
        "Q": 1,
        "cost": 0.1395628979521596,
        "binding_value": 0.2065762255064531,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.32517142857142856,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4300758162224598,
    "N": 2,
    "Q": 1,
    "cost": 0.13984836755508046,
    "binding_value": 0.2072353979604477,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.32517142857142856,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4300758162224598,
        "N": 2,
        "Q": 1,
        "cost": 0.13984836755508046,
        "binding_value": 0.2072353979604477,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3259428571428572,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4299331761006289,
    "N": 2,
    "Q": 1,
    "cost": 0.14013364779874216,
    "binding_value": 0.20789579827721158,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3259428571428572,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4299331761006289,
        "N": 2,
        "Q": 1,
        "cost": 0.14013364779874216,
        "binding_value": 0.20789579827721158,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.32671428571428573,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42979063056425365,
    "N": 2,
    "Q": 1,
    "cost": 0.1404187388714927,
    "binding_value": 0.20855743095702275,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.32671428571428573,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42979063056425365,
        "N": 2,
        "Q": 1,
        "cost": 0.1404187388714927,
        "binding_value": 0.20855743095702275,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.32748571428571427,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.429648179519285,
    "N": 2,
    "Q": 1,
    "cost": 0.14070364096142995,
    "binding_value": 0.20922030052043694,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.32748571428571427,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.429648179519285,
        "N": 2,
        "Q": 1,
        "cost": 0.14070364096142995,
        "binding_value": 0.20922030052043694,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3282571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42950582287179867,
    "N": 2,
    "Q": 1,
    "cost": 0.14098835425640266,
    "binding_value": 0.2098844115084044,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3282571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42950582287179867,
        "N": 2,
        "Q": 1,
        "cost": 0.14098835425640266,
        "binding_value": 0.2098844115084044,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.32902857142857145,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4293635605279945,
    "N": 2,
    "Q": 1,
    "cost": 0.14127287894401097,
    "binding_value": 0.21054976848238738,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.32902857142857145,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4293635605279945,
        "N": 2,
        "Q": 1,
        "cost": 0.14127287894401097,
        "binding_value": 0.21054976848238738,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3298,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42922139239419693,
    "N": 2,
    "Q": 1,
    "cost": 0.14155721521160614,
    "binding_value": 0.21121637602447946,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3298,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42922139239419693,
        "N": 2,
        "Q": 1,
        "cost": 0.14155721521160614,
        "binding_value": 0.21121637602447946,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3305714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42907931837685426,
    "N": 2,
    "Q": 1,
    "cost": 0.14184136324629149,
    "binding_value": 0.21188423873752477,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3305714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42907931837685426,
        "N": 2,
        "Q": 1,
        "cost": 0.14184136324629149,
        "binding_value": 0.21188423873752477,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.33134285714285716,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4289373383825385,
    "N": 2,
    "Q": 1,
    "cost": 0.142125323234923,
    "binding_value": 0.21255336124523777,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.33134285714285716,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4289373383825385,
        "N": 2,
        "Q": 1,
        "cost": 0.142125323234923,
        "binding_value": 0.21255336124523777,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.33211428571428575,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4287954523179457,
    "N": 2,
    "Q": 1,
    "cost": 0.14240909536410862,
    "binding_value": 0.21322374819232554,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.33211428571428575,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4287954523179457,
        "N": 2,
        "Q": 1,
        "cost": 0.14240909536410862,
        "binding_value": 0.21322374819232554,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.33288571428571434,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4286536600898948,
    "N": 2,
    "Q": 1,
    "cost": 0.1426926798202104,
    "binding_value": 0.2138954042446086,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.33288571428571434,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4286536600898948,
        "N": 2,
        "Q": 1,
        "cost": 0.1426926798202104,
        "binding_value": 0.2138954042446086,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3336571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4285119616053283,
    "N": 2,
    "Q": 1,
    "cost": 0.14297607678934343,
    "binding_value": 0.21456833408914436,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3336571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4285119616053283,
        "N": 2,
        "Q": 1,
        "cost": 0.14297607678934343,
        "binding_value": 0.21456833408914436,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.33442857142857146,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4283703567713114,
    "N": 2,
    "Q": 1,
    "cost": 0.14325928645737718,
    "binding_value": 0.2152425424343508,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.33442857142857146,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4283703567713114,
        "N": 2,
        "Q": 1,
        "cost": 0.14325928645737718,
        "binding_value": 0.2152425424343508,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.33520000000000005,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42822884549503254,
    "N": 2,
    "Q": 1,
    "cost": 0.14354230900993492,
    "binding_value": 0.2159180340101308,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.33520000000000005,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42822884549503254,
        "N": 2,
        "Q": 1,
        "cost": 0.14354230900993492,
        "binding_value": 0.2159180340101308,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3359714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42808742768380237,
    "N": 2,
    "Q": 1,
    "cost": 0.14382514463239526,
    "binding_value": 0.2165948135679976,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3359714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42808742768380237,
        "N": 2,
        "Q": 1,
        "cost": 0.14382514463239526,
        "binding_value": 0.2165948135679976,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3367428571428572,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42794610324505417,
    "N": 2,
    "Q": 1,
    "cost": 0.14410779350989167,
    "binding_value": 0.21727288588120142,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3367428571428572,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42794610324505417,
        "N": 2,
        "Q": 1,
        "cost": 0.14410779350989167,
        "binding_value": 0.21727288588120142,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.33751428571428577,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42780487208634327,
    "N": 2,
    "Q": 1,
    "cost": 0.14439025582731346,
    "binding_value": 0.21795225574485594,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.33751428571428577,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42780487208634327,
        "N": 2,
        "Q": 1,
        "cost": 0.14439025582731346,
        "binding_value": 0.21795225574485594,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3382857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4276637341153471,
    "N": 2,
    "Q": 1,
    "cost": 0.14467253176930583,
    "binding_value": 0.21863292797606693,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3382857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4276637341153471,
        "N": 2,
        "Q": 1,
        "cost": 0.14467253176930583,
        "binding_value": 0.21863292797606693,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3390571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42752268923986464,
    "N": 2,
    "Q": 1,
    "cost": 0.14495462152027072,
    "binding_value": 0.21931490741406107,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3390571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42752268923986464,
        "N": 2,
        "Q": 1,
        "cost": 0.14495462152027072,
        "binding_value": 0.21931490741406107,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3398285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4273817373678169,
    "N": 2,
    "Q": 1,
    "cost": 0.14523652526436615,
    "binding_value": 0.21999819892031577,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3398285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4273817373678169,
        "N": 2,
        "Q": 1,
        "cost": 0.14523652526436615,
        "binding_value": 0.21999819892031577,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3406,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42724087840724595,
    "N": 2,
    "Q": 1,
    "cost": 0.1455182431855081,
    "binding_value": 0.22068280737868967,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3406,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42724087840724595,
        "N": 2,
        "Q": 1,
        "cost": 0.1455182431855081,
        "binding_value": 0.22068280737868967,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3413714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4271001122663152,
    "N": 2,
    "Q": 1,
    "cost": 0.14579977546736955,
    "binding_value": 0.2213687376955551,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3413714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4271001122663152,
        "N": 2,
        "Q": 1,
        "cost": 0.14579977546736955,
        "binding_value": 0.2213687376955551,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3421428571428572,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42695943885330895,
    "N": 2,
    "Q": 1,
    "cost": 0.1460811222933821,
    "binding_value": 0.22205599479992946,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3421428571428572,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42695943885330895,
        "N": 2,
        "Q": 1,
        "cost": 0.1460811222933821,
        "binding_value": 0.22205599479992946,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3429142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42681885807663233,
    "N": 2,
    "Q": 1,
    "cost": 0.14636228384673533,
    "binding_value": 0.22274458364360994,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3429142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42681885807663233,
        "N": 2,
        "Q": 1,
        "cost": 0.14636228384673533,
        "binding_value": 0.22274458364360994,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3436857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42667836984481095,
    "N": 2,
    "Q": 1,
    "cost": 0.1466432603103781,
    "binding_value": 0.2234345092013074,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3436857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42667836984481095,
        "N": 2,
        "Q": 1,
        "cost": 0.1466432603103781,
        "binding_value": 0.2234345092013074,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3444571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4265379740664912,
    "N": 2,
    "Q": 1,
    "cost": 0.14692405186701762,
    "binding_value": 0.22412577647078183,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3444571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4265379740664912,
        "N": 2,
        "Q": 1,
        "cost": 0.14692405186701762,
        "binding_value": 0.22412577647078183,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.34522857142857144,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42639767065043915,
    "N": 2,
    "Q": 1,
    "cost": 0.1472046586991217,
    "binding_value": 0.22481839047297886,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.34522857142857144,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42639767065043915,
        "N": 2,
        "Q": 1,
        "cost": 0.1472046586991217,
        "binding_value": 0.22481839047297886,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.34600000000000003,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42625745950554134,
    "N": 2,
    "Q": 1,
    "cost": 0.14748508098891733,
    "binding_value": 0.22551235625216717,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.34600000000000003,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42625745950554134,
        "N": 2,
        "Q": 1,
        "cost": 0.14748508098891733,
        "binding_value": 0.22551235625216717,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3467714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4261173405408038,
    "N": 2,
    "Q": 1,
    "cost": 0.1477653189183924,
    "binding_value": 0.22620767887607648,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3467714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4261173405408038,
        "N": 2,
        "Q": 1,
        "cost": 0.1477653189183924,
        "binding_value": 0.22620767887607648,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.34754285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42597731366535224,
    "N": 2,
    "Q": 1,
    "cost": 0.14804537266929552,
    "binding_value": 0.22690436343603718,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.34754285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42597731366535224,
        "N": 2,
        "Q": 1,
        "cost": 0.14804537266929552,
        "binding_value": 0.22690436343603718,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.34831428571428574,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4258373787884318,
    "N": 2,
    "Q": 1,
    "cost": 0.14832524242313638,
    "binding_value": 0.22760241504712056,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.34831428571428574,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4258373787884318,
        "N": 2,
        "Q": 1,
        "cost": 0.14832524242313638,
        "binding_value": 0.22760241504712056,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.34908571428571433,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42569753581940695,
    "N": 2,
    "Q": 1,
    "cost": 0.1486049283611861,
    "binding_value": 0.22830183884828,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.34908571428571433,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42569753581940695,
        "N": 2,
        "Q": 1,
        "cost": 0.1486049283611861,
        "binding_value": 0.22830183884828,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.34985714285714287,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4255577846677609,
    "N": 2,
    "Q": 1,
    "cost": 0.1488844306644782,
    "binding_value": 0.22900264000249318,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.34985714285714287,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4255577846677609,
        "N": 2,
        "Q": 1,
        "cost": 0.1488844306644782,
        "binding_value": 0.22900264000249318,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.35,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.425531914893617,
    "N": 2,
    "Q": 1,
    "cost": 0.14893617021276595,
    "binding_value": 0.22913256955810143,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.35,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.425531914893617,
        "N": 2,
        "Q": 1,
        "cost": 0.14893617021276595,
        "binding_value": 0.22913256955810143,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.35062857142857146,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4254181252430961,
    "N": 2,
    "Q": 1,
    "cost": 0.14916374951380784,
    "binding_value": 0.22970482369690587,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.35062857142857146,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4254181252430961,
        "N": 2,
        "Q": 1,
        "cost": 0.14916374951380784,
        "binding_value": 0.22970482369690587,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.35140000000000005,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4252785574551331,
    "N": 2,
    "Q": 1,
    "cost": 0.1494428850897338,
    "binding_value": 0.23040839514297531,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.35140000000000005,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4252785574551331,
        "N": 2,
        "Q": 1,
        "cost": 0.1494428850897338,
        "binding_value": 0.23040839514297531,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3521714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42513908121371136,
    "N": 2,
    "Q": 1,
    "cost": 0.1497218375725773,
    "binding_value": 0.2311133595766167,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3521714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42513908121371136,
        "N": 2,
        "Q": 1,
        "cost": 0.1497218375725773,
        "binding_value": 0.2311133595766167,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.35294285714285717,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42499969642878827,
    "N": 2,
    "Q": 1,
    "cost": 0.15000060714242347,
    "binding_value": 0.23181972225834868,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.35294285714285717,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42499969642878827,
        "N": 2,
        "Q": 1,
        "cost": 0.15000060714242347,
        "binding_value": 0.23181972225834868,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.35371428571428576,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4248604030104394,
    "N": 2,
    "Q": 1,
    "cost": 0.15027919397912115,
    "binding_value": 0.23252748847344124,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.35371428571428576,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4248604030104394,
        "N": 2,
        "Q": 1,
        "cost": 0.15027919397912115,
        "binding_value": 0.23252748847344124,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3544857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4247212008688582,
    "N": 2,
    "Q": 1,
    "cost": 0.15055759826228365,
    "binding_value": 0.23323666353206404,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3544857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4247212008688582,
        "N": 2,
        "Q": 1,
        "cost": 0.15055759826228365,
        "binding_value": 0.23323666353206404,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3552571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4245820899143557,
    "N": 2,
    "Q": 1,
    "cost": 0.1508358201712886,
    "binding_value": 0.23394725276943631,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3552571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4245820899143557,
        "N": 2,
        "Q": 1,
        "cost": 0.1508358201712886,
        "binding_value": 0.23394725276943631,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.35602857142857147,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4244430700573605,
    "N": 2,
    "Q": 1,
    "cost": 0.15111385988527903,
    "binding_value": 0.23465926154597674,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.35602857142857147,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4244430700573605,
        "N": 2,
        "Q": 1,
        "cost": 0.15111385988527903,
        "binding_value": 0.23465926154597674,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3568,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42430414120841825,
    "N": 2,
    "Q": 1,
    "cost": 0.1513917175831635,
    "binding_value": 0.2353726952474559,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3568,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42430414120841825,
        "N": 2,
        "Q": 1,
        "cost": 0.1513917175831635,
        "binding_value": 0.2353726952474559,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3575714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42416530327819185,
    "N": 2,
    "Q": 1,
    "cost": 0.1516693934436163,
    "binding_value": 0.23608755928514885,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3575714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42416530327819185,
        "N": 2,
        "Q": 1,
        "cost": 0.1516693934436163,
        "binding_value": 0.23608755928514885,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3583428571428572,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4240265561774612,
    "N": 2,
    "Q": 1,
    "cost": 0.15194688764507758,
    "binding_value": 0.23680385909598892,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3583428571428572,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4240265561774612,
        "N": 2,
        "Q": 1,
        "cost": 0.15194688764507758,
        "binding_value": 0.23680385909598892,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3591142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4238878998171226,
    "N": 2,
    "Q": 1,
    "cost": 0.1522242003657548,
    "binding_value": 0.23752160014272275,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3591142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4238878998171226,
        "N": 2,
        "Q": 1,
        "cost": 0.1522242003657548,
        "binding_value": 0.23752160014272275,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3598857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42374933410818927,
    "N": 2,
    "Q": 1,
    "cost": 0.15250133178362146,
    "binding_value": 0.23824078791406683,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3598857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42374933410818927,
        "N": 2,
        "Q": 1,
        "cost": 0.15250133178362146,
        "binding_value": 0.23824078791406683,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3606571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4236108589617903,
    "N": 2,
    "Q": 1,
    "cost": 0.1527782820764194,
    "binding_value": 0.23896142792486394,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3606571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4236108589617903,
        "N": 2,
        "Q": 1,
        "cost": 0.1527782820764194,
        "binding_value": 0.23896142792486394,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.36142857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42347247428917123,
    "N": 2,
    "Q": 1,
    "cost": 0.15305505142165754,
    "binding_value": 0.23968352571624232,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36142857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42347247428917123,
        "N": 2,
        "Q": 1,
        "cost": 0.15305505142165754,
        "binding_value": 0.23968352571624232,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3622,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4233341800016933,
    "N": 2,
    "Q": 1,
    "cost": 0.15333163999661337,
    "binding_value": 0.2404070868557751,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3622,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4233341800016933,
        "N": 2,
        "Q": 1,
        "cost": 0.15333163999661337,
        "binding_value": 0.2404070868557751,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3629714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4231959760108338,
    "N": 2,
    "Q": 1,
    "cost": 0.15360804797833238,
    "binding_value": 0.24113211693764056,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3629714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4231959760108338,
        "N": 2,
        "Q": 1,
        "cost": 0.15360804797833238,
        "binding_value": 0.24113211693764056,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.36374285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4230578622281853,
    "N": 2,
    "Q": 1,
    "cost": 0.15388427554362938,
    "binding_value": 0.24185862158278448,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36374285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4230578622281853,
        "N": 2,
        "Q": 1,
        "cost": 0.15388427554362938,
        "binding_value": 0.24185862158278448,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.36451428571428574,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4229198385654559,
    "N": 2,
    "Q": 1,
    "cost": 0.1541603228690882,
    "binding_value": 0.24258660643908314,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36451428571428574,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4229198385654559,
        "N": 2,
        "Q": 1,
        "cost": 0.1541603228690882,
        "binding_value": 0.24258660643908314,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3652857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4227819049344688,
    "N": 2,
    "Q": 1,
    "cost": 0.15443619013106236,
    "binding_value": 0.2433160771815073,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3652857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4227819049344688,
        "N": 2,
        "Q": 1,
        "cost": 0.15443619013106236,
        "binding_value": 0.2433160771815073,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.36605714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4226440612471623,
    "N": 2,
    "Q": 1,
    "cost": 0.1547118775056754,
    "binding_value": 0.24404703951228787,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36605714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4226440612471623,
        "N": 2,
        "Q": 1,
        "cost": 0.1547118775056754,
        "binding_value": 0.24404703951228787,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.36682857142857145,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42250630741558926,
    "N": 2,
    "Q": 1,
    "cost": 0.1549873851688215,
    "binding_value": 0.2447794991610826,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36682857142857145,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42250630741558926,
        "N": 2,
        "Q": 1,
        "cost": 0.1549873851688215,
        "binding_value": 0.2447794991610826,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.36760000000000004,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4223686433519176,
    "N": 2,
    "Q": 1,
    "cost": 0.1552627132961648,
    "binding_value": 0.24551346188514378,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36760000000000004,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4223686433519176,
        "N": 2,
        "Q": 1,
        "cost": 0.1552627132961648,
        "binding_value": 0.24551346188514378,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.36837142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42223106896842916,
    "N": 2,
    "Q": 1,
    "cost": 0.15553786206314169,
    "binding_value": 0.24624893346948737,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36837142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42223106896842916,
        "N": 2,
        "Q": 1,
        "cost": 0.15553786206314169,
        "binding_value": 0.24624893346948737,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.36914285714285716,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42209358417752046,
    "N": 2,
    "Q": 1,
    "cost": 0.15581283164495907,
    "binding_value": 0.24698591972706366,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36914285714285716,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42209358417752046,
        "N": 2,
        "Q": 1,
        "cost": 0.15581283164495907,
        "binding_value": 0.24698591972706366,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.36991428571428575,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42195618889170194,
    "N": 2,
    "Q": 1,
    "cost": 0.1560876222165961,
    "binding_value": 0.2477244264989283,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36991428571428575,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42195618889170194,
        "N": 2,
        "Q": 1,
        "cost": 0.1560876222165961,
        "binding_value": 0.2477244264989283,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3706857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42181888302359777,
    "N": 2,
    "Q": 1,
    "cost": 0.15636223395280446,
    "binding_value": 0.24846445965441558,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3706857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42181888302359777,
        "N": 2,
        "Q": 1,
        "cost": 0.15636223395280446,
        "binding_value": 0.24846445965441558,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3714571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42168166648594596,
    "N": 2,
    "Q": 1,
    "cost": 0.15663666702810808,
    "binding_value": 0.24920602509131254,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3714571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42168166648594596,
        "N": 2,
        "Q": 1,
        "cost": 0.15663666702810808,
        "binding_value": 0.24920602509131254,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.37222857142857146,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.421544539191598,
    "N": 2,
    "Q": 1,
    "cost": 0.15691092161680398,
    "binding_value": 0.249949128736034,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.37222857142857146,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.421544539191598,
        "N": 2,
        "Q": 1,
        "cost": 0.15691092161680398,
        "binding_value": 0.249949128736034,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.373,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4214075010535187,
    "N": 2,
    "Q": 1,
    "cost": 0.15718499789296259,
    "binding_value": 0.2506937765437998,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.373,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4214075010535187,
        "N": 2,
        "Q": 1,
        "cost": 0.15718499789296259,
        "binding_value": 0.2506937765437998,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3737714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4212705519847861,
    "N": 2,
    "Q": 1,
    "cost": 0.15745889603042784,
    "binding_value": 0.2514399744988125,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3737714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4212705519847861,
        "N": 2,
        "Q": 1,
        "cost": 0.15745889603042784,
        "binding_value": 0.2514399744988125,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3745428571428572,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.421133691898591,
    "N": 2,
    "Q": 1,
    "cost": 0.15773261620281798,
    "binding_value": 0.25218772861443656,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3745428571428572,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.421133691898591,
        "N": 2,
        "Q": 1,
        "cost": 0.15773261620281798,
        "binding_value": 0.25218772861443656,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3753142857142857,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42099692070823713,
    "N": 2,
    "Q": 1,
    "cost": 0.15800615858352574,
    "binding_value": 0.2529370449333792,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3753142857142857,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42099692070823713,
        "N": 2,
        "Q": 1,
        "cost": 0.15800615858352574,
        "binding_value": 0.2529370449333792,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.37608571428571436,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42086023832714065,
    "N": 2,
    "Q": 1,
    "cost": 0.1582795233457187,
    "binding_value": 0.2536879295278726,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.37608571428571436,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42086023832714065,
        "N": 2,
        "Q": 1,
        "cost": 0.1582795233457187,
        "binding_value": 0.2536879295278726,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3768571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4207236446688304,
    "N": 2,
    "Q": 1,
    "cost": 0.15855271066233922,
    "binding_value": 0.2544403884998566,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3768571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4207236446688304,
        "N": 2,
        "Q": 1,
        "cost": 0.15855271066233922,
        "binding_value": 0.2544403884998566,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3776285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4205871396469471,
    "N": 2,
    "Q": 1,
    "cost": 0.1588257207061058,
    "binding_value": 0.2551944279811642,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3776285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4205871396469471,
        "N": 2,
        "Q": 1,
        "cost": 0.1588257207061058,
        "binding_value": 0.2551944279811642,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.37840000000000007,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42045072317524385,
    "N": 2,
    "Q": 1,
    "cost": 0.1590985536495123,
    "binding_value": 0.2559500541337071,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.37840000000000007,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42045072317524385,
        "N": 2,
        "Q": 1,
        "cost": 0.1590985536495123,
        "binding_value": 0.2559500541337071,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3791714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42031439516758534,
    "N": 2,
    "Q": 1,
    "cost": 0.15937120966482932,
    "binding_value": 0.25670727314966296,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3791714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42031439516758534,
        "N": 2,
        "Q": 1,
        "cost": 0.15937120966482932,
        "binding_value": 0.25670727314966296,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.37994285714285714,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42017815553794813,
    "N": 2,
    "Q": 1,
    "cost": 0.15964368892410374,
    "binding_value": 0.257466091251665,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.37994285714285714,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42017815553794813,
        "N": 2,
        "Q": 1,
        "cost": 0.15964368892410374,
        "binding_value": 0.257466091251665,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3807142857142858,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.42004200420042004,
    "N": 2,
    "Q": 1,
    "cost": 0.15991599159915992,
    "binding_value": 0.25822651469299185,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3807142857142858,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.42004200420042004,
        "N": 2,
        "Q": 1,
        "cost": 0.15991599159915992,
        "binding_value": 0.25822651469299185,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3814857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41990594106920054,
    "N": 2,
    "Q": 1,
    "cost": 0.16018811786159892,
    "binding_value": 0.258988549757759,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3814857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41990594106920054,
        "N": 2,
        "Q": 1,
        "cost": 0.16018811786159892,
        "binding_value": 0.258988549757759,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.38225714285714285,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41976996605859984,
    "N": 2,
    "Q": 1,
    "cost": 0.16046006788280032,
    "binding_value": 0.2597522027611122,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.38225714285714285,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41976996605859984,
        "N": 2,
        "Q": 1,
        "cost": 0.16046006788280032,
        "binding_value": 0.2597522027611122,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3830285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41963407908303957,
    "N": 2,
    "Q": 1,
    "cost": 0.16073184183392086,
    "binding_value": 0.2605174800494225,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3830285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41963407908303957,
        "N": 2,
        "Q": 1,
        "cost": 0.16073184183392086,
        "binding_value": 0.2605174800494225,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.38380000000000003,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41949828005705175,
    "N": 2,
    "Q": 1,
    "cost": 0.1610034398858965,
    "binding_value": 0.26128438800048115,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.38380000000000003,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41949828005705175,
        "N": 2,
        "Q": 1,
        "cost": 0.1610034398858965,
        "binding_value": 0.26128438800048115,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.38457142857142856,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41936256889527923,
    "N": 2,
    "Q": 1,
    "cost": 0.16127486220944154,
    "binding_value": 0.26205293302369814,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.38457142857142856,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41936256889527923,
        "N": 2,
        "Q": 1,
        "cost": 0.16127486220944154,
        "binding_value": 0.26205293302369814,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3853428571428572,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41922694551247497,
    "N": 2,
    "Q": 1,
    "cost": 0.16154610897505006,
    "binding_value": 0.26282312156030085,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3853428571428572,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41922694551247497,
        "N": 2,
        "Q": 1,
        "cost": 0.16154610897505006,
        "binding_value": 0.26282312156030085,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.38611428571428574,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4190914098235027,
    "N": 2,
    "Q": 1,
    "cost": 0.16181718035299464,
    "binding_value": 0.2635949600835342,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.38611428571428574,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4190914098235027,
        "N": 2,
        "Q": 1,
        "cost": 0.16181718035299464,
        "binding_value": 0.2635949600835342,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3868857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41895596174333555,
    "N": 2,
    "Q": 1,
    "cost": 0.1620880765133289,
    "binding_value": 0.26436845509886325,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3868857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41895596174333555,
        "N": 2,
        "Q": 1,
        "cost": 0.1620880765133289,
        "binding_value": 0.26436845509886325,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3876571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4188206011870572,
    "N": 2,
    "Q": 1,
    "cost": 0.16235879762588556,
    "binding_value": 0.26514361314417667,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3876571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4188206011870572,
        "N": 2,
        "Q": 1,
        "cost": 0.16235879762588556,
        "binding_value": 0.26514361314417667,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.38842857142857146,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41868532806986064,
    "N": 2,
    "Q": 1,
    "cost": 0.16262934386027872,
    "binding_value": 0.26592044078999094,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.38842857142857146,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41868532806986064,
        "N": 2,
        "Q": 1,
        "cost": 0.16262934386027872,
        "binding_value": 0.26592044078999094,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.38920000000000005,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41855014230704835,
    "N": 2,
    "Q": 1,
    "cost": 0.1628997153859033,
    "binding_value": 0.2666989446396582,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.38920000000000005,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41855014230704835,
        "N": 2,
        "Q": 1,
        "cost": 0.1628997153859033,
        "binding_value": 0.2666989446396582,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.38997142857142864,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41841504381403244,
    "N": 2,
    "Q": 1,
    "cost": 0.16316991237193512,
    "binding_value": 0.26747913132957385,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.38997142857142864,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41841504381403244,
        "N": 2,
        "Q": 1,
        "cost": 0.16316991237193512,
        "binding_value": 0.26747913132957385,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.39074285714285717,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41828003250633394,
    "N": 2,
    "Q": 1,
    "cost": 0.16343993498733211,
    "binding_value": 0.26826100752938586,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.39074285714285717,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41828003250633394,
        "N": 2,
        "Q": 1,
        "cost": 0.16343993498733211,
        "binding_value": 0.26826100752938586,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.39151428571428576,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.418145108299583,
    "N": 2,
    "Q": 1,
    "cost": 0.16370978340083397,
    "binding_value": 0.2690445799422072,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.39151428571428576,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.418145108299583,
        "N": 2,
        "Q": 1,
        "cost": 0.16370978340083397,
        "binding_value": 0.2690445799422072,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.39228571428571435,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41801027110951866,
    "N": 2,
    "Q": 1,
    "cost": 0.16397945778096268,
    "binding_value": 0.26982985530482806,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.39228571428571435,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41801027110951866,
        "N": 2,
        "Q": 1,
        "cost": 0.16397945778096268,
        "binding_value": 0.26982985530482806,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3930571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4178755208519885,
    "N": 2,
    "Q": 1,
    "cost": 0.16424895829602304,
    "binding_value": 0.27061684038793044,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3930571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4178755208519885,
        "N": 2,
        "Q": 1,
        "cost": 0.16424895829602304,
        "binding_value": 0.27061684038793044,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3938285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4177408574429485,
    "N": 2,
    "Q": 1,
    "cost": 0.16451828511410305,
    "binding_value": 0.2714055419963048,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3938285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4177408574429485,
        "N": 2,
        "Q": 1,
        "cost": 0.16451828511410305,
        "binding_value": 0.2714055419963048,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.39460000000000006,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4176062807984632,
    "N": 2,
    "Q": 1,
    "cost": 0.16478743840307364,
    "binding_value": 0.2721959669690678,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.39460000000000006,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4176062807984632,
        "N": 2,
        "Q": 1,
        "cost": 0.16478743840307364,
        "binding_value": 0.2721959669690678,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3953714285714286,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.41747179083470504,
    "N": 2,
    "Q": 1,
    "cost": 0.16505641833058993,
    "binding_value": 0.27298812217988133,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3953714285714286,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.41747179083470504,
        "N": 2,
        "Q": 1,
        "cost": 0.16505641833058993,
        "binding_value": 0.27298812217988133,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3961428571428572,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4173373874679544,
    "N": 2,
    "Q": 1,
    "cost": 0.1653252250640912,
    "binding_value": 0.27378201453717477,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3961428571428572,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4173373874679544,
        "N": 2,
        "Q": 1,
        "cost": 0.1653252250640912,
        "binding_value": 0.27378201453717477,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3969142857142858,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4172030706145997,
    "N": 2,
    "Q": 1,
    "cost": 0.16559385877080057,
    "binding_value": 0.2745776509843671,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3969142857142858,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4172030706145997,
        "N": 2,
        "Q": 1,
        "cost": 0.16559385877080057,
        "binding_value": 0.2745776509843671,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3976857142857143,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4170688401911367,
    "N": 2,
    "Q": 1,
    "cost": 0.16586231961772657,
    "binding_value": 0.27537503850009165,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3976857142857143,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4170688401911367,
        "N": 2,
        "Q": 1,
        "cost": 0.16586231961772657,
        "binding_value": 0.27537503850009165,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3984571428571429,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4169346961141686,
    "N": 2,
    "Q": 1,
    "cost": 0.16613060777166277,
    "binding_value": 0.2761741840984229,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3984571428571429,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4169346961141686,
        "N": 2,
        "Q": 1,
        "cost": 0.16613060777166277,
        "binding_value": 0.2761741840984229,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3992285714285715,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4168006383004061,
    "N": 2,
    "Q": 1,
    "cost": 0.16639872339918782,
    "binding_value": 0.27697509482910426,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3992285714285715,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4168006383004061,
        "N": 2,
        "Q": 1,
        "cost": 0.16639872339918782,
        "binding_value": 0.27697509482910426,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4,
    "ell": 0.1,
    "p": 0.5,
    "payoff": 0.4166666666666667,
    "N": 2,
    "Q": 1,
    "cost": 0.16666666666666663,
    "binding_value": 0.27777777777777785,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.45,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.4166666666666667,
        "N": 2,
        "Q": 1,
        "cost": 0.16666666666666663,
        "binding_value": 0.27777777777777785,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.337,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39972184623662765,
    "N": 5,
    "Q": 1,
    "cost": 0.2005563075267447,
    "binding_value": 0.007776138009102733,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.337,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39972184623662765,
        "N": 5,
        "Q": 1,
        "cost": 0.2005563075267447,
        "binding_value": 0.007776138009102733,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3382964285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39927258980428126,
    "N": 5,
    "Q": 1,
    "cost": 0.20145482039143747,
    "binding_value": 0.007903067108967328,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3382964285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39927258980428126,
        "N": 5,
        "Q": 1,
        "cost": 0.20145482039143747,
        "binding_value": 0.007903067108967328,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.33959285714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39882289764490475,
    "N": 5,
    "Q": 1,
    "cost": 0.2023542047101905,
    "binding_value": 0.008031608122118044,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.33959285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39882289764490475,
        "N": 5,
        "Q": 1,
        "cost": 0.2023542047101905,
        "binding_value": 0.008031608122118044,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.34088928571428573,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39837277122185405,
    "N": 5,
    "Q": 1,
    "cost": 0.2032544575562919,
    "binding_value": 0.0081617761783363,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.34088928571428573,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39837277122185405,
        "N": 5,
        "Q": 1,
        "cost": 0.2032544575562919,
        "binding_value": 0.0081617761783363,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3421857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3979222120126642,
    "N": 5,
    "Q": 1,
    "cost": 0.2041555759746716,
    "binding_value": 0.008293586512084478,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3421857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3979222120126642,
        "N": 5,
        "Q": 1,
        "cost": 0.2041555759746716,
        "binding_value": 0.008293586512084478,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.34250803136806907,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4000000000000019,
    "N": 4,
    "Q": 1,
    "cost": 0.19999999999999618,
    "binding_value": 0.024444537118160456,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.34250803136806907,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4000000000000019,
        "N": 4,
        "Q": 1,
        "cost": 0.19999999999999618,
        "binding_value": 0.024444537118160456,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.34250803136807506,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3999999999999999,
    "N": 4,
    "Q": 1,
    "cost": 0.20000000000000018,
    "binding_value": 0.024444537118161844,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.34250803136807506,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3999999999999999,
        "N": 4,
        "Q": 1,
        "cost": 0.20000000000000018,
        "binding_value": 0.024444537118161844,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.3434821428571429,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39968246946290586,
    "N": 4,
    "Q": 1,
    "cost": 0.20063506107418827,
    "binding_value": 0.024670675880205207,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3434821428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39968246946290586,
        "N": 4,
        "Q": 1,
        "cost": 0.20063506107418827,
        "binding_value": 0.024670675880205207,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.34477857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39925970162485397,
    "N": 4,
    "Q": 1,
    "cost": 0.20148059675029206,
    "binding_value": 0.02497400435698021,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.34477857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39925970162485397,
        "N": 4,
        "Q": 1,
        "cost": 0.20148059675029206,
        "binding_value": 0.02497400435698021,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.346075,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3988367394343809,
    "N": 4,
    "Q": 1,
    "cost": 0.20232652113123817,
    "binding_value": 0.025280048267194356,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.346075,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3988367394343809,
        "N": 4,
        "Q": 1,
        "cost": 0.20232652113123817,
        "binding_value": 0.025280048267194356,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3473714285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3984135848903357,
    "N": 4,
    "Q": 1,
    "cost": 0.20317283021932864,
    "binding_value": 0.025588824728191507,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3473714285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3984135848903357,
        "N": 4,
        "Q": 1,
        "cost": 0.20317283021932864,
        "binding_value": 0.025588824728191507,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.34866785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39799023999505617,
    "N": 4,
    "Q": 1,
    "cost": 0.20401952000988766,
    "binding_value": 0.025900350959393185,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.34866785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39799023999505617,
        "N": 4,
        "Q": 1,
        "cost": 0.20401952000988766,
        "binding_value": 0.025900350959393185,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3499642857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39756670675430617,
    "N": 4,
    "Q": 1,
    "cost": 0.20486658649138767,
    "binding_value": 0.026214644283394144,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3499642857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39756670675430617,
        "N": 4,
        "Q": 1,
        "cost": 0.20486658649138767,
        "binding_value": 0.026214644283394144,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3512607142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3971429871772124,
    "N": 4,
    "Q": 1,
    "cost": 0.20571402564557517,
    "binding_value": 0.026531722127071757,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3512607142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3971429871772124,
        "N": 4,
        "Q": 1,
        "cost": 0.20571402564557517,
        "binding_value": 0.026531722127071757,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3525571428571429,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39671908327620153,
    "N": 4,
    "Q": 1,
    "cost": 0.20656183344759693,
    "binding_value": 0.02685160202270969,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3525571428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39671908327620153,
        "N": 4,
        "Q": 1,
        "cost": 0.20656183344759693,
        "binding_value": 0.02685160202270969,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.35385357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39629499706693705,
    "N": 4,
    "Q": 1,
    "cost": 0.2074100058661259,
    "binding_value": 0.027174301609135823,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.35385357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39629499706693705,
        "N": 4,
        "Q": 1,
        "cost": 0.2074100058661259,
        "binding_value": 0.027174301609135823,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.35515,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39587073056825645,
    "N": 4,
    "Q": 1,
    "cost": 0.2082585388634871,
    "binding_value": 0.02749983863287477,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.35515,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39587073056825645,
        "N": 4,
        "Q": 1,
        "cost": 0.2082585388634871,
        "binding_value": 0.02749983863287477,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3564464285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3954462858021085,
    "N": 4,
    "Q": 1,
    "cost": 0.209107428395783,
    "binding_value": 0.02782823094931503,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3564464285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3954462858021085,
        "N": 4,
        "Q": 1,
        "cost": 0.209107428395783,
        "binding_value": 0.02782823094931503,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.35774285714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3950216647934905,
    "N": 4,
    "Q": 1,
    "cost": 0.20995667041301902,
    "binding_value": 0.028159496523891204,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.35774285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3950216647934905,
        "N": 4,
        "Q": 1,
        "cost": 0.20995667041301902,
        "binding_value": 0.028159496523891204,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3590392857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39459686957038526,
    "N": 4,
    "Q": 1,
    "cost": 0.2108062608592295,
    "binding_value": 0.028493653433281276,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3590392857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39459686957038526,
        "N": 4,
        "Q": 1,
        "cost": 0.2108062608592295,
        "binding_value": 0.028493653433281276,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3603357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39417190216369874,
    "N": 4,
    "Q": 1,
    "cost": 0.21165619567260252,
    "binding_value": 0.02883071986661924,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3603357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39417190216369874,
        "N": 4,
        "Q": 1,
        "cost": 0.21165619567260252,
        "binding_value": 0.02883071986661924,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.36163214285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39374676460719776,
    "N": 4,
    "Q": 1,
    "cost": 0.21250647078560447,
    "binding_value": 0.029170714126723313,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36163214285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39374676460719776,
        "N": 4,
        "Q": 1,
        "cost": 0.21250647078560447,
        "binding_value": 0.029170714126723313,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.36292857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39332145893744686,
    "N": 4,
    "Q": 1,
    "cost": 0.2133570821251063,
    "binding_value": 0.029513654631340022,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36292857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39332145893744686,
        "N": 4,
        "Q": 1,
        "cost": 0.2133570821251063,
        "binding_value": 0.029513654631340022,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.364225,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3928959871937465,
    "N": 4,
    "Q": 1,
    "cost": 0.21420802561250696,
    "binding_value": 0.02985955991440409,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.364225,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3928959871937465,
        "N": 4,
        "Q": 1,
        "cost": 0.21420802561250696,
        "binding_value": 0.02985955991440409,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3655214285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39247035141807063,
    "N": 4,
    "Q": 1,
    "cost": 0.21505929716385874,
    "binding_value": 0.030208448627314796,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3655214285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39247035141807063,
        "N": 4,
        "Q": 1,
        "cost": 0.21505929716385874,
        "binding_value": 0.030208448627314796,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.36602540378443865,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4,
    "N": 3,
    "Q": 1,
    "cost": 0.19999999999999996,
    "binding_value": 0.08452994616207485,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36602540378443865,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4,
        "N": 3,
        "Q": 1,
        "cost": 0.19999999999999996,
        "binding_value": 0.08452994616207485,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.3660254037844388,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4,
    "N": 3,
    "Q": 1,
    "cost": 0.19999999999999996,
    "binding_value": 0.08452994616207496,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3660254037844388,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4,
        "N": 3,
        "Q": 1,
        "cost": 0.19999999999999996,
        "binding_value": 0.08452994616207496,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.36681785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39978040902283146,
    "N": 3,
    "Q": 1,
    "cost": 0.20043918195433708,
    "binding_value": 0.08495594766168842,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.36681785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39978040902283146,
        "N": 3,
        "Q": 1,
        "cost": 0.20043918195433708,
        "binding_value": 0.08495594766168842,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3681142857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3994212524952123,
    "N": 3,
    "Q": 1,
    "cost": 0.20115749500957536,
    "binding_value": 0.08565603672394763,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3681142857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3994212524952123,
        "N": 3,
        "Q": 1,
        "cost": 0.20115749500957536,
        "binding_value": 0.08565603672394763,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3694107142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39906220539524573,
    "N": 3,
    "Q": 1,
    "cost": 0.20187558920950854,
    "binding_value": 0.08636007002296701,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3694107142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39906220539524573,
        "N": 3,
        "Q": 1,
        "cost": 0.20187558920950854,
        "binding_value": 0.08636007002296701,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3707071428571429,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3987032688717068,
    "N": 3,
    "Q": 1,
    "cost": 0.20259346225658637,
    "binding_value": 0.08706806693169632,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3707071428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3987032688717068,
        "N": 3,
        "Q": 1,
        "cost": 0.20259346225658637,
        "binding_value": 0.08706806693169632,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.37200357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39834444406835606,
    "N": 3,
    "Q": 1,
    "cost": 0.20331111186328787,
    "binding_value": 0.08778004699251335,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.37200357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39834444406835606,
        "N": 3,
        "Q": 1,
        "cost": 0.20331111186328787,
        "binding_value": 0.08778004699251335,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3733,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3979857321239465,
    "N": 3,
    "Q": 1,
    "cost": 0.204028535752107,
    "binding_value": 0.08849602991900077,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3733,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3979857321239465,
        "N": 3,
        "Q": 1,
        "cost": 0.204028535752107,
        "binding_value": 0.08849602991900077,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3745964285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3976271341722309,
    "N": 3,
    "Q": 1,
    "cost": 0.20474573165553822,
    "binding_value": 0.08921603559774496,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3745964285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3976271341722309,
        "N": 3,
        "Q": 1,
        "cost": 0.20474573165553822,
        "binding_value": 0.08921603559774496,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.37589285714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3972686513419693,
    "N": 3,
    "Q": 1,
    "cost": 0.20546269731606137,
    "binding_value": 0.08994008409015683,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.37589285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3972686513419693,
        "N": 3,
        "Q": 1,
        "cost": 0.20546269731606137,
        "binding_value": 0.08994008409015683,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3771892857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39691028475693635,
    "N": 3,
    "Q": 1,
    "cost": 0.2061794304861273,
    "binding_value": 0.09066819563431532,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3771892857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39691028475693635,
        "N": 3,
        "Q": 1,
        "cost": 0.2061794304861273,
        "binding_value": 0.09066819563431532,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3784857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3965520355359285,
    "N": 3,
    "Q": 1,
    "cost": 0.206895928928143,
    "binding_value": 0.09140039064683317,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3784857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3965520355359285,
        "N": 3,
        "Q": 1,
        "cost": 0.206895928928143,
        "binding_value": 0.09140039064683317,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.37978214285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3961939047927719,
    "N": 3,
    "Q": 1,
    "cost": 0.20761219041445622,
    "binding_value": 0.09213668972474624,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.37978214285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3961939047927719,
        "N": 3,
        "Q": 1,
        "cost": 0.20761219041445622,
        "binding_value": 0.09213668972474624,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.38107857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3958358936363298,
    "N": 3,
    "Q": 1,
    "cost": 0.20832821272734037,
    "binding_value": 0.09287711364742612,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.38107857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3958358936363298,
        "N": 3,
        "Q": 1,
        "cost": 0.20832821272734037,
        "binding_value": 0.09287711364742612,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.382375,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39547800317051013,
    "N": 3,
    "Q": 1,
    "cost": 0.20904399365897974,
    "binding_value": 0.09362168337851622,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.382375,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39547800317051013,
        "N": 3,
        "Q": 1,
        "cost": 0.20904399365897974,
        "binding_value": 0.09362168337851622,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3836714285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.395120234494273,
    "N": 3,
    "Q": 1,
    "cost": 0.20975953101145395,
    "binding_value": 0.09437042006789233,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3836714285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.395120234494273,
        "N": 3,
        "Q": 1,
        "cost": 0.20975953101145395,
        "binding_value": 0.09437042006789233,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.38496785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39476258870163927,
    "N": 3,
    "Q": 1,
    "cost": 0.21047482259672146,
    "binding_value": 0.09512334505364765,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.38496785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39476258870163927,
        "N": 3,
        "Q": 1,
        "cost": 0.21047482259672146,
        "binding_value": 0.09512334505364765,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3862642857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39440506688169713,
    "N": 3,
    "Q": 1,
    "cost": 0.21118986623660574,
    "binding_value": 0.09588047986410246,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3862642857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39440506688169713,
        "N": 3,
        "Q": 1,
        "cost": 0.21118986623660574,
        "binding_value": 0.09588047986410246,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3875607142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39404767011861086,
    "N": 3,
    "Q": 1,
    "cost": 0.21190465976277828,
    "binding_value": 0.09664184621983898,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3875607142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39404767011861086,
        "N": 3,
        "Q": 1,
        "cost": 0.21190465976277828,
        "binding_value": 0.09664184621983898,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3888571428571429,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3936903994916284,
    "N": 3,
    "Q": 1,
    "cost": 0.21261920101674325,
    "binding_value": 0.09740746603576207,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3888571428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3936903994916284,
        "N": 3,
        "Q": 1,
        "cost": 0.21261920101674325,
        "binding_value": 0.09740746603576207,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.39015357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39333325607508945,
    "N": 3,
    "Q": 1,
    "cost": 0.2133334878498211,
    "binding_value": 0.0981773614231857,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.39015357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39333325607508945,
        "N": 3,
        "Q": 1,
        "cost": 0.2133334878498211,
        "binding_value": 0.0981773614231857,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.39145,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3929762409384333,
    "N": 3,
    "Q": 1,
    "cost": 0.21404751812313338,
    "binding_value": 0.09895155469194587,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.39145,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3929762409384333,
        "N": 3,
        "Q": 1,
        "cost": 0.21404751812313338,
        "binding_value": 0.09895155469194587,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3927464285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3926193551462071,
    "N": 3,
    "Q": 1,
    "cost": 0.2147612897075858,
    "binding_value": 0.09973006835254013,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3927464285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3926193551462071,
        "N": 3,
        "Q": 1,
        "cost": 0.2147612897075858,
        "binding_value": 0.09973006835254013,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.39404285714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3922625997580739,
    "N": 3,
    "Q": 1,
    "cost": 0.21547480048385215,
    "binding_value": 0.10051292511829446,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.39404285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3922625997580739,
        "N": 3,
        "Q": 1,
        "cost": 0.21547480048385215,
        "binding_value": 0.10051292511829446,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3953392857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3919059758288208,
    "N": 3,
    "Q": 1,
    "cost": 0.21618804834235839,
    "binding_value": 0.10130014790755763,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3953392857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3919059758288208,
        "N": 3,
        "Q": 1,
        "cost": 0.21618804834235839,
        "binding_value": 0.10130014790755763,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.3966357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3915494844083671,
    "N": 3,
    "Q": 1,
    "cost": 0.21690103118326576,
    "binding_value": 0.10209175984592345,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.3966357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3915494844083671,
        "N": 3,
        "Q": 1,
        "cost": 0.21690103118326576,
        "binding_value": 0.10209175984592345,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.39793214285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39119312654177285,
    "N": 3,
    "Q": 1,
    "cost": 0.2176137469164543,
    "binding_value": 0.1028877842684814,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.39793214285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39119312654177285,
        "N": 3,
        "Q": 1,
        "cost": 0.2176137469164543,
        "binding_value": 0.1028877842684814,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.39922857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39083690326924697,
    "N": 3,
    "Q": 1,
    "cost": 0.21832619346150606,
    "binding_value": 0.10368824472209656,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.39922857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39083690326924697,
        "N": 3,
        "Q": 1,
        "cost": 0.21832619346150606,
        "binding_value": 0.10368824472209656,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.400525,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39048081562615566,
    "N": 3,
    "Q": 1,
    "cost": 0.21903836874768867,
    "binding_value": 0.10449316496771793,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.400525,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39048081562615566,
        "N": 3,
        "Q": 1,
        "cost": 0.21903836874768867,
        "binding_value": 0.10449316496771793,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.40182142857142855,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39012486464303087,
    "N": 3,
    "Q": 1,
    "cost": 0.21975027071393827,
    "binding_value": 0.10530256898271735,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.40182142857142855,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39012486464303087,
        "N": 3,
        "Q": 1,
        "cost": 0.21975027071393827,
        "binding_value": 0.10530256898271735,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.40311785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38976905134557865,
    "N": 3,
    "Q": 1,
    "cost": 0.2204618973088427,
    "binding_value": 0.10611648096325808,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.40311785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38976905134557865,
        "N": 3,
        "Q": 1,
        "cost": 0.2204618973088427,
        "binding_value": 0.10611648096325808,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4044142857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.389413376754688,
    "N": 3,
    "Q": 1,
    "cost": 0.22117324649062398,
    "binding_value": 0.10693492532669416,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4044142857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.389413376754688,
        "N": 3,
        "Q": 1,
        "cost": 0.22117324649062398,
        "binding_value": 0.10693492532669416,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4057107142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3890578418864392,
    "N": 3,
    "Q": 1,
    "cost": 0.22188431622712157,
    "binding_value": 0.1077579267140008,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4057107142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3890578418864392,
        "N": 3,
        "Q": 1,
        "cost": 0.22188431622712157,
        "binding_value": 0.1077579267140008,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4070071428571429,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3887024477521122,
    "N": 3,
    "Q": 1,
    "cost": 0.22259510449577558,
    "binding_value": 0.10858550999223635,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4070071428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3887024477521122,
        "N": 3,
        "Q": 1,
        "cost": 0.22259510449577558,
        "binding_value": 0.10858550999223635,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.40830357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3883471953581959,
    "N": 3,
    "Q": 1,
    "cost": 0.2233056092836082,
    "binding_value": 0.1094177002570365,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.40830357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3883471953581959,
        "N": 3,
        "Q": 1,
        "cost": 0.2233056092836082,
        "binding_value": 0.1094177002570365,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4096,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38799208570639643,
    "N": 3,
    "Q": 1,
    "cost": 0.22401582858720714,
    "binding_value": 0.11025452283514102,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4096,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38799208570639643,
        "N": 3,
        "Q": 1,
        "cost": 0.22401582858720714,
        "binding_value": 0.11025452283514102,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4108964285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3876371197936458,
    "N": 3,
    "Q": 1,
    "cost": 0.22472576041270842,
    "binding_value": 0.11109600328695309,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4108964285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3876371197936458,
        "N": 3,
        "Q": 1,
        "cost": 0.22472576041270842,
        "binding_value": 0.11109600328695309,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.41219285714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3872822986121112,
    "N": 3,
    "Q": 1,
    "cost": 0.22543540277577756,
    "binding_value": 0.11194216740913282,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.41219285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3872822986121112,
        "N": 3,
        "Q": 1,
        "cost": 0.22543540277577756,
        "binding_value": 0.11194216740913282,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4134892857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3869276231492035,
    "N": 3,
    "Q": 1,
    "cost": 0.22614475370159304,
    "binding_value": 0.11279304123722463,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4134892857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3869276231492035,
        "N": 3,
        "Q": 1,
        "cost": 0.22614475370159304,
        "binding_value": 0.11279304123722463,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4147857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.386573094387586,
    "N": 3,
    "Q": 1,
    "cost": 0.22685381122482795,
    "binding_value": 0.11364865104831907,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4147857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.386573094387586,
        "N": 3,
        "Q": 1,
        "cost": 0.22685381122482795,
        "binding_value": 0.11364865104831907,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.41608214285714284,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38621871330518415,
    "N": 3,
    "Q": 1,
    "cost": 0.2275625733896317,
    "binding_value": 0.11450902336375009,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.41608214285714284,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38621871330518415,
        "N": 3,
        "Q": 1,
        "cost": 0.2275625733896317,
        "binding_value": 0.11450902336375009,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.41737857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3858644808751932,
    "N": 3,
    "Q": 1,
    "cost": 0.2282710382496136,
    "binding_value": 0.11537418495182784,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.41737857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3858644808751932,
        "N": 3,
        "Q": 1,
        "cost": 0.2282710382496136,
        "binding_value": 0.11537418495182784,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.418675,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38551039806608867,
    "N": 3,
    "Q": 1,
    "cost": 0.22897920386782267,
    "binding_value": 0.11624416283060782,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.418675,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38551039806608867,
        "N": 3,
        "Q": 1,
        "cost": 0.22897920386782267,
        "binding_value": 0.11624416283060782,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.41997142857142855,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3851564658416343,
    "N": 3,
    "Q": 1,
    "cost": 0.22968706831673136,
    "binding_value": 0.1171189842706967,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.41997142857142855,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3851564658416343,
        "N": 3,
        "Q": 1,
        "cost": 0.22968706831673136,
        "binding_value": 0.1171189842706967,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.42126785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.384802685160892,
    "N": 3,
    "Q": 1,
    "cost": 0.230394629678216,
    "binding_value": 0.11799867679809597,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.42126785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.384802685160892,
        "N": 3,
        "Q": 1,
        "cost": 0.230394629678216,
        "binding_value": 0.11799867679809597,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4225642857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38444905697823034,
    "N": 3,
    "Q": 1,
    "cost": 0.23110188604353932,
    "binding_value": 0.11888326819708309,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4225642857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38444905697823034,
        "N": 3,
        "Q": 1,
        "cost": 0.23110188604353932,
        "binding_value": 0.11888326819708309,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4238607142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38409558224333396,
    "N": 3,
    "Q": 1,
    "cost": 0.2318088355133321,
    "binding_value": 0.11977278651313145,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4238607142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38409558224333396,
        "N": 3,
        "Q": 1,
        "cost": 0.2318088355133321,
        "binding_value": 0.11977278651313145,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.42515714285714284,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3837422619012132,
    "N": 3,
    "Q": 1,
    "cost": 0.23251547619757362,
    "binding_value": 0.1206672600558699,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.42515714285714284,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3837422619012132,
        "N": 3,
        "Q": 1,
        "cost": 0.23251547619757362,
        "binding_value": 0.1206672600558699,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.42645357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3833890968922127,
    "N": 3,
    "Q": 1,
    "cost": 0.23322180621557465,
    "binding_value": 0.12156671740208158,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.42645357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3833890968922127,
        "N": 3,
        "Q": 1,
        "cost": 0.23322180621557465,
        "binding_value": 0.12156671740208158,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.42775,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3830360881520211,
    "N": 3,
    "Q": 1,
    "cost": 0.23392782369595777,
    "binding_value": 0.12247118739874324,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.42775,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3830360881520211,
        "N": 3,
        "Q": 1,
        "cost": 0.23392782369595777,
        "binding_value": 0.12247118739874324,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4290464285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38268323661168047,
    "N": 3,
    "Q": 1,
    "cost": 0.23463352677663907,
    "binding_value": 0.1233806991661063,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4290464285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38268323661168047,
        "N": 3,
        "Q": 1,
        "cost": 0.23463352677663907,
        "binding_value": 0.1233806991661063,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.43034285714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3823305431975955,
    "N": 3,
    "Q": 1,
    "cost": 0.23533891360480896,
    "binding_value": 0.12429528210081907,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.43034285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3823305431975955,
        "N": 3,
        "Q": 1,
        "cost": 0.23533891360480896,
        "binding_value": 0.12429528210081907,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4316392857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3819780088315429,
    "N": 3,
    "Q": 1,
    "cost": 0.23604398233691415,
    "binding_value": 0.1252149658790916,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4316392857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3819780088315429,
        "N": 3,
        "Q": 1,
        "cost": 0.23604398233691415,
        "binding_value": 0.1252149658790916,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4329357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3816256344306811,
    "N": 3,
    "Q": 1,
    "cost": 0.2367487311386378,
    "binding_value": 0.12613978045990368,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4329357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3816256344306811,
        "N": 3,
        "Q": 1,
        "cost": 0.2367487311386378,
        "binding_value": 0.12613978045990368,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.43423214285714284,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38127342090755934,
    "N": 3,
    "Q": 1,
    "cost": 0.23745315818488133,
    "binding_value": 0.12706975608825666,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.43423214285714284,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38127342090755934,
        "N": 3,
        "Q": 1,
        "cost": 0.23745315818488133,
        "binding_value": 0.12706975608825666,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.43552857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3809213691701277,
    "N": 3,
    "Q": 1,
    "cost": 0.2381572616597446,
    "binding_value": 0.12800492329846988,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.43552857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3809213691701277,
        "N": 3,
        "Q": 1,
        "cost": 0.2381572616597446,
        "binding_value": 0.12800492329846988,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.436825,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3805694801217463,
    "N": 3,
    "Q": 1,
    "cost": 0.2388610397565074,
    "binding_value": 0.12894531291752206,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.436825,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3805694801217463,
        "N": 3,
        "Q": 1,
        "cost": 0.2388610397565074,
        "binding_value": 0.12894531291752206,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.43812142857142855,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38021775466119523,
    "N": 3,
    "Q": 1,
    "cost": 0.23956449067760954,
    "binding_value": 0.12989095606843903,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.43812142857142855,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38021775466119523,
        "N": 3,
        "Q": 1,
        "cost": 0.23956449067760954,
        "binding_value": 0.12989095606843903,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.43941785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37986619368268365,
    "N": 3,
    "Q": 1,
    "cost": 0.2402676126346327,
    "binding_value": 0.1308418841737279,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.43941785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37986619368268365,
        "N": 3,
        "Q": 1,
        "cost": 0.2402676126346327,
        "binding_value": 0.1308418841737279,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4407142857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37951479807585997,
    "N": 3,
    "Q": 1,
    "cost": 0.24097040384828006,
    "binding_value": 0.13179812895885884,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4407142857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37951479807585997,
        "N": 3,
        "Q": 1,
        "cost": 0.24097040384828006,
        "binding_value": 0.13179812895885884,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.44201071428571426,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37916356872582163,
    "N": 3,
    "Q": 1,
    "cost": 0.24167286254835674,
    "binding_value": 0.13275972245579507,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.44201071428571426,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37916356872582163,
        "N": 3,
        "Q": 1,
        "cost": 0.24167286254835674,
        "binding_value": 0.13275972245579507,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.44330714285714284,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3788125065131242,
    "N": 3,
    "Q": 1,
    "cost": 0.2423749869737516,
    "binding_value": 0.133726697006572,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.44330714285714284,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3788125065131242,
        "N": 3,
        "Q": 1,
        "cost": 0.2423749869737516,
        "binding_value": 0.133726697006572,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.44460357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3784616123137919,
    "N": 3,
    "Q": 1,
    "cost": 0.24307677537241623,
    "binding_value": 0.134699085266926,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.44460357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3784616123137919,
        "N": 3,
        "Q": 1,
        "cost": 0.24307677537241623,
        "binding_value": 0.134699085266926,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4459,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3781108869993268,
    "N": 3,
    "Q": 1,
    "cost": 0.24377822600134635,
    "binding_value": 0.13567692020997404,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4459,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3781108869993268,
        "N": 3,
        "Q": 1,
        "cost": 0.24377822600134635,
        "binding_value": 0.13567692020997404,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4471964285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3777603314367191,
    "N": 3,
    "Q": 1,
    "cost": 0.24447933712656178,
    "binding_value": 0.13666023512994482,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4471964285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3777603314367191,
        "N": 3,
        "Q": 1,
        "cost": 0.24447933712656178,
        "binding_value": 0.13666023512994482,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.44849285714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3774099464884569,
    "N": 3,
    "Q": 1,
    "cost": 0.24518010702308624,
    "binding_value": 0.13764906364596188,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.44849285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3774099464884569,
        "N": 3,
        "Q": 1,
        "cost": 0.24518010702308624,
        "binding_value": 0.13764906364596188,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4497892857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37705973301253565,
    "N": 3,
    "Q": 1,
    "cost": 0.2458805339749287,
    "binding_value": 0.13864343970588072,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4497892857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37705973301253565,
        "N": 3,
        "Q": 1,
        "cost": 0.2458805339749287,
        "binding_value": 0.13864343970588072,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4510857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3767096918624689,
    "N": 3,
    "Q": 1,
    "cost": 0.24658061627506223,
    "binding_value": 0.13964339759017894,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4510857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3767096918624689,
        "N": 3,
        "Q": 1,
        "cost": 0.24658061627506223,
        "binding_value": 0.13964339759017894,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.45238214285714284,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37635982388729755,
    "N": 3,
    "Q": 1,
    "cost": 0.2472803522254049,
    "binding_value": 0.1406489719159024,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.45238214285714284,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37635982388729755,
        "N": 3,
        "Q": 1,
        "cost": 0.2472803522254049,
        "binding_value": 0.1406489719159024,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.45367857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3760101299316001,
    "N": 3,
    "Q": 1,
    "cost": 0.2479797401367998,
    "binding_value": 0.14166019764066654,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.45367857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3760101299316001,
        "N": 3,
        "Q": 1,
        "cost": 0.2479797401367998,
        "binding_value": 0.14166019764066654,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.454975,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37566061083550284,
    "N": 3,
    "Q": 1,
    "cost": 0.24867877832899432,
    "binding_value": 0.14267711006671505,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.454975,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37566061083550284,
        "N": 3,
        "Q": 1,
        "cost": 0.24867877832899432,
        "binding_value": 0.14267711006671505,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.45627142857142855,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3753112674346896,
    "N": 3,
    "Q": 1,
    "cost": 0.24937746513062076,
    "binding_value": 0.1436997448450357,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.45627142857142855,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3753112674346896,
        "N": 3,
        "Q": 1,
        "cost": 0.24937746513062076,
        "binding_value": 0.1436997448450357,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.45756785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37496210056041196,
    "N": 3,
    "Q": 1,
    "cost": 0.2500757988791761,
    "binding_value": 0.14472813797953588,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.45756785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37496210056041196,
        "N": 3,
        "Q": 1,
        "cost": 0.2500757988791761,
        "binding_value": 0.14472813797953588,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4588642857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3746131110394994,
    "N": 3,
    "Q": 1,
    "cost": 0.2507737779210012,
    "binding_value": 0.14576232583127685,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4588642857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3746131110394994,
        "N": 3,
        "Q": 1,
        "cost": 0.2507737779210012,
        "binding_value": 0.14576232583127685,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.46016071428571426,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37426429969436925,
    "N": 3,
    "Q": 1,
    "cost": 0.2514714006112615,
    "binding_value": 0.14680234512276943,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.46016071428571426,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37426429969436925,
        "N": 3,
        "Q": 1,
        "cost": 0.2514714006112615,
        "binding_value": 0.14680234512276943,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.46145714285714284,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3739156673430372,
    "N": 3,
    "Q": 1,
    "cost": 0.25216866531392557,
    "binding_value": 0.14784823294233138,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.46145714285714284,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3739156673430372,
        "N": 3,
        "Q": 1,
        "cost": 0.25216866531392557,
        "binding_value": 0.14784823294233138,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.46275357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.373567214799127,
    "N": 3,
    "Q": 1,
    "cost": 0.25286557040174595,
    "binding_value": 0.14890002674850716,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.46275357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.373567214799127,
        "N": 3,
        "Q": 1,
        "cost": 0.25286557040174595,
        "binding_value": 0.14890002674850716,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.46404999999999996,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3732189428718812,
    "N": 3,
    "Q": 1,
    "cost": 0.25356211425623765,
    "binding_value": 0.14995776437455197,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.46404999999999996,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3732189428718812,
        "N": 3,
        "Q": 1,
        "cost": 0.25356211425623765,
        "binding_value": 0.14995776437455197,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4653464285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37287085236617085,
    "N": 3,
    "Q": 1,
    "cost": 0.2542582952676583,
    "binding_value": 0.15102148403298105,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4653464285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37287085236617085,
        "N": 3,
        "Q": 1,
        "cost": 0.2542582952676583,
        "binding_value": 0.15102148403298105,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.46664285714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3725229440825062,
    "N": 3,
    "Q": 1,
    "cost": 0.2549541118349876,
    "binding_value": 0.15209122432018393,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.46664285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3725229440825062,
        "N": 3,
        "Q": 1,
        "cost": 0.2549541118349876,
        "binding_value": 0.15209122432018393,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4679392857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37217521881704674,
    "N": 3,
    "Q": 1,
    "cost": 0.2556495623659065,
    "binding_value": 0.1531670242211075,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4679392857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37217521881704674,
        "N": 3,
        "Q": 1,
        "cost": 0.2556495623659065,
        "binding_value": 0.1531670242211075,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4692357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3718276773616115,
    "N": 3,
    "Q": 1,
    "cost": 0.25634464527677703,
    "binding_value": 0.15424892311400595,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4692357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3718276773616115,
        "N": 3,
        "Q": 1,
        "cost": 0.25634464527677703,
        "binding_value": 0.15424892311400595,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.47053214285714284,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3714803205036896,
    "N": 3,
    "Q": 1,
    "cost": 0.25703935899262076,
    "binding_value": 0.15533696077526105,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.47053214285714284,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3714803205036896,
        "N": 3,
        "Q": 1,
        "cost": 0.25703935899262076,
        "binding_value": 0.15533696077526105,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.47182857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37113314902645034,
    "N": 3,
    "Q": 1,
    "cost": 0.2577337019470993,
    "binding_value": 0.15643117738427312,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.47182857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37113314902645034,
        "N": 3,
        "Q": 1,
        "cost": 0.2577337019470993,
        "binding_value": 0.15643117738427312,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.473125,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37078616370875384,
    "N": 3,
    "Q": 1,
    "cost": 0.25842767258249233,
    "binding_value": 0.15753161352842357,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.473125,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37078616370875384,
        "N": 3,
        "Q": 1,
        "cost": 0.25842767258249233,
        "binding_value": 0.15753161352842357,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.47442142857142855,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.37043936532516114,
    "N": 3,
    "Q": 1,
    "cost": 0.2591212693496777,
    "binding_value": 0.15863831020811095,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.47442142857142855,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37043936532516114,
        "N": 3,
        "Q": 1,
        "cost": 0.2591212693496777,
        "binding_value": 0.15863831020811095,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.47571785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3700927546459448,
    "N": 3,
    "Q": 1,
    "cost": 0.25981449070811036,
    "binding_value": 0.15975130884186145,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.47571785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3700927546459448,
        "N": 3,
        "Q": 1,
        "cost": 0.25981449070811036,
        "binding_value": 0.15975130884186145,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4770142857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3697463324370994,
    "N": 3,
    "Q": 1,
    "cost": 0.26050733512580115,
    "binding_value": 0.16087065127151495,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4770142857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3697463324370994,
        "N": 3,
        "Q": 1,
        "cost": 0.26050733512580115,
        "binding_value": 0.16087065127151495,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.47831071428571426,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.369400099460352,
    "N": 3,
    "Q": 1,
    "cost": 0.26119980107929597,
    "binding_value": 0.16199637976748826,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.47831071428571426,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.369400099460352,
        "N": 3,
        "Q": 1,
        "cost": 0.26119980107929597,
        "binding_value": 0.16199637976748826,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.47960714285714284,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.36905405647317235,
    "N": 3,
    "Q": 1,
    "cost": 0.2618918870536553,
    "binding_value": 0.16312853703411684,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.47960714285714284,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.36905405647317235,
        "N": 3,
        "Q": 1,
        "cost": 0.2618918870536553,
        "binding_value": 0.16312853703411684,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.48090357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.36870820422878375,
    "N": 3,
    "Q": 1,
    "cost": 0.2625835915424325,
    "binding_value": 0.16426716621507625,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.48090357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.36870820422878375,
        "N": 3,
        "Q": 1,
        "cost": 0.2625835915424325,
        "binding_value": 0.16426716621507625,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.48219999999999996,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.36836254347617337,
    "N": 3,
    "Q": 1,
    "cost": 0.26327491304765327,
    "binding_value": 0.16541231089888458,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.48219999999999996,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.36836254347617337,
        "N": 3,
        "Q": 1,
        "cost": 0.26327491304765327,
        "binding_value": 0.16541231089888458,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4834964285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3680170749601029,
    "N": 3,
    "Q": 1,
    "cost": 0.26396585007979423,
    "binding_value": 0.16656401512448815,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4834964285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3680170749601029,
        "N": 3,
        "Q": 1,
        "cost": 0.26396585007979423,
        "binding_value": 0.16656401512448815,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.48479285714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3676717994211191,
    "N": 3,
    "Q": 1,
    "cost": 0.2646564011577618,
    "binding_value": 0.16772232338693022,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.48479285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3676717994211191,
        "N": 3,
        "Q": 1,
        "cost": 0.2646564011577618,
        "binding_value": 0.16772232338693022,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4860892857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3673267175955642,
    "N": 3,
    "Q": 1,
    "cost": 0.26534656480887164,
    "binding_value": 0.16888728064310654,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4860892857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3673267175955642,
        "N": 3,
        "Q": 1,
        "cost": 0.26534656480887164,
        "binding_value": 0.16888728064310654,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4873857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.36698183021558684,
    "N": 3,
    "Q": 1,
    "cost": 0.26603633956882633,
    "binding_value": 0.1700589323176066,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4873857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.36698183021558684,
        "N": 3,
        "Q": 1,
        "cost": 0.26603633956882633,
        "binding_value": 0.1700589323176066,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.48868214285714284,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3666371380091523,
    "N": 3,
    "Q": 1,
    "cost": 0.26672572398169536,
    "binding_value": 0.17123732430864488,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.48868214285714284,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3666371380091523,
        "N": 3,
        "Q": 1,
        "cost": 0.26672572398169536,
        "binding_value": 0.17123732430864488,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.48997857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3662926417000537,
    "N": 3,
    "Q": 1,
    "cost": 0.2674147165998926,
    "binding_value": 0.17242250299408132,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.48997857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3662926417000537,
        "N": 3,
        "Q": 1,
        "cost": 0.2674147165998926,
        "binding_value": 0.17242250299408132,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.491275,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.36594834200792187,
    "N": 3,
    "Q": 1,
    "cost": 0.26810331598415627,
    "binding_value": 0.17361451523753388,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.491275,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.36594834200792187,
        "N": 3,
        "Q": 1,
        "cost": 0.26810331598415627,
        "binding_value": 0.17361451523753388,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.49257142857142855,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3656042396482368,
    "N": 3,
    "Q": 1,
    "cost": 0.2687915207035264,
    "binding_value": 0.17481340839458456,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.49257142857142855,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3656042396482368,
        "N": 3,
        "Q": 1,
        "cost": 0.2687915207035264,
        "binding_value": 0.17481340839458456,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.49386785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3652603353323377,
    "N": 3,
    "Q": 1,
    "cost": 0.2694793293353246,
    "binding_value": 0.17601923031908095,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.49386785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3652603353323377,
        "N": 3,
        "Q": 1,
        "cost": 0.2694793293353246,
        "binding_value": 0.17601923031908095,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4951642857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.36491662976743433,
    "N": 3,
    "Q": 1,
    "cost": 0.27016674046513134,
    "binding_value": 0.1772320293695338,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4951642857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.36491662976743433,
        "N": 3,
        "Q": 1,
        "cost": 0.27016674046513134,
        "binding_value": 0.1772320293695338,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.49646071428571426,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.364573123656617,
    "N": 3,
    "Q": 1,
    "cost": 0.27085375268676604,
    "binding_value": 0.17845185441561384,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.49646071428571426,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.364573123656617,
        "N": 3,
        "Q": 1,
        "cost": 0.27085375268676604,
        "binding_value": 0.17845185441561384,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.49775714285714284,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.36422981769886786,
    "N": 3,
    "Q": 1,
    "cost": 0.2715403646022643,
    "binding_value": 0.17967875484474904,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.49775714285714284,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.36422981769886786,
        "N": 3,
        "Q": 1,
        "cost": 0.2715403646022643,
        "binding_value": 0.17967875484474904,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.49905357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.36388671258907157,
    "N": 3,
    "Q": 1,
    "cost": 0.27222657482185686,
    "binding_value": 0.18091278056882346,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.49905357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.36388671258907157,
        "N": 3,
        "Q": 1,
        "cost": 0.27222657482185686,
        "binding_value": 0.18091278056882346,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4,
    "N": 2,
    "Q": 1,
    "cost": 0.19999999999999996,
    "binding_value": 0.4,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4,
        "N": 2,
        "Q": 1,
        "cost": 0.19999999999999996,
        "binding_value": 0.4,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.5000000000000002,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4,
    "N": 2,
    "Q": 1,
    "cost": 0.19999999999999996,
    "binding_value": 0.40000000000000036,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5000000000000002,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4,
        "N": 2,
        "Q": 1,
        "cost": 0.19999999999999996,
        "binding_value": 0.40000000000000036,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.50035,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39994400783890255,
    "N": 2,
    "Q": 1,
    "cost": 0.2001119843221949,
    "binding_value": 0.40050432166955846,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.50035,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39994400783890255,
        "N": 2,
        "Q": 1,
        "cost": 0.2001119843221949,
        "binding_value": 0.40050432166955846,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5016464285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39973674480092397,
    "N": 2,
    "Q": 1,
    "cost": 0.20052651039815206,
    "binding_value": 0.4023779940481342,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5016464285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39973674480092397,
        "N": 2,
        "Q": 1,
        "cost": 0.20052651039815206,
        "binding_value": 0.4023779940481342,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5029428571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39952969647158204,
    "N": 2,
    "Q": 1,
    "cost": 0.20094060705683592,
    "binding_value": 0.40426057636312346,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5029428571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39952969647158204,
        "N": 2,
        "Q": 1,
        "cost": 0.20094060705683592,
        "binding_value": 0.40426057636312346,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5042392857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3993228625174169,
    "N": 2,
    "Q": 1,
    "cost": 0.20135427496516622,
    "binding_value": 0.4061521398589939,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5042392857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3993228625174169,
        "N": 2,
        "Q": 1,
        "cost": 0.20135427496516622,
        "binding_value": 0.4061521398589939,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5055357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3991162426056589,
    "N": 2,
    "Q": 1,
    "cost": 0.20176751478868216,
    "binding_value": 0.40805275652460116,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5055357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3991162426056589,
        "N": 2,
        "Q": 1,
        "cost": 0.20176751478868216,
        "binding_value": 0.40805275652460116,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5068321428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3989098364042268,
    "N": 2,
    "Q": 1,
    "cost": 0.20218032719154644,
    "binding_value": 0.40996249910297883,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5068321428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3989098364042268,
        "N": 2,
        "Q": 1,
        "cost": 0.20218032719154644,
        "binding_value": 0.40996249910297883,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5081285714285715,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3987036435817257,
    "N": 2,
    "Q": 1,
    "cost": 0.20259271283654856,
    "binding_value": 0.41188144110128677,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5081285714285715,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3987036435817257,
        "N": 2,
        "Q": 1,
        "cost": 0.20259271283654856,
        "binding_value": 0.41188144110128677,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.509425,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3984976638074459,
    "N": 2,
    "Q": 1,
    "cost": 0.20300467238510822,
    "binding_value": 0.41380965680091353,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.509425,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3984976638074459,
        "N": 2,
        "Q": 1,
        "cost": 0.20300467238510822,
        "binding_value": 0.41380965680091353,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5107214285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3982918967513606,
    "N": 2,
    "Q": 1,
    "cost": 0.20341620649727876,
    "binding_value": 0.4157472212677416,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5107214285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3982918967513606,
        "N": 2,
        "Q": 1,
        "cost": 0.20341620649727876,
        "binding_value": 0.4157472212677416,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5120178571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39808634208412413,
    "N": 2,
    "Q": 1,
    "cost": 0.20382731583175173,
    "binding_value": 0.4176942103625751,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5120178571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39808634208412413,
        "N": 2,
        "Q": 1,
        "cost": 0.20382731583175173,
        "binding_value": 0.4176942103625751,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5133142857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3978809994770707,
    "N": 2,
    "Q": 1,
    "cost": 0.20423800104585865,
    "binding_value": 0.41965070075173483,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5133142857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3978809994770707,
        "N": 2,
        "Q": 1,
        "cost": 0.20423800104585865,
        "binding_value": 0.41965070075173483,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5146107142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39767586860221193,
    "N": 2,
    "Q": 1,
    "cost": 0.20464826279557613,
    "binding_value": 0.42161676991782226,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5146107142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39767586860221193,
        "N": 2,
        "Q": 1,
        "cost": 0.20464826279557613,
        "binding_value": 0.42161676991782226,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5159071428571429,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39747094913223574,
    "N": 2,
    "Q": 1,
    "cost": 0.20505810173552852,
    "binding_value": 0.4235924961706579,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5159071428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39747094913223574,
        "N": 2,
        "Q": 1,
        "cost": 0.20505810173552852,
        "binding_value": 0.4235924961706579,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5172035714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39726624074050426,
    "N": 2,
    "Q": 1,
    "cost": 0.20546751851899148,
    "binding_value": 0.4255779586583935,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5172035714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39726624074050426,
        "N": 2,
        "Q": 1,
        "cost": 0.20546751851899148,
        "binding_value": 0.4255779586583935,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5185,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39706174310105224,
    "N": 2,
    "Q": 1,
    "cost": 0.2058765137978955,
    "binding_value": 0.4275732373788069,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5185,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39706174310105224,
        "N": 2,
        "Q": 1,
        "cost": 0.2058765137978955,
        "binding_value": 0.4275732373788069,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5197964285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3968574558885851,
    "N": 2,
    "Q": 1,
    "cost": 0.20628508822282976,
    "binding_value": 0.42957841319077716,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5197964285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3968574558885851,
        "N": 2,
        "Q": 1,
        "cost": 0.20628508822282976,
        "binding_value": 0.42957841319077716,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5210928571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3966533787784776,
    "N": 2,
    "Q": 1,
    "cost": 0.20669324244304477,
    "binding_value": 0.43159356782594716,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5210928571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3966533787784776,
        "N": 2,
        "Q": 1,
        "cost": 0.20669324244304477,
        "binding_value": 0.43159356782594716,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5223892857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3964495114467717,
    "N": 2,
    "Q": 1,
    "cost": 0.20710097710645659,
    "binding_value": 0.43361878390057534,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5223892857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3964495114467717,
        "N": 2,
        "Q": 1,
        "cost": 0.20710097710645659,
        "binding_value": 0.43361878390057534,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5236857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3962458535701751,
    "N": 2,
    "Q": 1,
    "cost": 0.20750829285964978,
    "binding_value": 0.4356541449275832,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5236857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3962458535701751,
        "N": 2,
        "Q": 1,
        "cost": 0.20750829285964978,
        "binding_value": 0.4356541449275832,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5249821428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3960424048260596,
    "N": 2,
    "Q": 1,
    "cost": 0.20791519034788075,
    "binding_value": 0.43769973532879686,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5249821428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3960424048260596,
        "N": 2,
        "Q": 1,
        "cost": 0.20791519034788075,
        "binding_value": 0.43769973532879686,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5262785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39583916489245896,
    "N": 2,
    "Q": 1,
    "cost": 0.20832167021508208,
    "binding_value": 0.4397556404473919,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5262785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39583916489245896,
        "N": 2,
        "Q": 1,
        "cost": 0.20832167021508208,
        "binding_value": 0.4397556404473919,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.527575,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3956361334480678,
    "N": 2,
    "Q": 1,
    "cost": 0.2087277331038644,
    "binding_value": 0.44182194656054274,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.527575,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3956361334480678,
        "N": 2,
        "Q": 1,
        "cost": 0.2087277331038644,
        "binding_value": 0.44182194656054274,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5288714285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3954333101722394,
    "N": 2,
    "Q": 1,
    "cost": 0.20913337965552115,
    "binding_value": 0.44389874089227915,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5288714285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3954333101722394,
        "N": 2,
        "Q": 1,
        "cost": 0.20913337965552115,
        "binding_value": 0.44389874089227915,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5301678571428572,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39523069474498446,
    "N": 2,
    "Q": 1,
    "cost": 0.2095386105100311,
    "binding_value": 0.44598611162655905,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5301678571428572,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39523069474498446,
        "N": 2,
        "Q": 1,
        "cost": 0.2095386105100311,
        "binding_value": 0.44598611162655905,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5314642857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39502828684696883,
    "N": 2,
    "Q": 1,
    "cost": 0.20994342630606233,
    "binding_value": 0.4480841479205537,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5314642857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39502828684696883,
        "N": 2,
        "Q": 1,
        "cost": 0.20994342630606233,
        "binding_value": 0.4480841479205537,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5327607142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3948260861595126,
    "N": 2,
    "Q": 1,
    "cost": 0.21034782768097482,
    "binding_value": 0.45019293991815884,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5327607142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3948260861595126,
        "N": 2,
        "Q": 1,
        "cost": 0.21034782768097482,
        "binding_value": 0.45019293991815884,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5340571428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39462409236458756,
    "N": 2,
    "Q": 1,
    "cost": 0.21075181527082487,
    "binding_value": 0.4523125787637275,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5340571428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39462409236458756,
        "N": 2,
        "Q": 1,
        "cost": 0.21075181527082487,
        "binding_value": 0.4523125787637275,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5353535714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3944223051448164,
    "N": 2,
    "Q": 1,
    "cost": 0.21115538971036718,
    "binding_value": 0.45444315661603546,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5353535714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3944223051448164,
        "N": 2,
        "Q": 1,
        "cost": 0.21115538971036718,
        "binding_value": 0.45444315661603546,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.53665,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3942207241834704,
    "N": 2,
    "Q": 1,
    "cost": 0.21155855163305926,
    "binding_value": 0.4565847666624783,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.53665,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3942207241834704,
        "N": 2,
        "Q": 1,
        "cost": 0.21155855163305926,
        "binding_value": 0.4565847666624783,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5379464285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39401934916446785,
    "N": 2,
    "Q": 1,
    "cost": 0.2119613016710643,
    "binding_value": 0.45873750313351097,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5379464285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39401934916446785,
        "N": 2,
        "Q": 1,
        "cost": 0.2119613016710643,
        "binding_value": 0.45873750313351097,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5392428571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3938181797723731,
    "N": 2,
    "Q": 1,
    "cost": 0.2123636404552538,
    "binding_value": 0.46090146131732757,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5392428571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3938181797723731,
        "N": 2,
        "Q": 1,
        "cost": 0.2123636404552538,
        "binding_value": 0.46090146131732757,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5405392857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3936172156923937,
    "N": 2,
    "Q": 1,
    "cost": 0.21276556861521256,
    "binding_value": 0.4630767375747924,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5405392857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3936172156923937,
        "N": 2,
        "Q": 1,
        "cost": 0.21276556861521256,
        "binding_value": 0.4630767375747924,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5418357142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39341645661038,
    "N": 2,
    "Q": 1,
    "cost": 0.21316708677924,
    "binding_value": 0.4652634293546232,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5418357142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39341645661038,
        "N": 2,
        "Q": 1,
        "cost": 0.21316708677924,
        "binding_value": 0.4652634293546232,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5431321428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3932159022128225,
    "N": 2,
    "Q": 1,
    "cost": 0.21356819557435502,
    "binding_value": 0.46746163520883194,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5431321428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3932159022128225,
        "N": 2,
        "Q": 1,
        "cost": 0.21356819557435502,
        "binding_value": 0.46746163520883194,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5444285714285715,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3930155521868508,
    "N": 2,
    "Q": 1,
    "cost": 0.2139688956262984,
    "binding_value": 0.46967145480843175,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5444285714285715,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3930155521868508,
        "N": 2,
        "Q": 1,
        "cost": 0.2139688956262984,
        "binding_value": 0.46967145480843175,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.545725,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.392815406220232,
    "N": 2,
    "Q": 1,
    "cost": 0.21436918755953605,
    "binding_value": 0.4718929889594103,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.545725,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.392815406220232,
        "N": 2,
        "Q": 1,
        "cost": 0.21436918755953605,
        "binding_value": 0.4718929889594103,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5470214285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39261546400136854,
    "N": 2,
    "Q": 1,
    "cost": 0.21476907199726292,
    "binding_value": 0.47412633961897915,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5470214285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39261546400136854,
        "N": 2,
        "Q": 1,
        "cost": 0.21476907199726292,
        "binding_value": 0.47412633961897915,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5483178571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39241572521929735,
    "N": 2,
    "Q": 1,
    "cost": 0.2151685495614053,
    "binding_value": 0.47637160991210226,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5483178571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39241572521929735,
        "N": 2,
        "Q": 1,
        "cost": 0.2151685495614053,
        "binding_value": 0.47637160991210226,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5496142857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39221618956368753,
    "N": 2,
    "Q": 1,
    "cost": 0.21556762087262493,
    "binding_value": 0.4786289041483094,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5496142857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39221618956368753,
        "N": 2,
        "Q": 1,
        "cost": 0.21556762087262493,
        "binding_value": 0.4786289041483094,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5509107142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3920168567248392,
    "N": 2,
    "Q": 1,
    "cost": 0.21596628655032157,
    "binding_value": 0.48089832783880126,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5509107142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3920168567248392,
        "N": 2,
        "Q": 1,
        "cost": 0.21596628655032157,
        "binding_value": 0.48089832783880126,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5522071428571429,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3918177263936816,
    "N": 2,
    "Q": 1,
    "cost": 0.21636454721263676,
    "binding_value": 0.4831799877138526,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5522071428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3918177263936816,
        "N": 2,
        "Q": 1,
        "cost": 0.21636454721263676,
        "binding_value": 0.4831799877138526,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5535035714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39161879826177204,
    "N": 2,
    "Q": 1,
    "cost": 0.21676240347645592,
    "binding_value": 0.485473991740517,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5535035714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39161879826177204,
        "N": 2,
        "Q": 1,
        "cost": 0.21676240347645592,
        "binding_value": 0.485473991740517,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5548,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3914200720212932,
    "N": 2,
    "Q": 1,
    "cost": 0.2171598559574136,
    "binding_value": 0.48778044914064117,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5548,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3914200720212932,
        "N": 2,
        "Q": 1,
        "cost": 0.2171598559574136,
        "binding_value": 0.48778044914064117,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5560964285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39122154736505305,
    "N": 2,
    "Q": 1,
    "cost": 0.2175569052698939,
    "binding_value": 0.4900994704091968,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5560964285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39122154736505305,
        "N": 2,
        "Q": 1,
        "cost": 0.2175569052698939,
        "binding_value": 0.4900994704091968,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5573928571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39102322398648176,
    "N": 2,
    "Q": 1,
    "cost": 0.21795355202703648,
    "binding_value": 0.4924311673329315,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5573928571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39102322398648176,
        "N": 2,
        "Q": 1,
        "cost": 0.21795355202703648,
        "binding_value": 0.4924311673329315,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5586892857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3908251015796313,
    "N": 2,
    "Q": 1,
    "cost": 0.2183497968407374,
    "binding_value": 0.49477565300935084,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5586892857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3908251015796313,
        "N": 2,
        "Q": 1,
        "cost": 0.2183497968407374,
        "binding_value": 0.49477565300935084,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5599857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3906271798391732,
    "N": 2,
    "Q": 1,
    "cost": 0.21874564032165356,
    "binding_value": 0.4971330418660353,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5599857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3906271798391732,
        "N": 2,
        "Q": 1,
        "cost": 0.21874564032165356,
        "binding_value": 0.4971330418660353,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5612821428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3904294584603972,
    "N": 2,
    "Q": 1,
    "cost": 0.21914108307920555,
    "binding_value": 0.4995034496802986,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5612821428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3904294584603972,
        "N": 2,
        "Q": 1,
        "cost": 0.21914108307920555,
        "binding_value": 0.4995034496802986,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5625785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3902319371392097,
    "N": 2,
    "Q": 1,
    "cost": 0.21953612572158065,
    "binding_value": 0.501886993599198,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5625785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3902319371392097,
        "N": 2,
        "Q": 1,
        "cost": 0.21953612572158065,
        "binding_value": 0.501886993599198,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.563875,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39003461557213204,
    "N": 2,
    "Q": 1,
    "cost": 0.21993076885573593,
    "binding_value": 0.504283792159899,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.563875,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39003461557213204,
        "N": 2,
        "Q": 1,
        "cost": 0.21993076885573593,
        "binding_value": 0.504283792159899,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5651714285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38983749345629926,
    "N": 2,
    "Q": 1,
    "cost": 0.2203250130874015,
    "binding_value": 0.5066939653104051,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5651714285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38983749345629926,
        "N": 2,
        "Q": 1,
        "cost": 0.2203250130874015,
        "binding_value": 0.5066939653104051,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5664678571428572,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3896405704894581,
    "N": 2,
    "Q": 1,
    "cost": 0.2207188590210838,
    "binding_value": 0.5091176344306605,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5664678571428572,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3896405704894581,
        "N": 2,
        "Q": 1,
        "cost": 0.2207188590210838,
        "binding_value": 0.5091176344306605,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5677642857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3894438463699661,
    "N": 2,
    "Q": 1,
    "cost": 0.2211123072600678,
    "binding_value": 0.5115549223540313,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5677642857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3894438463699661,
        "N": 2,
        "Q": 1,
        "cost": 0.2211123072600678,
        "binding_value": 0.5115549223540313,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5690607142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38924732079678925,
    "N": 2,
    "Q": 1,
    "cost": 0.2215053584064215,
    "binding_value": 0.5140059533891748,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5690607142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38924732079678925,
        "N": 2,
        "Q": 1,
        "cost": 0.2215053584064215,
        "binding_value": 0.5140059533891748,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5703571428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3890509934695012,
    "N": 2,
    "Q": 1,
    "cost": 0.22189801306099755,
    "binding_value": 0.5164708533423052,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5703571428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3890509934695012,
        "N": 2,
        "Q": 1,
        "cost": 0.22189801306099755,
        "binding_value": 0.5164708533423052,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5716535714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3888548640882811,
    "N": 2,
    "Q": 1,
    "cost": 0.22229027182343775,
    "binding_value": 0.518949749539863,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5716535714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3888548640882811,
        "N": 2,
        "Q": 1,
        "cost": 0.22229027182343775,
        "binding_value": 0.518949749539863,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.57295,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3886589323539128,
    "N": 2,
    "Q": 1,
    "cost": 0.2226821352921744,
    "binding_value": 0.5214427708515965,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.57295,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3886589323539128,
        "N": 2,
        "Q": 1,
        "cost": 0.2226821352921744,
        "binding_value": 0.5214427708515965,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5742464285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3884631979677825,
    "N": 2,
    "Q": 1,
    "cost": 0.223073604064435,
    "binding_value": 0.5239500477140683,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5742464285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3884631979677825,
        "N": 2,
        "Q": 1,
        "cost": 0.223073604064435,
        "binding_value": 0.5239500477140683,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5755428571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3882676606318779,
    "N": 2,
    "Q": 1,
    "cost": 0.2234646787362442,
    "binding_value": 0.5264717121545872,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5755428571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3882676606318779,
        "N": 2,
        "Q": 1,
        "cost": 0.2234646787362442,
        "binding_value": 0.5264717121545872,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5768392857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3880723200487862,
    "N": 2,
    "Q": 1,
    "cost": 0.22385535990242755,
    "binding_value": 0.5290078978155859,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5768392857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3880723200487862,
        "N": 2,
        "Q": 1,
        "cost": 0.22385535990242755,
        "binding_value": 0.5290078978155859,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5781357142857142,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38787717592169313,
    "N": 2,
    "Q": 1,
    "cost": 0.22424564815661374,
    "binding_value": 0.5315587399794435,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5781357142857142,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38787717592169313,
        "N": 2,
        "Q": 1,
        "cost": 0.22424564815661374,
        "binding_value": 0.5315587399794435,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5794321428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3876822279543809,
    "N": 2,
    "Q": 1,
    "cost": 0.2246355440912382,
    "binding_value": 0.5341243755937696,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5794321428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3876822279543809,
        "N": 2,
        "Q": 1,
        "cost": 0.2246355440912382,
        "binding_value": 0.5341243755937696,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5807285714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.387487475851227,
    "N": 2,
    "Q": 1,
    "cost": 0.225025048297546,
    "binding_value": 0.5367049432971558,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5807285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.387487475851227,
        "N": 2,
        "Q": 1,
        "cost": 0.225025048297546,
        "binding_value": 0.5367049432971558,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.582025,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3872929193172026,
    "N": 2,
    "Q": 1,
    "cost": 0.22541416136559478,
    "binding_value": 0.5393005834454091,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.582025,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3872929193172026,
        "N": 2,
        "Q": 1,
        "cost": 0.22541416136559478,
        "binding_value": 0.5393005834454091,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5833214285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3870985580578712,
    "N": 2,
    "Q": 1,
    "cost": 0.22580288388425762,
    "binding_value": 0.5419114381382711,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5833214285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3870985580578712,
        "N": 2,
        "Q": 1,
        "cost": 0.22580288388425762,
        "binding_value": 0.5419114381382711,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5846178571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3869043917793872,
    "N": 2,
    "Q": 1,
    "cost": 0.22619121644122564,
    "binding_value": 0.5445376512466421,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5846178571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3869043917793872,
        "N": 2,
        "Q": 1,
        "cost": 0.22619121644122564,
        "binding_value": 0.5445376512466421,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5859142857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38671042018849366,
    "N": 2,
    "Q": 1,
    "cost": 0.22657915962301267,
    "binding_value": 0.5471793684403119,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5859142857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38671042018849366,
        "N": 2,
        "Q": 1,
        "cost": 0.22657915962301267,
        "binding_value": 0.5471793684403119,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5872107142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38651664299252225,
    "N": 2,
    "Q": 1,
    "cost": 0.2269667140149555,
    "binding_value": 0.5498367372162164,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5872107142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38651664299252225,
        "N": 2,
        "Q": 1,
        "cost": 0.2269667140149555,
        "binding_value": 0.5498367372162164,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5885071428571429,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3863230598993904,
    "N": 2,
    "Q": 1,
    "cost": 0.22735388020121916,
    "binding_value": 0.552509906927228,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5885071428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3863230598993904,
        "N": 2,
        "Q": 1,
        "cost": 0.22735388020121916,
        "binding_value": 0.552509906927228,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5898035714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3861296706176006,
    "N": 2,
    "Q": 1,
    "cost": 0.22774065876479876,
    "binding_value": 0.5551990288114897,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5898035714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3861296706176006,
        "N": 2,
        "Q": 1,
        "cost": 0.22774065876479876,
        "binding_value": 0.5551990288114897,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5911,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38593647485623866,
    "N": 2,
    "Q": 1,
    "cost": 0.22812705028752267,
    "binding_value": 0.5579042560223102,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5911,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38593647485623866,
        "N": 2,
        "Q": 1,
        "cost": 0.22812705028752267,
        "binding_value": 0.5579042560223102,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5923964285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38574347232497236,
    "N": 2,
    "Q": 1,
    "cost": 0.22851305535005528,
    "binding_value": 0.5606257436586273,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5923964285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38574347232497236,
        "N": 2,
        "Q": 1,
        "cost": 0.22851305535005528,
        "binding_value": 0.5606257436586273,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5936928571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3855506627340499,
    "N": 2,
    "Q": 1,
    "cost": 0.22889867453190016,
    "binding_value": 0.5633636487960555,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5936928571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3855506627340499,
        "N": 2,
        "Q": 1,
        "cost": 0.22889867453190016,
        "binding_value": 0.5633636487960555,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5949892857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38535804579429866,
    "N": 2,
    "Q": 1,
    "cost": 0.22928390841140267,
    "binding_value": 0.5661181305185291,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5949892857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38535804579429866,
        "N": 2,
        "Q": 1,
        "cost": 0.22928390841140267,
        "binding_value": 0.5661181305185291,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5962857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3851656212171234,
    "N": 2,
    "Q": 1,
    "cost": 0.22966875756575322,
    "binding_value": 0.5688893499505566,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5962857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3851656212171234,
        "N": 2,
        "Q": 1,
        "cost": 0.22966875756575322,
        "binding_value": 0.5688893499505566,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5975821428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3849733887145051,
    "N": 2,
    "Q": 1,
    "cost": 0.2300532225709898,
    "binding_value": 0.5716774702900959,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5975821428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3849733887145051,
        "N": 2,
        "Q": 1,
        "cost": 0.2300532225709898,
        "binding_value": 0.5716774702900959,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5988785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3847813479989996,
    "N": 2,
    "Q": 1,
    "cost": 0.2304373040020008,
    "binding_value": 0.5744826568420698,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5988785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3847813479989996,
        "N": 2,
        "Q": 1,
        "cost": 0.2304373040020008,
        "binding_value": 0.5744826568420698,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3846153846153846,
    "N": 2,
    "Q": 1,
    "cost": 0.23076923076923084,
    "binding_value": 0.5769230769230769,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3846153846153846,
        "N": 2,
        "Q": 1,
        "cost": 0.23076923076923084,
        "binding_value": 0.5769230769230769,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6001749999999999,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3845894987837357,
    "N": 2,
    "Q": 1,
    "cost": 0.23082100243252857,
    "binding_value": 0.5773050770525318,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6001749999999999,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3845894987837357,
        "N": 2,
        "Q": 1,
        "cost": 0.23082100243252857,
        "binding_value": 0.5773050770525318,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6014714285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38439784078241435,
    "N": 2,
    "Q": 1,
    "cost": 0.2312043184351713,
    "binding_value": 0.5801449005434989,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6014714285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38439784078241435,
        "N": 2,
        "Q": 1,
        "cost": 0.2312043184351713,
        "binding_value": 0.5801449005434989,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6027678571428572,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3842063737093067,
    "N": 2,
    "Q": 1,
    "cost": 0.23158725258138657,
    "binding_value": 0.5830022991484671,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6027678571428572,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3842063737093067,
        "N": 2,
        "Q": 1,
        "cost": 0.23158725258138657,
        "binding_value": 0.5830022991484671,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6040642857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38401509727925304,
    "N": 2,
    "Q": 1,
    "cost": 0.23196980544149393,
    "binding_value": 0.5858774469486235,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6040642857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38401509727925304,
        "N": 2,
        "Q": 1,
        "cost": 0.23196980544149393,
        "binding_value": 0.5858774469486235,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6053607142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38382401120766113,
    "N": 2,
    "Q": 1,
    "cost": 0.23235197758467774,
    "binding_value": 0.5887705203097744,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6053607142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38382401120766113,
        "N": 2,
        "Q": 1,
        "cost": 0.23235197758467774,
        "binding_value": 0.5887705203097744,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6066571428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38363311521050497,
    "N": 2,
    "Q": 1,
    "cost": 0.23273376957899006,
    "binding_value": 0.5916816979200007,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6066571428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38363311521050497,
        "N": 2,
        "Q": 1,
        "cost": 0.23273376957899006,
        "binding_value": 0.5916816979200007,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6079535714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3834424090043233,
    "N": 2,
    "Q": 1,
    "cost": 0.2331151819913534,
    "binding_value": 0.5946111608280629,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6079535714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3834424090043233,
        "N": 2,
        "Q": 1,
        "cost": 0.2331151819913534,
        "binding_value": 0.5946111608280629,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.60925,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3832518923062183,
    "N": 2,
    "Q": 1,
    "cost": 0.23349621538756338,
    "binding_value": 0.597559092482568,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.60925,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3832518923062183,
        "N": 2,
        "Q": 1,
        "cost": 0.23349621538756338,
        "binding_value": 0.597559092482568,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6105464285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3830615648338539,
    "N": 2,
    "Q": 1,
    "cost": 0.2338768703322922,
    "binding_value": 0.6005256787719225,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6105464285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3830615648338539,
        "N": 2,
        "Q": 1,
        "cost": 0.2338768703322922,
        "binding_value": 0.6005256787719225,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6118428571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3828714263054548,
    "N": 2,
    "Q": 1,
    "cost": 0.23425714738909043,
    "binding_value": 0.6035111080650812,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6118428571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3828714263054548,
        "N": 2,
        "Q": 1,
        "cost": 0.23425714738909043,
        "binding_value": 0.6035111080650812,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6131392857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38268147643980494,
    "N": 2,
    "Q": 1,
    "cost": 0.23463704712039013,
    "binding_value": 0.6065155712531204,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6131392857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38268147643980494,
        "N": 2,
        "Q": 1,
        "cost": 0.23463704712039013,
        "binding_value": 0.6065155712531204,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6144357142857142,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3824917149562457,
    "N": 2,
    "Q": 1,
    "cost": 0.23501657008750865,
    "binding_value": 0.6095392617916449,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6144357142857142,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3824917149562457,
        "N": 2,
        "Q": 1,
        "cost": 0.23501657008750865,
        "binding_value": 0.6095392617916449,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6157321428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3823021415746752,
    "N": 2,
    "Q": 1,
    "cost": 0.23539571685064964,
    "binding_value": 0.6125823757440575,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6157321428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3823021415746752,
        "N": 2,
        "Q": 1,
        "cost": 0.23539571685064964,
        "binding_value": 0.6125823757440575,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6170285714285715,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3821127560155465,
    "N": 2,
    "Q": 1,
    "cost": 0.235774487968907,
    "binding_value": 0.6156451118257046,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6170285714285715,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3821127560155465,
        "N": 2,
        "Q": 1,
        "cost": 0.235774487968907,
        "binding_value": 0.6156451118257046,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6180339887498949,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38196601125010515,
    "N": 2,
    "Q": 1,
    "cost": 0.2360679774997897,
    "binding_value": 0.618033988749895,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.4,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6180339887498949,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38196601125010515,
        "N": 2,
        "Q": 1,
        "cost": 0.2360679774997897,
        "binding_value": 0.618033988749895,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6180429633019697,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4,
    "N": 23,
    "Q": 2,
    "cost": 0.19999999999999996,
    "binding_value": 4.279937875610433e-05,
    "error_bound": 5.813339815508532e-16,
    "compressed_states": 23,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6180429633019697,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38196470188509213,
        "N": 2,
        "Q": 1,
        "cost": 0.23607059622981574,
        "binding_value": 0.6180553663066818,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6180429633019697,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4,
        "N": 23,
        "Q": 2,
        "cost": 0.19999999999999996,
        "binding_value": 4.279937875610433e-05,
        "error_bound": 5.813339815508532e-16,
        "compressed_states": 23
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6180439887498949,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39999951989530025,
    "N": 23,
    "Q": 2,
    "cost": 0.2000009602093995,
    "binding_value": 4.280093357143265e-05,
    "error_bound": 5.813355422743597e-16,
    "compressed_states": 23,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6180439887498949,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38196455227534043,
        "N": 2,
        "Q": 1,
        "cost": 0.23607089544931914,
        "binding_value": 0.6180578090044503,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6180439887498949,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39999951989530025,
        "N": 23,
        "Q": 2,
        "cost": 0.2000009602093995,
        "binding_value": 4.280093357143265e-05,
        "error_bound": 5.813355422743597e-16,
        "compressed_states": 23
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6180485124483813,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.40000000000000013,
    "N": 22,
    "Q": 2,
    "cost": 0.19999999999999973,
    "binding_value": 6.926328657133883e-05,
    "error_bound": 5.813424274071539e-16,
    "compressed_states": 22,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6180485124483813,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38196389228280825,
        "N": 2,
        "Q": 1,
        "cost": 0.2360722154343835,
        "binding_value": 0.6180685849599671,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6180485124483813,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.40000000000000013,
        "N": 22,
        "Q": 2,
        "cost": 0.19999999999999973,
        "binding_value": 6.926328657133883e-05,
        "error_bound": 5.813424274071539e-16,
        "compressed_states": 22
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6180490179972584,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39999976334502313,
    "N": 22,
    "Q": 2,
    "cost": 0.20000047330995374,
    "binding_value": 6.92644703929726e-05,
    "error_bound": 5.813431968697949e-16,
    "compressed_states": 22,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6180490179972584,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38196381852505373,
        "N": 2,
        "Q": 1,
        "cost": 0.23607236294989253,
        "binding_value": 0.6180697892490247,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6180490179972584,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39999976334502313,
        "N": 22,
        "Q": 2,
        "cost": 0.20000047330995374,
        "binding_value": 6.92644703929726e-05,
        "error_bound": 5.813431968697949e-16,
        "compressed_states": 22
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6180565765775263,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39999622500691673,
    "N": 22,
    "Q": 2,
    "cost": 0.20000754998616654,
    "binding_value": 6.92821722935288e-05,
    "error_bound": 2.9067735076488575e-16,
    "compressed_states": 22,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6180565765775263,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3819627157588998,
        "N": 2,
        "Q": 1,
        "cost": 0.23607456848220043,
        "binding_value": 0.6180877952205883,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6180565765775263,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39999622500691673,
        "N": 22,
        "Q": 2,
        "cost": 0.20000754998616654,
        "binding_value": 6.92821722935288e-05,
        "error_bound": 2.9067735076488575e-16,
        "compressed_states": 22
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6180574949732699,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4000000000000001,
    "N": 21,
    "Q": 2,
    "cost": 0.19999999999999984,
    "binding_value": 0.00011210130504676647,
    "error_bound": 2.9067804970998394e-16,
    "compressed_states": 21,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6180574949732699,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38196258176912573,
        "N": 2,
        "Q": 1,
        "cost": 0.23607483646174854,
        "binding_value": 0.6180899830596938,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6180574949732699,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4000000000000001,
        "N": 21,
        "Q": 2,
        "cost": 0.19999999999999984,
        "binding_value": 0.00011210130504676647,
        "error_bound": 2.9067804970998394e-16,
        "compressed_states": 21
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6180679365547826,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39999511324229525,
    "N": 21,
    "Q": 2,
    "cost": 0.2000097735154095,
    "binding_value": 0.00011213898957247948,
    "error_bound": 5.81371993024305e-16,
    "compressed_states": 21,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6180679365547826,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3819610583963451,
        "N": 2,
        "Q": 1,
        "cost": 0.23607788320730982,
        "binding_value": 0.6181148581184042,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6180679365547826,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39999511324229525,
        "N": 21,
        "Q": 2,
        "cost": 0.2000097735154095,
        "binding_value": 0.00011213898957247948,
        "error_bound": 5.81371993024305e-16,
        "compressed_states": 21
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6180720384547733,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4000000000000001,
    "N": 20,
    "Q": 2,
    "cost": 0.19999999999999984,
    "binding_value": 0.00018146057169961635,
    "error_bound": 2.906891184749477e-16,
    "compressed_states": 20,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6180720384547733,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38196045995365946,
        "N": 2,
        "Q": 1,
        "cost": 0.23607908009268108,
        "binding_value": 0.6181246304605152,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6180720384547733,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4000000000000001,
        "N": 20,
        "Q": 2,
        "cost": 0.19999999999999984,
        "binding_value": 0.00018146057169961635,
        "error_bound": 2.906891184749477e-16,
        "compressed_states": 20
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6180850097456057,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3999939315448189,
    "N": 20,
    "Q": 2,
    "cost": 0.20001213691036224,
    "binding_value": 0.00018153254390024993,
    "error_bound": 5.813979827739334e-16,
    "compressed_states": 20,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6180850097456057,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38195856753221624,
        "N": 2,
        "Q": 1,
        "cost": 0.23608286493556752,
        "binding_value": 0.6181555345034039,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6180850097456057,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3999939315448189,
        "N": 20,
        "Q": 2,
        "cost": 0.20001213691036224,
        "binding_value": 0.00018153254390024993,
        "error_bound": 5.813979827739334e-16,
        "compressed_states": 20
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6180955936337104,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4,
    "N": 19,
    "Q": 2,
    "cost": 0.19999999999999996,
    "binding_value": 0.0002937996880505107,
    "error_bound": 5.814140953169976e-16,
    "compressed_states": 19,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6180955936337104,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3819570234301792,
        "N": 2,
        "Q": 1,
        "cost": 0.23608595313964165,
        "binding_value": 0.6181807520524086,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6180955936337104,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4,
        "N": 19,
        "Q": 2,
        "cost": 0.19999999999999996,
        "binding_value": 0.0002937996880505107,
        "error_bound": 5.814140953169976e-16,
        "compressed_states": 19
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.618110669466422,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39999295091733156,
    "N": 19,
    "Q": 2,
    "cost": 0.20001409816533688,
    "binding_value": 0.00029392795711040225,
    "error_bound": 2.9071852389118765e-16,
    "compressed_states": 19,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.618110669466422,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3819548240120051,
        "N": 2,
        "Q": 1,
        "cost": 0.23609035197598982,
        "binding_value": 0.6182166745693657,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.618110669466422,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39999295091733156,
        "N": 19,
        "Q": 2,
        "cost": 0.20001409816533688,
        "binding_value": 0.00029392795711040225,
        "error_bound": 2.9071852389118765e-16,
        "compressed_states": 19
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6181337641409193,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39999999999999997,
    "N": 18,
    "Q": 2,
    "cost": 0.20000000000000007,
    "binding_value": 0.0004758479430605681,
    "error_bound": 2.9073610609419255e-16,
    "compressed_states": 18,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6181337641409193,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38195145477149717,
        "N": 2,
        "Q": 1,
        "cost": 0.23609709045700566,
        "binding_value": 0.6182717095316382,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6181337641409193,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39999999999999997,
        "N": 18,
        "Q": 2,
        "cost": 0.20000000000000007,
        "binding_value": 0.0004758479430605681,
        "error_bound": 2.9073610609419255e-16,
        "compressed_states": 18
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6181492340955648,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3999927728083577,
    "N": 18,
    "Q": 2,
    "cost": 0.20001445438328458,
    "binding_value": 0.00047604920698896143,
    "error_bound": 5.814957694247543e-16,
    "compressed_states": 18,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6181492340955648,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3819491979208925,
        "N": 2,
        "Q": 1,
        "cost": 0.23610160415821502,
        "binding_value": 0.6183085782190194,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6181492340955648,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3999927728083577,
        "N": 18,
        "Q": 2,
        "cost": 0.20001445438328458,
        "binding_value": 0.00047604920698896143,
        "error_bound": 5.814957694247543e-16,
        "compressed_states": 18
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6181956662368612,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4000000000000001,
    "N": 17,
    "Q": 2,
    "cost": 0.19999999999999984,
    "binding_value": 0.0007710960536035892,
    "error_bound": 5.815664865207681e-16,
    "compressed_states": 17,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6181956662368612,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3819424242792756,
        "N": 2,
        "Q": 1,
        "cost": 0.2361151514414488,
        "binding_value": 0.6184192544758494,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6181956662368612,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4000000000000001,
        "N": 17,
        "Q": 2,
        "cost": 0.19999999999999984,
        "binding_value": 0.0007710960536035892,
        "error_bound": 5.815664865207681e-16,
        "compressed_states": 17
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6182071938306518,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3999946215506318,
    "N": 17,
    "Q": 2,
    "cost": 0.20001075689873637,
    "binding_value": 0.0007713246800359658,
    "error_bound": 5.815840459459603e-16,
    "compressed_states": 17,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6182071938306518,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3819407426411192,
        "N": 2,
        "Q": 1,
        "cost": 0.23611851471776157,
        "binding_value": 0.6184467357748711,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6182071938306518,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3999946215506318,
        "N": 17,
        "Q": 2,
        "cost": 0.20001075689873637,
        "binding_value": 0.0007713246800359658,
        "error_bound": 5.815840459459603e-16,
        "compressed_states": 17
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6182943029502266,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3999539714930931,
    "N": 17,
    "Q": 2,
    "cost": 0.20009205701381383,
    "binding_value": 0.0007730543791980251,
    "error_bound": 5.817167693362388e-16,
    "compressed_states": 17,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6182943029502266,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38192803569607353,
        "N": 2,
        "Q": 1,
        "cost": 0.23614392860785294,
        "binding_value": 0.6186544514085691,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6182943029502266,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3999539714930931,
        "N": 17,
        "Q": 2,
        "cost": 0.20009205701381383,
        "binding_value": 0.0007730543791980251,
        "error_bound": 5.817167693362388e-16,
        "compressed_states": 17
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6182961706901723,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3999999999999999,
    "N": 16,
    "Q": 2,
    "cost": 0.20000000000000018,
    "binding_value": 0.0012505045301443476,
    "error_bound": 5.817196157725691e-16,
    "compressed_states": 16,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6182961706901723,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.381927763250864,
        "N": 2,
        "Q": 1,
        "cost": 0.23614447349827195,
        "binding_value": 0.6186589061085742,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6182961706901723,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3999999999999999,
        "N": 16,
        "Q": 2,
        "cost": 0.20000000000000018,
        "binding_value": 0.0012505045301443476,
        "error_bound": 5.817196157725691e-16,
        "compressed_states": 16
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.618325,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3999865745743911,
    "N": 16,
    "Q": 2,
    "cost": 0.20002685085121785,
    "binding_value": 0.0012513735947362419,
    "error_bound": 5.817635551844667e-16,
    "compressed_states": 16,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.618325,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3819235579998663,
        "N": 2,
        "Q": 1,
        "cost": 0.23615288400026735,
        "binding_value": 0.618727671448922,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.618325,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3999865745743911,
        "N": 16,
        "Q": 2,
        "cost": 0.20002685085121785,
        "binding_value": 0.0012513735947362419,
        "error_bound": 5.817635551844667e-16,
        "compressed_states": 16
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6184252214007975,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39993989179527184,
    "N": 16,
    "Q": 2,
    "cost": 0.20012021640945632,
    "binding_value": 0.0012543992016420685,
    "error_bound": 2.9095817828968973e-16,
    "compressed_states": 16,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6184252214007975,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38190893970423295,
        "N": 2,
        "Q": 1,
        "cost": 0.2361821205915341,
        "binding_value": 0.618966802414408,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6184252214007975,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39993989179527184,
        "N": 16,
        "Q": 2,
        "cost": 0.20012021640945632,
        "binding_value": 0.0012543992016420685,
        "error_bound": 2.9095817828968973e-16,
        "compressed_states": 16
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6184596314468052,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3999999999999998,
    "N": 15,
    "Q": 2,
    "cost": 0.2000000000000004,
    "binding_value": 0.0020303323823142377,
    "error_bound": 5.819688379686449e-16,
    "compressed_states": 15,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6184596314468052,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38190392091225767,
        "N": 2,
        "Q": 1,
        "cost": 0.23619215817548467,
        "binding_value": 0.6190489333307716,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6184596314468052,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3999999999999998,
        "N": 15,
        "Q": 2,
        "cost": 0.2000000000000004,
        "binding_value": 0.0020303323823142377,
        "error_bound": 5.819688379686449e-16,
        "compressed_states": 15
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6186219819786056,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3999245950626031,
    "N": 15,
    "Q": 2,
    "cost": 0.20015080987479383,
    "binding_value": 0.0020377550644635435,
    "error_bound": 5.822165789129859e-16,
    "compressed_states": 15,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6186219819786056,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3818802434570604,
        "N": 2,
        "Q": 1,
        "cost": 0.2362395130858792,
        "binding_value": 0.6194366269757757,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6186219819786056,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3999245950626031,
        "N": 15,
        "Q": 2,
        "cost": 0.20015080987479383,
        "binding_value": 0.0020377550644635435,
        "error_bound": 5.822165789129859e-16,
        "compressed_states": 15
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6187261641406645,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3999999999999983,
    "N": 14,
    "Q": 2,
    "cost": 0.2000000000000034,
    "binding_value": 0.0033022105852654818,
    "error_bound": 5.82375668198095e-16,
    "compressed_states": 14,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6187261641406645,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3818650509142296,
        "N": 2,
        "Q": 1,
        "cost": 0.23626989817154076,
        "binding_value": 0.6196855801527084,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6187261641406645,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3999999999999983,
        "N": 14,
        "Q": 2,
        "cost": 0.2000000000000034,
        "binding_value": 0.0033022105852654818,
        "error_bound": 5.82375668198095e-16,
        "compressed_states": 14
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6189176983181327,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3999114169233642,
    "N": 14,
    "Q": 2,
    "cost": 0.20017716615327164,
    "binding_value": 0.003315429859701197,
    "error_bound": 5.826683735903253e-16,
    "compressed_states": 14,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6189176983181327,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38183712326744723,
        "N": 2,
        "Q": 1,
        "cost": 0.23632575346510554,
        "binding_value": 0.6201436078823558,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6189176983181327,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3999114169233642,
        "N": 14,
        "Q": 2,
        "cost": 0.20017716615327164,
        "binding_value": 0.003315429859701197,
        "error_bound": 5.826683735903253e-16,
        "compressed_states": 14
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6191624016305426,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4,
    "N": 13,
    "Q": 2,
    "cost": 0.19999999999999996,
    "binding_value": 0.0053848115739743765,
    "error_bound": 5.830427612076837e-16,
    "compressed_states": 13,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6191624016305426,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3818014489584367,
        "N": 2,
        "Q": 1,
        "cost": 0.2363971020831266,
        "binding_value": 0.6207294213997054,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6191624016305426,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4,
        "N": 13,
        "Q": 2,
        "cost": 0.19999999999999996,
        "binding_value": 0.0053848115739743765,
        "error_bound": 5.830427612076837e-16,
        "compressed_states": 13
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6193621377197519,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39990820763586876,
    "N": 13,
    "Q": 2,
    "cost": 0.20018358472826248,
    "binding_value": 0.005405545338312357,
    "error_bound": 2.916743536689329e-16,
    "compressed_states": 13,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6193621377197519,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3817723351802495,
        "N": 2,
        "Q": 1,
        "cost": 0.236455329639501,
        "binding_value": 0.6212081168777913,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6193621377197519,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39990820763586876,
        "N": 13,
        "Q": 2,
        "cost": 0.20018358472826248,
        "binding_value": 0.005405545338312357,
        "error_bound": 2.916743536689329e-16,
        "compressed_states": 13
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6196214285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39978895195215547,
    "N": 13,
    "Q": 2,
    "cost": 0.20042209609568906,
    "binding_value": 0.0054325716254658195,
    "error_bound": 2.9187317793837323e-16,
    "compressed_states": 13,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6196214285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3817345472491936,
        "N": 2,
        "Q": 1,
        "cost": 0.23653090550161282,
        "binding_value": 0.6218302587690044,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6196214285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39978895195215547,
        "N": 13,
        "Q": 2,
        "cost": 0.20042209609568906,
        "binding_value": 0.0054325716254658195,
        "error_bound": 2.9187317793837323e-16,
        "compressed_states": 13
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6198803583936331,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39999999999999997,
    "N": 12,
    "Q": 2,
    "cost": 0.20000000000000007,
    "binding_value": 0.008814921209861862,
    "error_bound": 2.920719960519295e-16,
    "compressed_states": 12,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6198803583936331,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38169681939718236,
        "N": 2,
        "Q": 1,
        "cost": 0.23660636120563527,
        "binding_value": 0.6224523421250963,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6198803583936331,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39999999999999997,
        "N": 12,
        "Q": 2,
        "cost": 0.20000000000000007,
        "binding_value": 0.008814921209861862,
        "error_bound": 2.920719960519295e-16,
        "compressed_states": 12
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6200300966902555,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3999318331505308,
    "N": 12,
    "Q": 2,
    "cost": 0.20013633369893835,
    "binding_value": 0.008838213433596899,
    "error_bound": 5.843741911948869e-16,
    "compressed_states": 12,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6200300966902555,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3816750049029004,
        "N": 2,
        "Q": 1,
        "cost": 0.2366499901941992,
        "binding_value": 0.6228124599681423,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6200300966902555,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3999318331505308,
        "N": 12,
        "Q": 2,
        "cost": 0.20013633369893835,
        "binding_value": 0.008838213433596899,
        "error_bound": 5.843741911948869e-16,
        "compressed_states": 12
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6209178571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3995269965631854,
    "N": 12,
    "Q": 2,
    "cost": 0.20094600687362918,
    "binding_value": 0.00897747705349424,
    "error_bound": 5.857427185872714e-16,
    "compressed_states": 12,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6209178571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3815457234856382,
        "N": 2,
        "Q": 1,
        "cost": 0.2369085530287236,
        "binding_value": 0.6249530807311136,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6209178571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3995269965631854,
        "N": 12,
        "Q": 2,
        "cost": 0.20094600687362918,
        "binding_value": 0.00897747705349424,
        "error_bound": 5.857427185872714e-16,
        "compressed_states": 12
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6210339887498949,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39947395050857726,
    "N": 12,
    "Q": 2,
    "cost": 0.20105209898284548,
    "binding_value": 0.008995843643221356,
    "error_bound": 2.92961107768698e-16,
    "compressed_states": 12,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6210339887498949,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38152881812759365,
        "N": 2,
        "Q": 1,
        "cost": 0.2369423637448127,
        "binding_value": 0.6252338117690416,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6210339887498949,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39947395050857726,
        "N": 12,
        "Q": 2,
        "cost": 0.20105209898284548,
        "binding_value": 0.008995843643221356,
        "error_bound": 2.92961107768698e-16,
        "compressed_states": 12
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6210715829482357,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.40000000000000097,
    "N": 11,
    "Q": 2,
    "cost": 0.19999999999999807,
    "binding_value": 0.01451368667531278,
    "error_bound": 2.9299017298918815e-16,
    "compressed_states": 11,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6210715829482357,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38152334583520964,
        "N": 2,
        "Q": 1,
        "cost": 0.23695330832958073,
        "binding_value": 0.6253247253747436,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6210715829482357,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.40000000000000097,
        "N": 11,
        "Q": 2,
        "cost": 0.19999999999999807,
        "binding_value": 0.01451368667531278,
        "error_bound": 2.9299017298918815e-16,
        "compressed_states": 11
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6222142857142856,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3994861307480826,
    "N": 11,
    "Q": 2,
    "cost": 0.20102773850383482,
    "binding_value": 0.014781413879310507,
    "error_bound": 5.877527829363655e-16,
    "compressed_states": 11,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6222142857142856,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38135708643185967,
        "N": 2,
        "Q": 1,
        "cost": 0.23728582713628066,
        "binding_value": 0.6280963471181562,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6222142857142856,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3994861307480826,
        "N": 11,
        "Q": 2,
        "cost": 0.20102773850383482,
        "binding_value": 0.014781413879310507,
        "error_bound": 5.877527829363655e-16,
        "compressed_states": 11
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6230716363220594,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4,
    "N": 10,
    "Q": 2,
    "cost": 0.19999999999999996,
    "binding_value": 0.02410488284358609,
    "error_bound": 2.945448344061913e-16,
    "compressed_states": 10,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6230716363220594,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3812324399199979,
        "N": 2,
        "Q": 1,
        "cost": 0.23753512016000422,
        "binding_value": 0.6301863777037532,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6230716363220594,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4,
        "N": 10,
        "Q": 2,
        "cost": 0.19999999999999996,
        "binding_value": 0.02410488284358609,
        "error_bound": 2.945448344061913e-16,
        "compressed_states": 10
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6235107142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39980674132047356,
    "N": 10,
    "Q": 2,
    "cost": 0.20038651735905288,
    "binding_value": 0.024257657339469982,
    "error_bound": 5.897766904674651e-16,
    "compressed_states": 10,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6235107142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38116863581106564,
        "N": 2,
        "Q": 1,
        "cost": 0.23766272837786873,
        "binding_value": 0.6312602705996496,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6235107142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39980674132047356,
        "N": 10,
        "Q": 2,
        "cost": 0.20038651735905288,
        "binding_value": 0.024257657339469982,
        "error_bound": 5.897766904674651e-16,
        "compressed_states": 10
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6248071428571429,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39923467660292017,
    "N": 10,
    "Q": 2,
    "cost": 0.20153064679415966,
    "binding_value": 0.0247139168221926,
    "error_bound": 5.918145846803432e-16,
    "compressed_states": 10,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6248071428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38098037134701057,
        "N": 2,
        "Q": 1,
        "cost": 0.23803925730597886,
        "binding_value": 0.6344450667815993,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6248071428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39923467660292017,
        "N": 10,
        "Q": 2,
        "cost": 0.20153064679415966,
        "binding_value": 0.0247139168221926,
        "error_bound": 5.918145846803432e-16,
        "compressed_states": 10
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6261035714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3986604512391095,
    "N": 10,
    "Q": 2,
    "cost": 0.20267909752178104,
    "binding_value": 0.02517800329089621,
    "error_bound": 5.938666110650272e-16,
    "compressed_states": 10,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6261035714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3807922927639944,
        "N": 2,
        "Q": 1,
        "cost": 0.2384154144720112,
        "binding_value": 0.6376509542574156,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6261035714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3986604512391095,
        "N": 10,
        "Q": 2,
        "cost": 0.20267909752178104,
        "binding_value": 0.02517800329089621,
        "error_bound": 5.938666110650272e-16,
        "compressed_states": 10
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.62648868626161,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4,
    "N": 9,
    "Q": 2,
    "cost": 0.19999999999999996,
    "binding_value": 0.04056475502250212,
    "error_bound": 2.972394633814934e-16,
    "compressed_states": 9,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.62648868626161,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3807364582344123,
        "N": 2,
        "Q": 1,
        "cost": 0.23852708353117535,
        "binding_value": 0.6386073855268583,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.62648868626161,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4,
        "N": 9,
        "Q": 2,
        "cost": 0.19999999999999996,
        "binding_value": 0.04056475502250212,
        "error_bound": 2.972394633814934e-16,
        "compressed_states": 9
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6274,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39961053048734885,
    "N": 9,
    "Q": 2,
    "cost": 0.2007789390253023,
    "binding_value": 0.04103984143698601,
    "error_bound": 5.959329171364231e-16,
    "compressed_states": 9,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6274,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38060439978686156,
        "N": 2,
        "Q": 1,
        "cost": 0.23879120042627688,
        "binding_value": 0.640878154659895,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6274,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39961053048734885,
        "N": 9,
        "Q": 2,
        "cost": 0.2007789390253023,
        "binding_value": 0.04103984143698601,
        "error_bound": 5.959329171364231e-16,
        "compressed_states": 9
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6286964285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3990548544922902,
    "N": 9,
    "Q": 2,
    "cost": 0.20189029101541955,
    "binding_value": 0.041724431170949886,
    "error_bound": 5.980136524696653e-16,
    "compressed_states": 9,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6286964285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3804166921409987,
        "N": 2,
        "Q": 1,
        "cost": 0.23916661571800257,
        "binding_value": 0.6441268927142855,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6286964285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3990548544922902,
        "N": 9,
        "Q": 2,
        "cost": 0.20189029101541955,
        "binding_value": 0.041724431170949886,
        "error_bound": 5.980136524696653e-16,
        "compressed_states": 9
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6299928571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3984972781207392,
    "N": 9,
    "Q": 2,
    "cost": 0.2030054437585216,
    "binding_value": 0.042419410559712545,
    "error_bound": 6.001089687362094e-16,
    "compressed_states": 9,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6299928571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38022916955233443,
        "N": 2,
        "Q": 1,
        "cost": 0.23954166089533113,
        "binding_value": 0.6473973962924721,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6299928571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3984972781207392,
        "N": 9,
        "Q": 2,
        "cost": 0.2030054437585216,
        "binding_value": 0.042419410559712545,
        "error_bound": 6.001089687362094e-16,
        "compressed_states": 9
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6312892857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39793780310511123,
    "N": 9,
    "Q": 2,
    "cost": 0.20412439378977754,
    "binding_value": 0.043124926683699404,
    "error_bound": 6.022190197406868e-16,
    "compressed_states": 9,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6312892857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3800418317473373,
        "N": 2,
        "Q": 1,
        "cost": 0.2399163365053254,
        "binding_value": 0.6506898964683023,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6312892857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39793780310511123,
        "N": 9,
        "Q": 2,
        "cost": 0.20412439378977754,
        "binding_value": 0.043124926683699404,
        "error_bound": 6.022190197406868e-16,
        "compressed_states": 9
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6324789833396469,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4,
    "N": 8,
    "Q": 2,
    "cost": 0.19999999999999996,
    "binding_value": 0.06967137883274244,
    "error_bound": 6.04168455297443e-16,
    "compressed_states": 8,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6324789833396469,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37987007924043065,
        "N": 2,
        "Q": 1,
        "cost": 0.2402598415191387,
        "binding_value": 0.6537308905552369,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6324789833396469,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4,
        "N": 8,
        "Q": 2,
        "cost": 0.19999999999999996,
        "binding_value": 0.06967137883274244,
        "error_bound": 6.04168455297443e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6325857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39995643031860917,
    "N": 8,
    "Q": 2,
    "cost": 0.20008713936278166,
    "binding_value": 0.0697546116406655,
    "error_bound": 3.0217198072927003e-16,
    "compressed_states": 8,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6325857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3798546784530147,
        "N": 2,
        "Q": 1,
        "cost": 0.24029064309397064,
        "binding_value": 0.6540046275740871,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6325857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39995643031860917,
        "N": 8,
        "Q": 2,
        "cost": 0.20008713936278166,
        "binding_value": 0.0697546116406655,
        "error_bound": 3.0217198072927003e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6338821428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3994263424520014,
    "N": 8,
    "Q": 2,
    "cost": 0.20114731509599715,
    "binding_value": 0.07077288442537835,
    "error_bound": 6.064839520744565e-16,
    "compressed_states": 8,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6338821428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3796677093969114,
        "N": 2,
        "Q": 1,
        "cost": 0.24066458120617717,
        "binding_value": 0.6573418272582952,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6338821428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3994263424520014,
        "N": 8,
        "Q": 2,
        "cost": 0.20114731509599715,
        "binding_value": 0.07077288442537835,
        "error_bound": 6.064839520744565e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6351785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3988946674113135,
    "N": 8,
    "Q": 2,
    "cost": 0.20221066517737296,
    "binding_value": 0.071804707921691,
    "error_bound": 6.086391520216226e-16,
    "compressed_states": 8,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6351785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3794809243071085,
        "N": 2,
        "Q": 1,
        "cost": 0.241038151385783,
        "binding_value": 0.6607017365444858,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6351785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3988946674113135,
        "N": 8,
        "Q": 2,
        "cost": 0.20221066517737296,
        "binding_value": 0.071804707921691,
        "error_bound": 6.086391520216226e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6364749999999999,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3983614084017569,
    "N": 8,
    "Q": 2,
    "cost": 0.20327718319648624,
    "binding_value": 0.07285025469685791,
    "error_bound": 6.108097240218176e-16,
    "compressed_states": 8,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6364749999999999,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3792943229122218,
        "N": 2,
        "Q": 1,
        "cost": 0.24141135417555637,
        "binding_value": 0.6640845998914965,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6364749999999999,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3983614084017569,
        "N": 8,
        "Q": 2,
        "cost": 0.20327718319648624,
        "binding_value": 0.07285025469685791,
        "error_bound": 6.108097240218176e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6377714285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39782656870022226,
    "N": 8,
    "Q": 2,
    "cost": 0.20434686259955548,
    "binding_value": 0.0739096996729005,
    "error_bound": 6.129958331263681e-16,
    "compressed_states": 8,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6377714285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3791079049414008,
        "N": 2,
        "Q": 1,
        "cost": 0.24178419011719843,
        "binding_value": 0.6674906652549257,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6377714285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39782656870022226,
        "N": 8,
        "Q": 2,
        "cost": 0.20434686259955548,
        "binding_value": 0.0739096996729005,
        "error_bound": 6.129958331263681e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6390678571428572,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3972901516554657,
    "N": 8,
    "Q": 2,
    "cost": 0.20541969668906856,
    "binding_value": 0.0749832201663512,
    "error_bound": 6.151976467579855e-16,
    "compressed_states": 8,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6390678571428572,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3789216701243269,
        "N": 2,
        "Q": 1,
        "cost": 0.24215665975134615,
        "binding_value": 0.6709201841499386,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6390678571428572,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3972901516554657,
        "N": 8,
        "Q": 2,
        "cost": 0.20541969668906856,
        "binding_value": 0.0749832201663512,
        "error_bound": 6.151976467579855e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6403642857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3967521606882884,
    "N": 8,
    "Q": 2,
    "cost": 0.20649567862342322,
    "binding_value": 0.07607099592885785,
    "error_bound": 3.087076673767541e-16,
    "compressed_states": 8,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6403642857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37873561819121276,
        "N": 2,
        "Q": 1,
        "cost": 0.24252876361757447,
        "binding_value": 0.6743734117154346,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6403642857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3967521606882884,
        "N": 8,
        "Q": 2,
        "cost": 0.20649567862342322,
        "binding_value": 0.07607099592885785,
        "error_bound": 3.087076673767541e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6416607142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3962125992917114,
    "N": 8,
    "Q": 2,
    "cost": 0.20757480141657725,
    "binding_value": 0.07717320918867036,
    "error_bound": 3.0982453470378613e-16,
    "compressed_states": 8,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6416607142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3785497488728006,
        "N": 2,
        "Q": 1,
        "cost": 0.24290050225439885,
        "binding_value": 0.6778506067796054,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6416607142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3962125992917114,
        "N": 8,
        "Q": 2,
        "cost": 0.20757480141657725,
        "binding_value": 0.07717320918867036,
        "error_bound": 3.0982453470378613e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6429571428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3956714710311443,
    "N": 8,
    "Q": 2,
    "cost": 0.2086570579377114,
    "binding_value": 0.07829004469303172,
    "error_bound": 6.218990255172323e-16,
    "compressed_states": 8,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6429571428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3783640619003605,
        "N": 2,
        "Q": 1,
        "cost": 0.24327187619927904,
        "binding_value": 0.6813520319269203,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6429571428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3956714710311443,
        "N": 8,
        "Q": 2,
        "cost": 0.2086570579377114,
        "binding_value": 0.07829004469303172,
        "error_bound": 6.218990255172323e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6433954136886074,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.4000000000000001,
    "N": 7,
    "Q": 2,
    "cost": 0.19999999999999984,
    "binding_value": 0.12366957575598328,
    "error_bound": 6.226633460376714e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6433954136886074,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3783013297297792,
        "N": 2,
        "Q": 1,
        "cost": 0.2433973405404416,
        "binding_value": 0.6825412512443216,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6433954136886074,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4000000000000001,
        "N": 7,
        "Q": 2,
        "cost": 0.19999999999999984,
        "binding_value": 0.12366957575598328,
        "error_bound": 6.226633460376714e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6442535714285713,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3996724696932321,
    "N": 7,
    "Q": 2,
    "cost": 0.20065506061353577,
    "binding_value": 0.12469466106471218,
    "error_bound": 6.241653804275592e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6442535714285713,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3781785570056903,
        "N": 2,
        "Q": 1,
        "cost": 0.24364288598861938,
        "binding_value": 0.6848779535665798,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6442535714285713,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3996724696932321,
        "N": 7,
        "Q": 2,
        "cost": 0.20065506061353577,
        "binding_value": 0.12469466106471218,
        "error_bound": 6.241653804275592e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.64555,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3991766510103298,
    "N": 7,
    "Q": 2,
    "cost": 0.20164669797934043,
    "binding_value": 0.12625819515249184,
    "error_bound": 6.264483140782375e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.64555,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3779932339211128,
        "N": 2,
        "Q": 1,
        "cost": 0.24401353215777444,
        "binding_value": 0.6884286420024667,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.64555,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3991766510103298,
        "N": 7,
        "Q": 2,
        "cost": 0.20164669797934043,
        "binding_value": 0.12625819515249184,
        "error_bound": 6.264483140782375e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6468464285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3986796145364353,
    "N": 7,
    "Q": 2,
    "cost": 0.2026407709271294,
    "binding_value": 0.12783987879065115,
    "error_bound": 3.1437400452559477e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6468464285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3778080923794758,
        "N": 2,
        "Q": 1,
        "cost": 0.24438381524104835,
        "binding_value": 0.6920043715046421,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6468464285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3986796145364353,
        "N": 7,
        "Q": 2,
        "cost": 0.2026407709271294,
        "binding_value": 0.12783987879065115,
        "error_bound": 3.1437400452559477e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6481428571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3981813643963451,
    "N": 7,
    "Q": 2,
    "cost": 0.2036372712073098,
    "binding_value": 0.12943992565834336,
    "error_bound": 6.310646506192526e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6481428571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3776231321141501,
        "N": 2,
        "Q": 1,
        "cost": 0.2447537357716998,
        "binding_value": 0.6956054203824193,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6481428571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3981813643963451,
        "N": 7,
        "Q": 2,
        "cost": 0.2036372712073098,
        "binding_value": 0.12943992565834336,
        "error_bound": 6.310646506192526e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6494392857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39768190476322585,
    "N": 7,
    "Q": 2,
    "cost": 0.2046361904735483,
    "binding_value": 0.1310585524147243,
    "error_bound": 6.333984267959367e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6494392857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3774383528590281,
        "N": 2,
        "Q": 1,
        "cost": 0.2451232942819438,
        "binding_value": 0.6992320710590608,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6494392857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39768190476322585,
        "N": 7,
        "Q": 2,
        "cost": 0.2046361904735483,
        "binding_value": 0.1310585524147243,
        "error_bound": 6.333984267959367e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6507357142857142,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3971812398585642,
    "N": 7,
    "Q": 2,
    "cost": 0.20563752028287163,
    "binding_value": 0.13269597875315597,
    "error_bound": 3.1787476419314454e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6507357142857142,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3772537543485232,
        "N": 2,
        "Q": 1,
        "cost": 0.24549249130295359,
        "binding_value": 0.7028846101481379,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6507357142857142,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3971812398585642,
        "N": 7,
        "Q": 2,
        "cost": 0.20563752028287163,
        "binding_value": 0.13269597875315597,
        "error_bound": 3.1787476419314454e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6520321428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.396679373952114,
    "N": 7,
    "Q": 2,
    "cost": 0.206641252095772,
    "binding_value": 0.13435242745663764,
    "error_bound": 6.381181490388969e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6520321428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37706933631756784,
        "N": 2,
        "Q": 1,
        "cost": 0.24586132736486432,
        "binding_value": 0.7065633285315971,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6520321428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.396679373952114,
        "N": 7,
        "Q": 2,
        "cost": 0.206641252095772,
        "binding_value": 0.13435242745663764,
        "error_bound": 6.381181490388969e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6533285714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39617631136183956,
    "N": 7,
    "Q": 2,
    "cost": 0.20764737727632088,
    "binding_value": 0.13602812445449514,
    "error_bound": 6.405044852990559e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6533285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37688509850161256,
        "N": 2,
        "Q": 1,
        "cost": 0.24622980299677488,
        "binding_value": 0.7102685214395781,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6533285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39617631136183956,
        "N": 7,
        "Q": 2,
        "cost": 0.20764737727632088,
        "binding_value": 0.13602812445449514,
        "error_bound": 6.405044852990559e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.654625,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39567205645385467,
    "N": 7,
    "Q": 2,
    "cost": 0.20865588709229066,
    "binding_value": 0.1377232988803635,
    "error_bound": 6.429087366631381e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.654625,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37670104063662474,
        "N": 2,
        "Q": 1,
        "cost": 0.24659791872675052,
        "binding_value": 0.7140004885320318,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.654625,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39567205645385467,
        "N": 7,
        "Q": 2,
        "cost": 0.20865588709229066,
        "binding_value": 0.1377232988803635,
        "error_bound": 6.429087366631381e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6559214285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39516661364235917,
    "N": 7,
    "Q": 2,
    "cost": 0.20966677271528167,
    "binding_value": 0.13943818313149436,
    "error_bound": 6.453311056341862e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6559214285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3765171624590874,
        "N": 2,
        "Q": 1,
        "cost": 0.2469656750818252,
        "binding_value": 0.7177595339821788,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6559214285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39516661364235917,
        "N": 7,
        "Q": 2,
        "cost": 0.20966677271528167,
        "binding_value": 0.13943818313149436,
        "error_bound": 6.453311056341862e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6572178571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39465998738957153,
    "N": 7,
    "Q": 2,
    "cost": 0.21068002522085694,
    "binding_value": 0.14117301292942747,
    "error_bound": 6.4777179777877195e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6572178571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3763334637059975,
        "N": 2,
        "Q": 1,
        "cost": 0.24733307258800497,
        "binding_value": 0.7215459665618661,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6572178571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39465998738957153,
        "N": 7,
        "Q": 2,
        "cost": 0.21068002522085694,
        "binding_value": 0.14117301292942747,
        "error_bound": 6.4777179777877195e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6585142857142856,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39415218220565756,
    "N": 7,
    "Q": 2,
    "cost": 0.21169563558868487,
    "binding_value": 0.14292802738205848,
    "error_bound": 6.502310217851484e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6585142857142856,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3761499441148655,
        "N": 2,
        "Q": 1,
        "cost": 0.24770011177026896,
        "binding_value": 0.7253600997288668,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6585142857142856,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39415218220565756,
        "N": 7,
        "Q": 2,
        "cost": 0.21169563558868487,
        "binding_value": 0.14292802738205848,
        "error_bound": 6.502310217851484e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6598107142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.393643202648656,
    "N": 7,
    "Q": 2,
    "cost": 0.21271359470268802,
    "binding_value": 0.1447034690471436,
    "error_bound": 3.2635449476136583e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6598107142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.375966603423713,
        "N": 2,
        "Q": 1,
        "cost": 0.24806679315257396,
        "binding_value": 0.7292022517161738,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6598107142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.393643202648656,
        "N": 7,
        "Q": 2,
        "cost": 0.21271359470268802,
        "binding_value": 0.1447034690471436,
        "error_bound": 3.2635449476136583e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6611071428571429,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39313305332440057,
    "N": 7,
    "Q": 2,
    "cost": 0.21373389335119886,
    "binding_value": 0.14649958399727797,
    "error_bound": 6.552059161029484e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6611071428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3757834413710727,
        "N": 2,
        "Q": 1,
        "cost": 0.24843311725785455,
        "binding_value": 0.7330727456233458,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6611071428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39313305332440057,
        "N": 7,
        "Q": 2,
        "cost": 0.21373389335119886,
        "binding_value": 0.14649958399727797,
        "error_bound": 6.552059161029484e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6624035714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39262173888643864,
    "N": 7,
    "Q": 2,
    "cost": 0.21475652222712271,
    "binding_value": 0.14831662188638917,
    "error_bound": 3.288610099707426e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6624035714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3756004576959863,
        "N": 2,
        "Q": 1,
        "cost": 0.24879908460802735,
        "binding_value": 0.7369719095099566,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6624035714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39262173888643864,
        "N": 7,
        "Q": 2,
        "cost": 0.21475652222712271,
        "binding_value": 0.14831662188638917,
        "error_bound": 3.288610099707426e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6637,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3921092640359461,
    "N": 7,
    "Q": 2,
    "cost": 0.21578147192810782,
    "binding_value": 0.15015483601778623,
    "error_bound": 6.602575228219783e-16,
    "compressed_states": 7,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6637,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37541765213800354,
        "N": 2,
        "Q": 1,
        "cost": 0.2491646957239929,
        "binding_value": 0.7409000764912069,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6637,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3921092640359461,
        "N": 7,
        "Q": 2,
        "cost": 0.21578147192810782,
        "binding_value": 0.15015483601778623,
        "error_bound": 6.602575228219783e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6645242036410406,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39999999999999997,
    "N": 6,
    "Q": 2,
    "cost": 0.20000000000000007,
    "binding_value": 0.23251020200783898,
    "error_bound": 3.309398283497081e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6645242036410406,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3753015261161869,
        "N": 2,
        "Q": 1,
        "cost": 0.24939694776762622,
        "binding_value": 0.7434126410144096,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6645242036410406,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39999999999999997,
        "N": 6,
        "Q": 2,
        "cost": 0.20000000000000007,
        "binding_value": 0.23251020200783898,
        "error_bound": 3.309398283497081e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.6649964285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39983806247775316,
    "N": 6,
    "Q": 2,
    "cost": 0.20032387504449367,
    "binding_value": 0.23340596392972504,
    "error_bound": 6.628126499611812e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6649964285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.375235024437181,
        "N": 2,
        "Q": 1,
        "cost": 0.24952995112563803,
        "binding_value": 0.7448575848357548,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6649964285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39983806247775316,
        "N": 6,
        "Q": 2,
        "cost": 0.20032387504449367,
        "binding_value": 0.23340596392972504,
        "error_bound": 6.628126499611812e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6662928571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3993929283270643,
    "N": 6,
    "Q": 2,
    "cost": 0.2012141433458714,
    "binding_value": 0.23588237857119287,
    "error_bound": 6.653876300756519e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6662928571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3750525743340808,
        "N": 2,
        "Q": 1,
        "cost": 0.24989485133183842,
        "binding_value": 0.7488447780658273,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6662928571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3993929283270643,
        "N": 6,
        "Q": 2,
        "cost": 0.2012141433458714,
        "binding_value": 0.23588237857119287,
        "error_bound": 6.653876300756519e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6675892857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3989469808793401,
    "N": 6,
    "Q": 2,
    "cost": 0.20210603824131979,
    "binding_value": 0.23838427354371913,
    "error_bound": 6.6798269545000005e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6675892857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3748703015697694,
        "N": 2,
        "Q": 1,
        "cost": 0.25025939686046117,
        "binding_value": 0.7528620050596737,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6675892857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3989469808793401,
        "N": 6,
        "Q": 2,
        "cost": 0.20210603824131979,
        "binding_value": 0.23838427354371913,
        "error_bound": 6.6798269545000005e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6688857142857143,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39850022423689957,
    "N": 6,
    "Q": 2,
    "cost": 0.20299955152620086,
    "binding_value": 0.240911945082679,
    "error_bound": 6.705980820067388e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6688857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3746882058858164,
        "N": 2,
        "Q": 1,
        "cost": 0.25062358822836717,
        "binding_value": 0.7569096201564284,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6688857142857143,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39850022423689957,
        "N": 6,
        "Q": 2,
        "cost": 0.20299955152620086,
        "binding_value": 0.240911945082679,
        "error_bound": 6.705980820067388e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6701821428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39805266252611826,
    "N": 6,
    "Q": 2,
    "cost": 0.20389467494776348,
    "binding_value": 0.24346569393332224,
    "error_bound": 6.732340293777817e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6701821428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37450628702429345,
        "N": 2,
        "Q": 1,
        "cost": 0.2509874259514131,
        "binding_value": 0.7609879832634427,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6701821428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39805266252611826,
        "N": 6,
        "Q": 2,
        "cost": 0.20389467494776348,
        "binding_value": 0.24346569393332224,
        "error_bound": 6.732340293777817e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6714785714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3976042998973106,
    "N": 6,
    "Q": 2,
    "cost": 0.20479140020537878,
    "binding_value": 0.2460458254400658,
    "error_bound": 3.379453904888176e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6714785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37432454472777243,
        "N": 2,
        "Q": 1,
        "cost": 0.25135091054445513,
        "binding_value": 0.7650974599661621,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6714785714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3976042998973106,
        "N": 6,
        "Q": 2,
        "cost": 0.20479140020537878,
        "binding_value": 0.2460458254400658,
        "error_bound": 3.379453904888176e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6727749999999999,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39715514052461165,
    "N": 6,
    "Q": 2,
    "cost": 0.2056897189507767,
    "binding_value": 0.2486526496379186,
    "error_bound": 6.785685840783291e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6727749999999999,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3741429787393253,
        "N": 2,
        "Q": 1,
        "cost": 0.25171404252134943,
        "binding_value": 0.7692384216406126,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6727749999999999,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39715514052461165,
        "N": 6,
        "Q": 2,
        "cost": 0.2056897189507767,
        "binding_value": 0.2486526496379186,
        "error_bound": 6.785685840783291e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6740714285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3967051886058572,
    "N": 6,
    "Q": 2,
    "cost": 0.20658962278828563,
    "binding_value": 0.2512864813461028,
    "error_bound": 6.812676898861359e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6740714285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37396158880252156,
        "N": 2,
        "Q": 1,
        "cost": 0.2520768223949569,
        "binding_value": 0.7734112455685723,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6740714285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3967051886058572,
        "N": 6,
        "Q": 2,
        "cost": 0.20658962278828563,
        "binding_value": 0.2512864813461028,
        "error_bound": 6.812676898861359e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6753678571428572,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39625444836246343,
    "N": 6,
    "Q": 2,
    "cost": 0.20749110327507314,
    "binding_value": 0.2539476402639281,
    "error_bound": 6.83988353620128e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6753678571428572,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3737803746614284,
        "N": 2,
        "Q": 1,
        "cost": 0.25243925067714323,
        "binding_value": 0.7776163150555035,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6753678571428572,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39625444836246343,
        "N": 6,
        "Q": 2,
        "cost": 0.20749110327507314,
        "binding_value": 0.2539476402639281,
        "error_bound": 6.83988353620128e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6766642857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39580292403930567,
    "N": 6,
    "Q": 2,
    "cost": 0.20839415192138866,
    "binding_value": 0.25663645106898775,
    "error_bound": 6.867308345926256e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6766642857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37359933606060847,
        "N": 2,
        "Q": 1,
        "cost": 0.25280132787878307,
        "binding_value": 0.7818540195513204,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6766642857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39580292403930567,
        "N": 6,
        "Q": 2,
        "cost": 0.20839415192138866,
        "binding_value": 0.25663645106898775,
        "error_bound": 6.867308345926256e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6779607142857142,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3953506199045952,
    "N": 6,
    "Q": 2,
    "cost": 0.20929876019080962,
    "binding_value": 0.25935324351773825,
    "error_bound": 6.894953962915878e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6779607142857142,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37341847274511925,
        "N": 2,
        "Q": 1,
        "cost": 0.2531630545097615,
        "binding_value": 0.7861247547740763,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6779607142857142,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3953506199045952,
        "N": 6,
        "Q": 2,
        "cost": 0.20929876019080962,
        "binding_value": 0.25935324351773825,
        "error_bound": 6.894953962915878e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6792571428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3948975402497569,
    "N": 6,
    "Q": 2,
    "cost": 0.21020491950048625,
    "binding_value": 0.26209835254852915,
    "error_bound": 6.9228230646500035e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6792571428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3732377844605115,
        "N": 2,
        "Q": 1,
        "cost": 0.25352443107897704,
        "binding_value": 0.7904289228366468,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6792571428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3948975402497569,
        "N": 6,
        "Q": 2,
        "cost": 0.21020491950048625,
        "binding_value": 0.26209835254852915,
        "error_bound": 6.9228230646500035e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6805535714285713,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39444368938930424,
    "N": 6,
    "Q": 2,
    "cost": 0.21111262122139152,
    "binding_value": 0.26487211838715696,
    "error_bound": 6.950918372073201e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6805535714285713,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37305727095282826,
        "N": 2,
        "Q": 1,
        "cost": 0.2538854580943435,
        "binding_value": 0.7947669323765013,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6805535714285713,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39444368938930424,
        "N": 6,
        "Q": 2,
        "cost": 0.21111262122139152,
        "binding_value": 0.26487211838715696,
        "error_bound": 6.950918372073201e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.68185,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3939890716607146,
    "N": 6,
    "Q": 2,
    "cost": 0.21202185667857076,
    "binding_value": 0.26767488665501127,
    "error_bound": 6.979242650480317e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.68185,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3728769319686038,
        "N": 2,
        "Q": 1,
        "cost": 0.25424613606279245,
        "binding_value": 0.7991391986886451,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.68185,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3939890716607146,
        "N": 6,
        "Q": 2,
        "cost": 0.21202185667857076,
        "binding_value": 0.26767488665501127,
        "error_bound": 6.979242650480317e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6831464285714286,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39353369142430344,
    "N": 6,
    "Q": 2,
    "cost": 0.2129326171513931,
    "binding_value": 0.27050700847988746,
    "error_bound": 7.007798710423785e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6831464285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.372696767254862,
        "N": 2,
        "Q": 1,
        "cost": 0.254606465490276,
        "binding_value": 0.8035461438618252,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6831464285714286,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39353369142430344,
        "N": 6,
        "Q": 2,
        "cost": 0.2129326171513931,
        "binding_value": 0.27050700847988746,
        "error_bound": 7.007798710423785e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6844428571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3930775530630972,
    "N": 6,
    "Q": 2,
    "cost": 0.21384489387380556,
    "binding_value": 0.27336884060954714,
    "error_bound": 7.036589408643302e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6844428571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3725167765591158,
        "N": 2,
        "Q": 1,
        "cost": 0.2549664468817684,
        "binding_value": 0.8079881969180948,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6844428571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3930775530630972,
        "N": 6,
        "Q": 2,
        "cost": 0.21384489387380556,
        "binding_value": 0.27336884060954714,
        "error_bound": 7.036589408643302e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6857392857142857,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3926206609827057,
    "N": 6,
    "Q": 2,
    "cost": 0.2147586780345886,
    "binding_value": 0.2762607455280998,
    "error_bound": 7.06561764901853e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6857392857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37233695962936514,
        "N": 2,
        "Q": 1,
        "cost": 0.2553260807412697,
        "binding_value": 0.8124657939558316,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6857392857142857,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3926206609827057,
        "N": 6,
        "Q": 2,
        "cost": 0.2147586780345886,
        "binding_value": 0.2762607455280998,
        "error_bound": 7.06561764901853e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6870357142857142,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3921630196111938,
    "N": 6,
    "Q": 2,
    "cost": 0.21567396077761236,
    "binding_value": 0.27918309157529164,
    "error_bound": 7.094886383545447e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6870357142857142,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3721573162140968,
        "N": 2,
        "Q": 1,
        "cost": 0.2556853675718064,
        "binding_value": 0.8169793782963115,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6870357142857142,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3921630196111938,
        "N": 6,
        "Q": 2,
        "cost": 0.21567396077761236,
        "binding_value": 0.27918309157529164,
        "error_bound": 7.094886383545447e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6883321428571428,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.39170463339895245,
    "N": 6,
    "Q": 2,
    "cost": 0.2165907332020951,
    "binding_value": 0.28213625306878376,
    "error_bound": 7.124398613337087e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6883321428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37197784606228235,
        "N": 2,
        "Q": 1,
        "cost": 0.2560443078754353,
        "binding_value": 0.8215294006339379,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6883321428571428,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.39170463339895245,
        "N": 6,
        "Q": 2,
        "cost": 0.2165907332020951,
        "binding_value": 0.28213625306878376,
        "error_bound": 7.124398613337087e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6896285714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3912455068185683,
    "N": 6,
    "Q": 2,
    "cost": 0.21750898636286342,
    "binding_value": 0.28512061042950815,
    "error_bound": 7.154157389649355e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6896285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3717985489233776,
        "N": 2,
        "Q": 1,
        "cost": 0.2564029021532448,
        "binding_value": 0.8261163191902386,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6896285714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3912455068185683,
        "N": 6,
        "Q": 2,
        "cost": 0.21750898636286342,
        "binding_value": 0.28512061042950815,
        "error_bound": 7.154157389649355e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.690925,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3907856443646936,
    "N": 6,
    "Q": 2,
    "cost": 0.2184287112706128,
    "binding_value": 0.2881365503101947,
    "error_bound": 7.184165814932664e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.690925,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3716194245473211,
        "N": 2,
        "Q": 1,
        "cost": 0.2567611509053578,
        "binding_value": 0.8307405998717393,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.690925,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3907856443646936,
        "N": 6,
        "Q": 2,
        "cost": 0.2184287112706128,
        "binding_value": 0.2881365503101947,
        "error_bound": 7.184165814932664e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6922214285714285,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3903250505539145,
    "N": 6,
    "Q": 2,
    "cost": 0.21934989889217105,
    "binding_value": 0.2911844657271552,
    "error_bound": 7.214427043910135e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6922214285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37144047268453295,
        "N": 2,
        "Q": 1,
        "cost": 0.2571190546309341,
        "binding_value": 0.8354027164318217,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6922214285714285,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3903250505539145,
        "N": 6,
        "Q": 2,
        "cost": 0.21934989889217105,
        "binding_value": 0.2911844657271552,
        "error_bound": 7.214427043910135e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6935178571428571,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3898637299246188,
    "N": 6,
    "Q": 2,
    "cost": 0.22027254015076236,
    "binding_value": 0.29426475619543013,
    "error_bound": 7.244944284683185e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6935178571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37126169308591395,
        "N": 2,
        "Q": 1,
        "cost": 0.2574766138281721,
        "binding_value": 0.8401031506366973,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6935178571428571,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3898637299246188,
        "N": 6,
        "Q": 2,
        "cost": 0.22027254015076236,
        "binding_value": 0.29426475619543013,
        "error_bound": 7.244944284683185e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6948142857142856,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3894016870368636,
    "N": 6,
    "Q": 2,
    "cost": 0.22119662592627276,
    "binding_value": 0.2973778278673911,
    "error_bound": 7.275720799865275e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6948142857142856,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3710830855028441,
        "N": 2,
        "Q": 1,
        "cost": 0.25783382899431184,
        "binding_value": 0.8448423924356044,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6948142857142856,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3894016870368636,
        "N": 6,
        "Q": 2,
        "cost": 0.22119662592627276,
        "binding_value": 0.2973778278673911,
        "error_bound": 7.275720799865275e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6961107142857142,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3889389264722415,
    "N": 6,
    "Q": 2,
    "cost": 0.22212214705551703,
    "binding_value": 0.3005240936749057,
    "error_bound": 7.306759907744686e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6961107142857142,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3709046496871817,
        "N": 2,
        "Q": 1,
        "cost": 0.25819070062563665,
        "binding_value": 0.8496209401353672,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6961107142857142,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3889389264722415,
        "N": 6,
        "Q": 2,
        "cost": 0.22212214705551703,
        "binding_value": 0.3005240936749057,
        "error_bound": 7.306759907744686e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6974071428571429,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3884754528337472,
    "N": 6,
    "Q": 2,
    "cost": 0.22304909433250564,
    "binding_value": 0.3037039734751698,
    "error_bound": 7.338064983477182e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6974071428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37072638539126196,
        "N": 2,
        "Q": 1,
        "cost": 0.2585472292174761,
        "binding_value": 0.8544393005794361,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6974071428571429,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3884754528337472,
        "N": 6,
        "Q": 2,
        "cost": 0.22304909433250564,
        "binding_value": 0.3037039734751698,
        "error_bound": 7.338064983477182e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6987035714285714,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.3880112707456423,
    "N": 6,
    "Q": 2,
    "cost": 0.22397745850871542,
    "binding_value": 0.30691789420032034,
    "error_bound": 7.369639460309468e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.6987035714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37054829236789627,
        "N": 2,
        "Q": 1,
        "cost": 0.25890341526420746,
        "binding_value": 0.8592979893315568,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.6987035714285714,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3880112707456423,
        "N": 6,
        "Q": 2,
        "cost": 0.22397745850871542,
        "binding_value": 0.30691789420032034,
        "error_bound": 7.369639460309468e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7,
    "ell": 0.2,
    "p": 0.5,
    "payoff": 0.38754638485332027,
    "N": 6,
    "Q": 2,
    "cost": 0.22490723029335946,
    "binding_value": 0.31016629001094054,
    "error_bound": 7.401486830834376e-16,
    "compressed_states": 6,
    "ceiling": 0.4,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.37037037037037035,
        "N": 2,
        "Q": 1,
        "cost": 0.2592592592592593,
        "binding_value": 0.8641975308641973,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.38754638485332027,
        "N": 6,
        "Q": 2,
        "cost": 0.22490723029335946,
        "binding_value": 0.31016629001094054,
        "error_bound": 7.401486830834376e-16,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.467,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3487864161638913,
    "N": 7,
    "Q": 1,
    "cost": 0.30242716767221745,
    "binding_value": 0.006787871886920887,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.467,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3487864161638913,
        "N": 7,
        "Q": 1,
        "cost": 0.30242716767221745,
        "binding_value": 0.006787871886920887,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4671334679599191,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 6,
    "Q": 1,
    "cost": 0.29999999999999993,
    "binding_value": 0.014610144730920802,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4671334679599191,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 6,
        "Q": 1,
        "cost": 0.29999999999999993,
        "binding_value": 0.014610144730920802,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.4671334679599265,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999971,
    "N": 6,
    "Q": 1,
    "cost": 0.3000000000000058,
    "binding_value": 0.014610144730922038,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4671334679599265,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999971,
        "N": 6,
        "Q": 1,
        "cost": 0.3000000000000058,
        "binding_value": 0.014610144730922038,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.46847500000000003,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3494681764273711,
    "N": 6,
    "Q": 1,
    "cost": 0.3010636471452578,
    "binding_value": 0.014835973092643085,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.46847500000000003,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3494681764273711,
        "N": 6,
        "Q": 1,
        "cost": 0.3010636471452578,
        "binding_value": 0.014835973092643085,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.46995000000000003,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34888290194862015,
    "N": 6,
    "Q": 1,
    "cost": 0.3022341961027597,
    "binding_value": 0.01508763318789626,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.46995000000000003,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34888290194862015,
        "N": 6,
        "Q": 1,
        "cost": 0.3022341961027597,
        "binding_value": 0.01508763318789626,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.47142500000000004,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34829706517995507,
    "N": 6,
    "Q": 1,
    "cost": 0.30340586964008986,
    "binding_value": 0.015342857281179519,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.47142500000000004,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34829706517995507,
        "N": 6,
        "Q": 1,
        "cost": 0.30340586964008986,
        "binding_value": 0.015342857281179519,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.47290000000000004,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34771066977244763,
    "N": 6,
    "Q": 1,
    "cost": 0.30457866045510473,
    "binding_value": 0.015601687378931271,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.47290000000000004,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34771066977244763,
        "N": 6,
        "Q": 1,
        "cost": 0.30457866045510473,
        "binding_value": 0.015601687378931271,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.47437500000000005,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34712371941088754,
    "N": 6,
    "Q": 1,
    "cost": 0.3057525611782249,
    "binding_value": 0.015864165928262276,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.47437500000000005,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34712371941088754,
        "N": 6,
        "Q": 1,
        "cost": 0.3057525611782249,
        "binding_value": 0.015864165928262276,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.47448891730231624,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 5,
    "Q": 1,
    "cost": 0.30000000000000004,
    "binding_value": 0.03375906866508274,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.47448891730231624,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 5,
        "Q": 1,
        "cost": 0.30000000000000004,
        "binding_value": 0.03375906866508274,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.4744889173023186,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999999999999915,
    "N": 5,
    "Q": 1,
    "cost": 0.3000000000000017,
    "binding_value": 0.03375906866508349,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4744889173023186,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999999999999915,
        "N": 5,
        "Q": 1,
        "cost": 0.3000000000000017,
        "binding_value": 0.03375906866508349,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.47585000000000005,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34949106534843155,
    "N": 5,
    "Q": 1,
    "cost": 0.3010178693031369,
    "binding_value": 0.03418698347512738,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.47585000000000005,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34949106534843155,
        "N": 5,
        "Q": 1,
        "cost": 0.3010178693031369,
        "binding_value": 0.03418698347512738,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.477325,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34893927467885594,
    "N": 5,
    "Q": 1,
    "cost": 0.3021214506422881,
    "binding_value": 0.0346557140076894,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.477325,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34893927467885594,
        "N": 5,
        "Q": 1,
        "cost": 0.3021214506422881,
        "binding_value": 0.0346557140076894,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4788,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34838721726882393,
    "N": 5,
    "Q": 1,
    "cost": 0.30322556546235213,
    "binding_value": 0.03512969439673849,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4788,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34838721726882393,
        "N": 5,
        "Q": 1,
        "cost": 0.30322556546235213,
        "binding_value": 0.03512969439673849,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.480275,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34783489712087506,
    "N": 5,
    "Q": 1,
    "cost": 0.30433020575824987,
    "binding_value": 0.035608974444037184,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.480275,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34783489712087506,
        "N": 5,
        "Q": 1,
        "cost": 0.30433020575824987,
        "binding_value": 0.035608974444037184,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.48175,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34728231825064454,
    "N": 5,
    "Q": 1,
    "cost": 0.3054353634987109,
    "binding_value": 0.03609360444068054,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.48175,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34728231825064454,
        "N": 5,
        "Q": 1,
        "cost": 0.3054353634987109,
        "binding_value": 0.03609360444068054,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.483225,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34672948468668824,
    "N": 5,
    "Q": 1,
    "cost": 0.3065410306266235,
    "binding_value": 0.036583635173816666,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.483225,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34672948468668824,
        "N": 5,
        "Q": 1,
        "cost": 0.3065410306266235,
        "binding_value": 0.036583635173816666,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.4847,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34617640047030623,
    "N": 5,
    "Q": 1,
    "cost": 0.30764719905938753,
    "binding_value": 0.03707911793348816,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4847,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34617640047030623,
        "N": 5,
        "Q": 1,
        "cost": 0.30764719905938753,
        "binding_value": 0.03707911793348816,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.486175,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3456230696553663,
    "N": 5,
    "Q": 1,
    "cost": 0.30875386068926736,
    "binding_value": 0.037580104519597486,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.486175,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3456230696553663,
        "N": 5,
        "Q": 1,
        "cost": 0.30875386068926736,
        "binding_value": 0.037580104519597486,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.48765000000000003,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3450694963081261,
    "N": 5,
    "Q": 1,
    "cost": 0.3098610073837478,
    "binding_value": 0.038086647248998316,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.48765000000000003,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3450694963081261,
        "N": 5,
        "Q": 1,
        "cost": 0.3098610073837478,
        "binding_value": 0.038086647248998316,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.48912500000000003,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34451568450705405,
    "N": 5,
    "Q": 1,
    "cost": 0.3109686309858919,
    "binding_value": 0.03859879896271548,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.48912500000000003,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34451568450705405,
        "N": 5,
        "Q": 1,
        "cost": 0.3109686309858919,
        "binding_value": 0.03859879896271548,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.49060000000000004,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34396163834265037,
    "N": 5,
    "Q": 1,
    "cost": 0.31207672331469927,
    "binding_value": 0.039116613033296437,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.49060000000000004,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34396163834265037,
        "N": 5,
        "Q": 1,
        "cost": 0.31207672331469927,
        "binding_value": 0.039116613033296437,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.49207500000000004,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34340736191726684,
    "N": 5,
    "Q": 1,
    "cost": 0.3131852761654663,
    "binding_value": 0.03964014337229658,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.49207500000000004,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34340736191726684,
        "N": 5,
        "Q": 1,
        "cost": 0.3131852761654663,
        "binding_value": 0.03964014337229658,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.49346780433394705,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000001,
    "N": 4,
    "Q": 1,
    "cost": 0.2999999999999998,
    "binding_value": 0.08303046276822992,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.49346780433394705,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000001,
        "N": 4,
        "Q": 1,
        "cost": 0.2999999999999998,
        "binding_value": 0.08303046276822992,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.4934678043339473,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 4,
    "Q": 1,
    "cost": 0.30000000000000004,
    "binding_value": 0.08303046276823006,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.4934678043339473,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 4,
        "Q": 1,
        "cost": 0.30000000000000004,
        "binding_value": 0.08303046276823006,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.49355000000000004,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499726379948013,
    "N": 4,
    "Q": 1,
    "cost": 0.30005472401039734,
    "binding_value": 0.083078947196677,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.49355000000000004,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499726379948013,
        "N": 4,
        "Q": 1,
        "cost": 0.30005472401039734,
        "binding_value": 0.083078947196677,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.49502500000000005,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34948165712387,
    "N": 4,
    "Q": 1,
    "cost": 0.30103668575225995,
    "binding_value": 0.08395293927085527,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.49502500000000005,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34948165712387,
        "N": 4,
        "Q": 1,
        "cost": 0.30103668575225995,
        "binding_value": 0.08395293927085527,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.49650000000000005,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3489907349375632,
    "N": 4,
    "Q": 1,
    "cost": 0.30201853012487356,
    "binding_value": 0.0848344368019087,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.49650000000000005,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3489907349375632,
        "N": 4,
        "Q": 1,
        "cost": 0.30201853012487356,
        "binding_value": 0.0848344368019087,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.497975,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34849987440041214,
    "N": 4,
    "Q": 1,
    "cost": 0.30300025119917573,
    "binding_value": 0.08572350146484899,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.497975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34849987440041214,
        "N": 4,
        "Q": 1,
        "cost": 0.30300025119917573,
        "binding_value": 0.08572350146484899,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.49945,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34800907847207774,
    "N": 4,
    "Q": 1,
    "cost": 0.3039818430558445,
    "binding_value": 0.08662019561554157,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.49945,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34800907847207774,
        "N": 4,
        "Q": 1,
        "cost": 0.3039818430558445,
        "binding_value": 0.08662019561554157,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5009250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34751835010726934,
    "N": 4,
    "Q": 1,
    "cost": 0.30496329978546133,
    "binding_value": 0.08752458230110215,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5009250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34751835010726934,
        "N": 4,
        "Q": 1,
        "cost": 0.30496329978546133,
        "binding_value": 0.08752458230110215,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5024000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34702769225566377,
    "N": 4,
    "Q": 1,
    "cost": 0.30594461548867247,
    "binding_value": 0.0884367252704785,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5024000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34702769225566377,
        "N": 4,
        "Q": 1,
        "cost": 0.30594461548867247,
        "binding_value": 0.0884367252704785,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5038750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34653710786182457,
    "N": 4,
    "Q": 1,
    "cost": 0.30692578427635087,
    "binding_value": 0.0893566889852215,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5038750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34653710786182457,
        "N": 4,
        "Q": 1,
        "cost": 0.30692578427635087,
        "binding_value": 0.0893566889852215,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5053500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3460465998651225,
    "N": 4,
    "Q": 1,
    "cost": 0.30790680026975503,
    "binding_value": 0.09028453863044922,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5053500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3460465998651225,
        "N": 4,
        "Q": 1,
        "cost": 0.30790680026975503,
        "binding_value": 0.09028453863044922,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5068250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34555617119965587,
    "N": 4,
    "Q": 1,
    "cost": 0.30888765760068826,
    "binding_value": 0.09122034012600791,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5068250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34555617119965587,
        "N": 4,
        "Q": 1,
        "cost": 0.30888765760068826,
        "binding_value": 0.09122034012600791,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5083,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3450658247941722,
    "N": 4,
    "Q": 1,
    "cost": 0.3098683504116556,
    "binding_value": 0.09216416013783427,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5083,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3450658247941722,
        "N": 4,
        "Q": 1,
        "cost": 0.3098683504116556,
        "binding_value": 0.09216416013783427,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.509775,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34457556357198976,
    "N": 4,
    "Q": 1,
    "cost": 0.3108488728560205,
    "binding_value": 0.09311606608952347,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.509775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34457556357198976,
        "N": 4,
        "Q": 1,
        "cost": 0.3108488728560205,
        "binding_value": 0.09311606608952347,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.51125,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3440853904509204,
    "N": 4,
    "Q": 1,
    "cost": 0.3118292190981592,
    "binding_value": 0.09407612617410623,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.51125,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3440853904509204,
        "N": 4,
        "Q": 1,
        "cost": 0.3118292190981592,
        "binding_value": 0.09407612617410623,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.512725,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34359530834319196,
    "N": 4,
    "Q": 1,
    "cost": 0.3128093833136161,
    "binding_value": 0.09504440936604054,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.512725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34359530834319196,
        "N": 4,
        "Q": 1,
        "cost": 0.3128093833136161,
        "binding_value": 0.09504440936604054,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5142,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3431053201553727,
    "N": 4,
    "Q": 1,
    "cost": 0.3137893596892546,
    "binding_value": 0.09602098543342207,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5142,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3431053201553727,
        "N": 4,
        "Q": 1,
        "cost": 0.3137893596892546,
        "binding_value": 0.09602098543342207,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.515675,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3426154287882949,
    "N": 4,
    "Q": 1,
    "cost": 0.31476914242341025,
    "binding_value": 0.09700592495041765,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.515675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3426154287882949,
        "N": 4,
        "Q": 1,
        "cost": 0.31476914242341025,
        "binding_value": 0.09700592495041765,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.51715,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34212563713697985,
    "N": 4,
    "Q": 1,
    "cost": 0.3157487257260403,
    "binding_value": 0.09799929930992715,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.51715,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34212563713697985,
        "N": 4,
        "Q": 1,
        "cost": 0.3157487257260403,
        "binding_value": 0.09799929930992715,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.518625,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3416359480905632,
    "N": 4,
    "Q": 1,
    "cost": 0.3167281038188736,
    "binding_value": 0.09900118073647798,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.518625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3416359480905632,
        "N": 4,
        "Q": 1,
        "cost": 0.3167281038188736,
        "binding_value": 0.09900118073647798,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5201,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3411463645322212,
    "N": 4,
    "Q": 1,
    "cost": 0.3177072709355576,
    "binding_value": 0.10001164229935787,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5201,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3411463645322212,
        "N": 4,
        "Q": 1,
        "cost": 0.3177072709355576,
        "binding_value": 0.10001164229935787,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.521575,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3406568893390967,
    "N": 4,
    "Q": 1,
    "cost": 0.3186862213218066,
    "binding_value": 0.1010307579259905,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.521575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3406568893390967,
        "N": 4,
        "Q": 1,
        "cost": 0.3186862213218066,
        "binding_value": 0.1010307579259905,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.52305,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34016752538222683,
    "N": 4,
    "Q": 1,
    "cost": 0.31966494923554634,
    "binding_value": 0.10205860241555943,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.52305,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34016752538222683,
        "N": 4,
        "Q": 1,
        "cost": 0.31966494923554634,
        "binding_value": 0.10205860241555943,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.524525,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3396782755264707,
    "N": 4,
    "Q": 1,
    "cost": 0.32064344894705865,
    "binding_value": 0.10309525145288603,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.524525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3396782755264707,
        "N": 4,
        "Q": 1,
        "cost": 0.32064344894705865,
        "binding_value": 0.10309525145288603,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.526,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33918914263043737,
    "N": 4,
    "Q": 1,
    "cost": 0.32162171473912526,
    "binding_value": 0.10414078162256614,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.526,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33918914263043737,
        "N": 4,
        "Q": 1,
        "cost": 0.32162171473912526,
        "binding_value": 0.10414078162256614,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.527475,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33870012954641515,
    "N": 4,
    "Q": 1,
    "cost": 0.3225997409071697,
    "binding_value": 0.10519527042337176,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.527475,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33870012954641515,
        "N": 4,
        "Q": 1,
        "cost": 0.3225997409071697,
        "binding_value": 0.10519527042337176,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.52895,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33821123912030127,
    "N": 4,
    "Q": 1,
    "cost": 0.32357752175939747,
    "binding_value": 0.10625879628292369,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.52895,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33821123912030127,
        "N": 4,
        "Q": 1,
        "cost": 0.32357752175939747,
        "binding_value": 0.10625879628292369,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.530425,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3377224741915315,
    "N": 4,
    "Q": 1,
    "cost": 0.324555051616937,
    "binding_value": 0.10733143857264006,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.530425,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3377224741915315,
        "N": 4,
        "Q": 1,
        "cost": 0.324555051616937,
        "binding_value": 0.10733143857264006,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5319,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3372338375930114,
    "N": 4,
    "Q": 1,
    "cost": 0.3255323248139772,
    "binding_value": 0.1084132776229681,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5319,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3372338375930114,
        "N": 4,
        "Q": 1,
        "cost": 0.3255323248139772,
        "binding_value": 0.1084132776229681,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.533375,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33674533215104757,
    "N": 4,
    "Q": 1,
    "cost": 0.32650933569790486,
    "binding_value": 0.10950439473890439,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.533375,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33674533215104757,
        "N": 4,
        "Q": 1,
        "cost": 0.32650933569790486,
        "binding_value": 0.10950439473890439,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.53485,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33625696068527927,
    "N": 4,
    "Q": 1,
    "cost": 0.32748607862944146,
    "binding_value": 0.11060487221581049,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.53485,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33625696068527927,
        "N": 4,
        "Q": 1,
        "cost": 0.32748607862944146,
        "binding_value": 0.11060487221581049,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.536325,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3357687260086114,
    "N": 4,
    "Q": 1,
    "cost": 0.3284625479827772,
    "binding_value": 0.11171479335553051,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.536325,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3357687260086114,
        "N": 4,
        "Q": 1,
        "cost": 0.3284625479827772,
        "binding_value": 0.11171479335553051,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5378000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3352806309271475,
    "N": 4,
    "Q": 1,
    "cost": 0.329438738145705,
    "binding_value": 0.11283424248281704,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5378000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3352806309271475,
        "N": 4,
        "Q": 1,
        "cost": 0.329438738145705,
        "binding_value": 0.11283424248281704,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5392750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3347926782401235,
    "N": 4,
    "Q": 1,
    "cost": 0.330414643519753,
    "binding_value": 0.11396330496207252,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5392750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3347926782401235,
        "N": 4,
        "Q": 1,
        "cost": 0.330414643519753,
        "binding_value": 0.11396330496207252,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5407500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33430487073984205,
    "N": 4,
    "Q": 1,
    "cost": 0.3313902585203159,
    "binding_value": 0.11510206721441318,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5407500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33430487073984205,
        "N": 4,
        "Q": 1,
        "cost": 0.3313902585203159,
        "binding_value": 0.11510206721441318,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5422250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33381721121160757,
    "N": 4,
    "Q": 1,
    "cost": 0.33236557757678487,
    "binding_value": 0.11625061673506278,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5422250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33381721121160757,
        "N": 4,
        "Q": 1,
        "cost": 0.33236557757678487,
        "binding_value": 0.11625061673506278,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5437000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3333297024336618,
    "N": 4,
    "Q": 1,
    "cost": 0.33334059513267644,
    "binding_value": 0.11740904211108345,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5437000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3333297024336618,
        "N": 4,
        "Q": 1,
        "cost": 0.33334059513267644,
        "binding_value": 0.11740904211108345,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.545175,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3328423471771201,
    "N": 4,
    "Q": 1,
    "cost": 0.33431530564575984,
    "binding_value": 0.11857743303945131,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.545175,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3328423471771201,
        "N": 4,
        "Q": 1,
        "cost": 0.33431530564575984,
        "binding_value": 0.11857743303945131,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5466500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3323551482059078,
    "N": 4,
    "Q": 1,
    "cost": 0.33528970358818444,
    "binding_value": 0.11975588034548527,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5466500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3323551482059078,
        "N": 4,
        "Q": 1,
        "cost": 0.33528970358818444,
        "binding_value": 0.11975588034548527,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.548125,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3318681082766985,
    "N": 4,
    "Q": 1,
    "cost": 0.336263783446603,
    "binding_value": 0.12094447600163526,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.548125,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3318681082766985,
        "N": 4,
        "Q": 1,
        "cost": 0.336263783446603,
        "binding_value": 0.12094447600163526,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5496,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.331381230138851,
    "N": 4,
    "Q": 1,
    "cost": 0.337237539722298,
    "binding_value": 0.1221433131466414,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5496,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.331381230138851,
        "N": 4,
        "Q": 1,
        "cost": 0.337237539722298,
        "binding_value": 0.1221433131466414,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.551075,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3308945165343489,
    "N": 4,
    "Q": 1,
    "cost": 0.33821096693130215,
    "binding_value": 0.12335248610506858,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.551075,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3308945165343489,
        "N": 4,
        "Q": 1,
        "cost": 0.33821096693130215,
        "binding_value": 0.12335248610506858,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5522085616183026,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 3,
    "Q": 1,
    "cost": 0.30000000000000004,
    "binding_value": 0.2383408754291993,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5522085616183026,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 3,
        "Q": 1,
        "cost": 0.30000000000000004,
        "binding_value": 0.2383408754291993,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.5522085616183061,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999991,
    "N": 3,
    "Q": 1,
    "cost": 0.3000000000000018,
    "binding_value": 0.23834087542920365,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5522085616183061,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999991,
        "N": 3,
        "Q": 1,
        "cost": 0.3000000000000018,
        "binding_value": 0.23834087542920365,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.55255,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499119880810249,
    "N": 3,
    "Q": 1,
    "cost": 0.30017602383795017,
    "binding_value": 0.23875774907538228,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.55255,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499119880810249,
        "N": 3,
        "Q": 1,
        "cost": 0.30017602383795017,
        "binding_value": 0.23875774907538228,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.554025,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34953196089895794,
    "N": 3,
    "Q": 1,
    "cost": 0.3009360782020841,
    "binding_value": 0.24056647472400683,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.554025,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34953196089895794,
        "N": 3,
        "Q": 1,
        "cost": 0.3009360782020841,
        "binding_value": 0.24056647472400683,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5555,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34915222783998456,
    "N": 3,
    "Q": 1,
    "cost": 0.3016955443200309,
    "binding_value": 0.24238803544413812,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5555,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34915222783998456,
        "N": 3,
        "Q": 1,
        "cost": 0.3016955443200309,
        "binding_value": 0.24238803544413812,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.556975,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3487727896753827,
    "N": 3,
    "Q": 1,
    "cost": 0.30245442064923456,
    "binding_value": 0.24422255204511786,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.556975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3487727896753827,
        "N": 3,
        "Q": 1,
        "cost": 0.30245442064923456,
        "binding_value": 0.24422255204511786,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.55845,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3483936471704011,
    "N": 3,
    "Q": 1,
    "cost": 0.3032127056591978,
    "binding_value": 0.24607014697517224,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.55845,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3483936471704011,
        "N": 3,
        "Q": 1,
        "cost": 0.3032127056591978,
        "binding_value": 0.24607014697517224,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.559925,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3480148010842808,
    "N": 3,
    "Q": 1,
    "cost": 0.3039703978314384,
    "binding_value": 0.2479309443488556,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.559925,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3480148010842808,
        "N": 3,
        "Q": 1,
        "cost": 0.3039703978314384,
        "binding_value": 0.2479309443488556,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5614,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3476362521702757,
    "N": 3,
    "Q": 1,
    "cost": 0.30472749565944857,
    "binding_value": 0.24980506997504726,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5614,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3476362521702757,
        "N": 3,
        "Q": 1,
        "cost": 0.30472749565944857,
        "binding_value": 0.24980506997504726,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.562875,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34725800117567446,
    "N": 3,
    "Q": 1,
    "cost": 0.3054839976486511,
    "binding_value": 0.2516926513855148,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.562875,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34725800117567446,
        "N": 3,
        "Q": 1,
        "cost": 0.3054839976486511,
        "binding_value": 0.2516926513855148,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.56435,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34688004884182094,
    "N": 3,
    "Q": 1,
    "cost": 0.3062399023163581,
    "binding_value": 0.25359381786405744,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.56435,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34688004884182094,
        "N": 3,
        "Q": 1,
        "cost": 0.3062399023163581,
        "binding_value": 0.25359381786405744,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.565825,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3465023959041352,
    "N": 3,
    "Q": 1,
    "cost": 0.30699520819172965,
    "binding_value": 0.2555087004762421,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.565825,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3465023959041352,
        "N": 3,
        "Q": 1,
        "cost": 0.30699520819172965,
        "binding_value": 0.2555087004762421,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5673,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3461250430921352,
    "N": 3,
    "Q": 1,
    "cost": 0.3077499138157296,
    "binding_value": 0.2574374320997488,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5673,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3461250430921352,
        "N": 3,
        "Q": 1,
        "cost": 0.3077499138157296,
        "binding_value": 0.2574374320997488,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.568775,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34574799112945753,
    "N": 3,
    "Q": 1,
    "cost": 0.30850401774108493,
    "binding_value": 0.25938014745533694,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.568775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34574799112945753,
        "N": 3,
        "Q": 1,
        "cost": 0.30850401774108493,
        "binding_value": 0.25938014745533694,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.57025,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3453712407338785,
    "N": 3,
    "Q": 1,
    "cost": 0.30925751853224304,
    "binding_value": 0.2613369831384499,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.57025,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3453712407338785,
        "N": 3,
        "Q": 1,
        "cost": 0.30925751853224304,
        "binding_value": 0.2613369831384499,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.571725,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34499479261733507,
    "N": 3,
    "Q": 1,
    "cost": 0.31001041476532987,
    "binding_value": 0.26330807765147146,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.571725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34499479261733507,
        "N": 3,
        "Q": 1,
        "cost": 0.31001041476532987,
        "binding_value": 0.26330807765147146,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5732,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3446186474859463,
    "N": 3,
    "Q": 1,
    "cost": 0.31076270502810743,
    "binding_value": 0.2652935714366517,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5732,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3446186474859463,
        "N": 3,
        "Q": 1,
        "cost": 0.31076270502810743,
        "binding_value": 0.2652935714366517,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.574675,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3442428060400341,
    "N": 3,
    "Q": 1,
    "cost": 0.3115143879199318,
    "binding_value": 0.26729360690971665,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.574675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3442428060400341,
        "N": 3,
        "Q": 1,
        "cost": 0.3115143879199318,
        "binding_value": 0.26729360690971665,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.57615,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3438672689741443,
    "N": 3,
    "Q": 1,
    "cost": 0.31226546205171135,
    "binding_value": 0.2693083284941796,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.57615,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3438672689741443,
        "N": 3,
        "Q": 1,
        "cost": 0.31226546205171135,
        "binding_value": 0.2693083284941796,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.577625,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34349203697706804,
    "N": 3,
    "Q": 1,
    "cost": 0.3130159260458639,
    "binding_value": 0.27133788265637165,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.577625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34349203697706804,
        "N": 3,
        "Q": 1,
        "cost": 0.3130159260458639,
        "binding_value": 0.27133788265637165,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5791000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34311711073186224,
    "N": 3,
    "Q": 1,
    "cost": 0.3137657785362755,
    "binding_value": 0.27338241794120727,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5791000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34311711073186224,
        "N": 3,
        "Q": 1,
        "cost": 0.3137657785362755,
        "binding_value": 0.27338241794120727,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5805750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34274249091587106,
    "N": 3,
    "Q": 1,
    "cost": 0.3145150181682579,
    "binding_value": 0.2754420850087048,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5805750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34274249091587106,
        "N": 3,
        "Q": 1,
        "cost": 0.3145150181682579,
        "binding_value": 0.2754420850087048,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5820500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34236817820074683,
    "N": 3,
    "Q": 1,
    "cost": 0.31526364359850634,
    "binding_value": 0.2775170366712802,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5820500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34236817820074683,
        "N": 3,
        "Q": 1,
        "cost": 0.31526364359850634,
        "binding_value": 0.2775170366712802,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5835250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34199417325247106,
    "N": 3,
    "Q": 1,
    "cost": 0.3160116534950579,
    "binding_value": 0.27960742793183185,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5835250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34199417325247106,
        "N": 3,
        "Q": 1,
        "cost": 0.3160116534950579,
        "binding_value": 0.27960742793183185,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.585,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3416204767313753,
    "N": 3,
    "Q": 1,
    "cost": 0.3167590465372494,
    "binding_value": 0.2817134160226383,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.585,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3416204767313753,
        "N": 3,
        "Q": 1,
        "cost": 0.3167590465372494,
        "binding_value": 0.2817134160226383,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5864750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3412470892921622,
    "N": 3,
    "Q": 1,
    "cost": 0.3175058214156756,
    "binding_value": 0.2838351604450876,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5864750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3412470892921622,
        "N": 3,
        "Q": 1,
        "cost": 0.3175058214156756,
        "binding_value": 0.2838351604450876,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.58795,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3408740115839267,
    "N": 3,
    "Q": 1,
    "cost": 0.31825197683214657,
    "binding_value": 0.28597282301025856,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.58795,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3408740115839267,
        "N": 3,
        "Q": 1,
        "cost": 0.31825197683214657,
        "binding_value": 0.28597282301025856,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.589425,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3405012442501765,
    "N": 3,
    "Q": 1,
    "cost": 0.31899751149964695,
    "binding_value": 0.28812656788037894,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.589425,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3405012442501765,
        "N": 3,
        "Q": 1,
        "cost": 0.31899751149964695,
        "binding_value": 0.28812656788037894,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5909,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3401287879288538,
    "N": 3,
    "Q": 1,
    "cost": 0.31974242414229237,
    "binding_value": 0.2902965616111774,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5909,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3401287879288538,
        "N": 3,
        "Q": 1,
        "cost": 0.31974242414229237,
        "binding_value": 0.2902965616111774,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.592375,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33975664325235533,
    "N": 3,
    "Q": 1,
    "cost": 0.32048671349528934,
    "binding_value": 0.292482973195156,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.592375,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33975664325235533,
        "N": 3,
        "Q": 1,
        "cost": 0.32048671349528934,
        "binding_value": 0.292482973195156,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.59385,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33938481084755373,
    "N": 3,
    "Q": 1,
    "cost": 0.32123037830489254,
    "binding_value": 0.29468597410580494,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.59385,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33938481084755373,
        "N": 3,
        "Q": 1,
        "cost": 0.32123037830489254,
        "binding_value": 0.29468597410580494,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.595325,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33901329133581876,
    "N": 3,
    "Q": 1,
    "cost": 0.3219734173283625,
    "binding_value": 0.2969057383427844,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.595325,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33901329133581876,
        "N": 3,
        "Q": 1,
        "cost": 0.3219734173283625,
        "binding_value": 0.2969057383427844,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.5968,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3386420853330374,
    "N": 3,
    "Q": 1,
    "cost": 0.3227158293339252,
    "binding_value": 0.29914244247809624,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.5968,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3386420853330374,
        "N": 3,
        "Q": 1,
        "cost": 0.3227158293339252,
        "binding_value": 0.29914244247809624,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.598275,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3382711934496356,
    "N": 3,
    "Q": 1,
    "cost": 0.32345761310072885,
    "binding_value": 0.30139626570327477,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.598275,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3382711934496356,
        "N": 3,
        "Q": 1,
        "cost": 0.32345761310072885,
        "binding_value": 0.30139626570327477,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.59975,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33790061629059837,
    "N": 3,
    "Q": 1,
    "cost": 0.32419876741880327,
    "binding_value": 0.3036673898776184,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.59975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33790061629059837,
        "N": 3,
        "Q": 1,
        "cost": 0.32419876741880327,
        "binding_value": 0.3036673898776184,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.601225,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33753035445549134,
    "N": 3,
    "Q": 1,
    "cost": 0.3249392910890173,
    "binding_value": 0.3059559995774926,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.601225,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33753035445549134,
        "N": 3,
        "Q": 1,
        "cost": 0.3249392910890173,
        "binding_value": 0.3059559995774926,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6027,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33716040853848084,
    "N": 3,
    "Q": 1,
    "cost": 0.3256791829230383,
    "binding_value": 0.30826228214673046,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6027,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33716040853848084,
        "N": 3,
        "Q": 1,
        "cost": 0.3256791829230383,
        "binding_value": 0.30826228214673046,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.604175,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33679077912835526,
    "N": 3,
    "Q": 1,
    "cost": 0.3264184417432895,
    "binding_value": 0.3105864277481599,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.604175,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33679077912835526,
        "N": 3,
        "Q": 1,
        "cost": 0.3264184417432895,
        "binding_value": 0.3105864277481599,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.60565,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3364214668085458,
    "N": 3,
    "Q": 1,
    "cost": 0.3271570663829084,
    "binding_value": 0.3129286294162867,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.60565,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3364214668085458,
        "N": 3,
        "Q": 1,
        "cost": 0.3271570663829084,
        "binding_value": 0.3129286294162867,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.607125,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3360524721571469,
    "N": 3,
    "Q": 1,
    "cost": 0.3278950556857062,
    "binding_value": 0.3152890831111635,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.607125,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3360524721571469,
        "N": 3,
        "Q": 1,
        "cost": 0.3278950556857062,
        "binding_value": 0.3152890831111635,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6086,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3356837957469373,
    "N": 3,
    "Q": 1,
    "cost": 0.3286324085061254,
    "binding_value": 0.317667987773478,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6086,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3356837957469373,
        "N": 3,
        "Q": 1,
        "cost": 0.3286324085061254,
        "binding_value": 0.317667987773478,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.610075,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3353154381454007,
    "N": 3,
    "Q": 1,
    "cost": 0.3293691237091986,
    "binding_value": 0.3200655453808893,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.610075,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3353154381454007,
        "N": 3,
        "Q": 1,
        "cost": 0.3293691237091986,
        "binding_value": 0.3200655453808893,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.61155,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3349473999147463,
    "N": 3,
    "Q": 1,
    "cost": 0.3301052001705074,
    "binding_value": 0.3224819610056487,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.61155,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3349473999147463,
        "N": 3,
        "Q": 1,
        "cost": 0.3301052001705074,
        "binding_value": 0.3224819610056487,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.613025,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33457968161192986,
    "N": 3,
    "Q": 1,
    "cost": 0.3308406367761403,
    "binding_value": 0.324917442873537,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.613025,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33457968161192986,
        "N": 3,
        "Q": 1,
        "cost": 0.3308406367761403,
        "binding_value": 0.324917442873537,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6145,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3342122837886739,
    "N": 3,
    "Q": 1,
    "cost": 0.3315754324226522,
    "binding_value": 0.327372202424156,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6145,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3342122837886739,
        "N": 3,
        "Q": 1,
        "cost": 0.3315754324226522,
        "binding_value": 0.327372202424156,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.615975,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33384520699148873,
    "N": 3,
    "Q": 1,
    "cost": 0.33230958601702254,
    "binding_value": 0.32984645437260673,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.615975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33384520699148873,
        "N": 3,
        "Q": 1,
        "cost": 0.33230958601702254,
        "binding_value": 0.32984645437260673,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.61745,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3334784517616929,
    "N": 3,
    "Q": 1,
    "cost": 0.33304309647661423,
    "binding_value": 0.3323404167725968,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.61745,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3334784517616929,
        "N": 3,
        "Q": 1,
        "cost": 0.33304309647661423,
        "binding_value": 0.3323404167725968,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6189250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3331120186354339,
    "N": 3,
    "Q": 1,
    "cost": 0.33377596272913224,
    "binding_value": 0.33485431108101116,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6189250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3331120186354339,
        "N": 3,
        "Q": 1,
        "cost": 0.33377596272913224,
        "binding_value": 0.33485431108101116,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6204000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3327459081437085,
    "N": 3,
    "Q": 1,
    "cost": 0.33450818371258295,
    "binding_value": 0.33738836222398894,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6204000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3327459081437085,
        "N": 3,
        "Q": 1,
        "cost": 0.33450818371258295,
        "binding_value": 0.33738836222398894,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.621875,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33238012081238383,
    "N": 3,
    "Q": 1,
    "cost": 0.33523975837523234,
    "binding_value": 0.33994279866454563,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.621875,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33238012081238383,
        "N": 3,
        "Q": 1,
        "cost": 0.33523975837523234,
        "binding_value": 0.33994279866454563,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6233500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.332014657162217,
    "N": 3,
    "Q": 1,
    "cost": 0.335970685675566,
    "binding_value": 0.34251785247178584,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6233500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.332014657162217,
        "N": 3,
        "Q": 1,
        "cost": 0.335970685675566,
        "binding_value": 0.34251785247178584,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.624825,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33164951770887674,
    "N": 3,
    "Q": 1,
    "cost": 0.3367009645822465,
    "binding_value": 0.3451137593917441,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.624825,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33164951770887674,
        "N": 3,
        "Q": 1,
        "cost": 0.3367009645822465,
        "binding_value": 0.3451137593917441,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6263000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33128470296296303,
    "N": 3,
    "Q": 1,
    "cost": 0.33743059407407394,
    "binding_value": 0.34773075891990984,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6263000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33128470296296303,
        "N": 3,
        "Q": 1,
        "cost": 0.33743059407407394,
        "binding_value": 0.34773075891990984,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.627775,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33092021343002787,
    "N": 3,
    "Q": 1,
    "cost": 0.33815957313994427,
    "binding_value": 0.350369094375468,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.627775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33092021343002787,
        "N": 3,
        "Q": 1,
        "cost": 0.33815957313994427,
        "binding_value": 0.350369094375468,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6292500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33055604961059565,
    "N": 3,
    "Q": 1,
    "cost": 0.3388879007788087,
    "binding_value": 0.35302901297732,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6292500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33055604961059565,
        "N": 3,
        "Q": 1,
        "cost": 0.3388879007788087,
        "binding_value": 0.35302901297732,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.630725,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3301922120001837,
    "N": 3,
    "Q": 1,
    "cost": 0.33961557599963255,
    "binding_value": 0.35571076592191864,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.630725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3301922120001837,
        "N": 3,
        "Q": 1,
        "cost": 0.33961557599963255,
        "binding_value": 0.35571076592191864,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6322,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.32982870108932266,
    "N": 3,
    "Q": 1,
    "cost": 0.3403425978213547,
    "binding_value": 0.3584146084629827,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6322,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32982870108932266,
        "N": 3,
        "Q": 1,
        "cost": 0.3403425978213547,
        "binding_value": 0.3584146084629827,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.633675,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.32946551736357627,
    "N": 3,
    "Q": 1,
    "cost": 0.34106896527284747,
    "binding_value": 0.36114079999313015,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.633675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32946551736357627,
        "N": 3,
        "Q": 1,
        "cost": 0.34106896527284747,
        "binding_value": 0.36114079999313015,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.63515,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3291026613035625,
    "N": 3,
    "Q": 1,
    "cost": 0.34179467739287495,
    "binding_value": 0.3638896041274968,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.63515,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3291026613035625,
        "N": 3,
        "Q": 1,
        "cost": 0.34179467739287495,
        "binding_value": 0.3638896041274968,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.636625,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3287401333849736,
    "N": 3,
    "Q": 1,
    "cost": 0.3425197332300528,
    "binding_value": 0.3666612887893882,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.636625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3287401333849736,
        "N": 3,
        "Q": 1,
        "cost": 0.3425197332300528,
        "binding_value": 0.3666612887893882,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6381,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.32837793407859606,
    "N": 3,
    "Q": 1,
    "cost": 0.3432441318428079,
    "binding_value": 0.3694561262980266,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6381,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32837793407859606,
        "N": 3,
        "Q": 1,
        "cost": 0.3432441318428079,
        "binding_value": 0.3694561262980266,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.639575,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.32801606385033105,
    "N": 3,
    "Q": 1,
    "cost": 0.3439678722993379,
    "binding_value": 0.372274393458452,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.639575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32801606385033105,
        "N": 3,
        "Q": 1,
        "cost": 0.3439678722993379,
        "binding_value": 0.372274393458452,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.64105,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.32765452316121463,
    "N": 3,
    "Q": 1,
    "cost": 0.34469095367757074,
    "binding_value": 0.3751163716536397,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.64105,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32765452316121463,
        "N": 3,
        "Q": 1,
        "cost": 0.34469095367757074,
        "binding_value": 0.3751163716536397,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.642525,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3272933124674382,
    "N": 3,
    "Q": 1,
    "cost": 0.3454133750651236,
    "binding_value": 0.37798234693889854,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.642525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3272933124674382,
        "N": 3,
        "Q": 1,
        "cost": 0.3454133750651236,
        "binding_value": 0.37798234693889854,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.644,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.32693243222036816,
    "N": 3,
    "Q": 1,
    "cost": 0.3461351355592637,
    "binding_value": 0.3808726101386142,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.644,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32693243222036816,
        "N": 3,
        "Q": 1,
        "cost": 0.3461351355592637,
        "binding_value": 0.3808726101386142,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.645475,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3265718828665662,
    "N": 3,
    "Q": 1,
    "cost": 0.3468562342668676,
    "binding_value": 0.383787456945408,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.645475,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3265718828665662,
        "N": 3,
        "Q": 1,
        "cost": 0.3468562342668676,
        "binding_value": 0.383787456945408,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.64695,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3262116648478096,
    "N": 3,
    "Q": 1,
    "cost": 0.3475766703043808,
    "binding_value": 0.38672718802178235,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.64695,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3262116648478096,
        "N": 3,
        "Q": 1,
        "cost": 0.3475766703043808,
        "binding_value": 0.38672718802178235,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.648425,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3258517786011112,
    "N": 3,
    "Q": 1,
    "cost": 0.3482964427977776,
    "binding_value": 0.38969210910432206,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.648425,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3258517786011112,
        "N": 3,
        "Q": 1,
        "cost": 0.3482964427977776,
        "binding_value": 0.38969210910432206,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6499,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3254922245587392,
    "N": 3,
    "Q": 1,
    "cost": 0.34901555088252156,
    "binding_value": 0.39268253111053114,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6499,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3254922245587392,
        "N": 3,
        "Q": 1,
        "cost": 0.34901555088252156,
        "binding_value": 0.39268253111053114,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.651375,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.32513300314823745,
    "N": 3,
    "Q": 1,
    "cost": 0.3497339937035251,
    "binding_value": 0.3956987702483812,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.651375,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32513300314823745,
        "N": 3,
        "Q": 1,
        "cost": 0.3497339937035251,
        "binding_value": 0.3956987702483812,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.65285,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3247741147924453,
    "N": 3,
    "Q": 1,
    "cost": 0.35045177041510944,
    "binding_value": 0.3987411481286521,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.65285,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3247741147924453,
        "N": 3,
        "Q": 1,
        "cost": 0.35045177041510944,
        "binding_value": 0.3987411481286521,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.654325,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3244155599095174,
    "N": 3,
    "Q": 1,
    "cost": 0.35116888018096515,
    "binding_value": 0.40180999188014827,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.654325,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3244155599095174,
        "N": 3,
        "Q": 1,
        "cost": 0.35116888018096515,
        "binding_value": 0.40180999188014827,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6558,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.32405733891294397,
    "N": 3,
    "Q": 1,
    "cost": 0.35188532217411206,
    "binding_value": 0.4049056342678777,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6558,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32405733891294397,
        "N": 3,
        "Q": 1,
        "cost": 0.35188532217411206,
        "binding_value": 0.4049056342678777,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.657275,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.32369945221157015,
    "N": 3,
    "Q": 1,
    "cost": 0.3526010955768597,
    "binding_value": 0.40802841381428206,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.657275,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32369945221157015,
        "N": 3,
        "Q": 1,
        "cost": 0.3526010955768597,
        "binding_value": 0.40802841381428206,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6587500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.32334190020961645,
    "N": 3,
    "Q": 1,
    "cost": 0.3533161995807671,
    "binding_value": 0.41117867492361077,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6587500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32334190020961645,
        "N": 3,
        "Q": 1,
        "cost": 0.3533161995807671,
        "binding_value": 0.41117867492361077,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6602250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.322984683306698,
    "N": 3,
    "Q": 1,
    "cost": 0.354030633386604,
    "binding_value": 0.41435676800953386,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6602250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.322984683306698,
        "N": 3,
        "Q": 1,
        "cost": 0.354030633386604,
        "binding_value": 0.41435676800953386,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6617,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3226278018978445,
    "N": 3,
    "Q": 1,
    "cost": 0.354744396204311,
    "binding_value": 0.4175630496260931,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6617,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3226278018978445,
        "N": 3,
        "Q": 1,
        "cost": 0.354744396204311,
        "binding_value": 0.4175630496260931,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6631750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3222712563735201,
    "N": 3,
    "Q": 1,
    "cost": 0.3554574872529598,
    "binding_value": 0.42079788260209494,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6631750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3222712563735201,
        "N": 3,
        "Q": 1,
        "cost": 0.3554574872529598,
        "binding_value": 0.42079788260209494,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.66465,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.321915047119643,
    "N": 3,
    "Q": 1,
    "cost": 0.35616990576071395,
    "binding_value": 0.4240616361790463,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.66465,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.321915047119643,
        "N": 3,
        "Q": 1,
        "cost": 0.35616990576071395,
        "binding_value": 0.4240616361790463,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6661250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3215591745176051,
    "N": 3,
    "Q": 1,
    "cost": 0.35688165096478985,
    "binding_value": 0.42735468615275235,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6661250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3215591745176051,
        "N": 3,
        "Q": 1,
        "cost": 0.35688165096478985,
        "binding_value": 0.42735468615275235,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6676,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.32120363894429155,
    "N": 3,
    "Q": 1,
    "cost": 0.3575927221114169,
    "binding_value": 0.430677415018676,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6676,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32120363894429155,
        "N": 3,
        "Q": 1,
        "cost": 0.3575927221114169,
        "binding_value": 0.430677415018676,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6690750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.32084844077210045,
    "N": 3,
    "Q": 1,
    "cost": 0.3583031184557991,
    "binding_value": 0.43403021212119386,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6690750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32084844077210045,
        "N": 3,
        "Q": 1,
        "cost": 0.3583031184557991,
        "binding_value": 0.43403021212119386,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.67055,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3204935803689625,
    "N": 3,
    "Q": 1,
    "cost": 0.35901283926207495,
    "binding_value": 0.4374134738068515,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.67055,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3204935803689625,
        "N": 3,
        "Q": 1,
        "cost": 0.35901283926207495,
        "binding_value": 0.4374134738068515,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.672025,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3201390580983603,
    "N": 3,
    "Q": 1,
    "cost": 0.3597218838032794,
    "binding_value": 0.4408276035817637,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.672025,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3201390580983603,
        "N": 3,
        "Q": 1,
        "cost": 0.3597218838032794,
        "binding_value": 0.4408276035817637,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6735,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3197848743193479,
    "N": 3,
    "Q": 1,
    "cost": 0.36043025136130424,
    "binding_value": 0.44427301227327226,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6735,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3197848743193479,
        "N": 3,
        "Q": 1,
        "cost": 0.36043025136130424,
        "binding_value": 0.44427301227327226,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.674975,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3194310293865705,
    "N": 3,
    "Q": 1,
    "cost": 0.36113794122685905,
    "binding_value": 0.4477501181960119,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.674975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3194310293865705,
        "N": 3,
        "Q": 1,
        "cost": 0.36113794122685905,
        "binding_value": 0.4477501181960119,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.67645,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3190775236502833,
    "N": 3,
    "Q": 1,
    "cost": 0.3618449526994334,
    "binding_value": 0.4512593473225135,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.67645,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3190775236502833,
        "N": 3,
        "Q": 1,
        "cost": 0.3618449526994334,
        "binding_value": 0.4512593473225135,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.677925,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3187243574563717,
    "N": 3,
    "Q": 1,
    "cost": 0.36255128508725665,
    "binding_value": 0.45480113345849865,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.677925,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3187243574563717,
        "N": 3,
        "Q": 1,
        "cost": 0.36255128508725665,
        "binding_value": 0.45480113345849865,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6794,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3183715311463697,
    "N": 3,
    "Q": 1,
    "cost": 0.36325693770726064,
    "binding_value": 0.4583759184230104,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6794,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3183715311463697,
        "N": 3,
        "Q": 1,
        "cost": 0.36325693770726064,
        "binding_value": 0.4583759184230104,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.680875,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3180190450574799,
    "N": 3,
    "Q": 1,
    "cost": 0.3639619098850402,
    "binding_value": 0.4619841522335401,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.680875,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3180190450574799,
        "N": 3,
        "Q": 1,
        "cost": 0.3639619098850402,
        "binding_value": 0.4619841522335401,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.68235,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.31766689952259264,
    "N": 3,
    "Q": 1,
    "cost": 0.3646662009548147,
    "binding_value": 0.46562629329631255,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.68235,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31766689952259264,
        "N": 3,
        "Q": 1,
        "cost": 0.3646662009548147,
        "binding_value": 0.46562629329631255,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.683825,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3173150948703048,
    "N": 3,
    "Q": 1,
    "cost": 0.3653698102593904,
    "binding_value": 0.46930280860189505,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.683825,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3173150948703048,
        "N": 3,
        "Q": 1,
        "cost": 0.3653698102593904,
        "binding_value": 0.46930280860189505,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6853,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.31696363142493955,
    "N": 3,
    "Q": 1,
    "cost": 0.3660727371501209,
    "binding_value": 0.47301417392631,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6853,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31696363142493955,
        "N": 3,
        "Q": 1,
        "cost": 0.3660727371501209,
        "binding_value": 0.47301417392631,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.686775,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.31661250950656517,
    "N": 3,
    "Q": 1,
    "cost": 0.36677498098686967,
    "binding_value": 0.47676087403782713,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.686775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31661250950656517,
        "N": 3,
        "Q": 1,
        "cost": 0.36677498098686967,
        "binding_value": 0.47676087403782713,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.68825,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3162617294310141,
    "N": 3,
    "Q": 1,
    "cost": 0.3674765411379718,
    "binding_value": 0.4805434029096274,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.68825,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3162617294310141,
        "N": 3,
        "Q": 1,
        "cost": 0.3674765411379718,
        "binding_value": 0.4805434029096274,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.689725,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3159112915099023,
    "N": 3,
    "Q": 1,
    "cost": 0.36817741698019535,
    "binding_value": 0.48436226393853177,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.689725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3159112915099023,
        "N": 3,
        "Q": 1,
        "cost": 0.36817741698019535,
        "binding_value": 0.48436226393853177,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6912,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.31556119605064814,
    "N": 3,
    "Q": 1,
    "cost": 0.3688776078987037,
    "binding_value": 0.48821797016999935,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6912,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31556119605064814,
        "N": 3,
        "Q": 1,
        "cost": 0.3688776078987037,
        "binding_value": 0.48821797016999935,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.692675,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3152114433564911,
    "N": 3,
    "Q": 1,
    "cost": 0.3695771132870178,
    "binding_value": 0.4921110445296032,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.692675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3152114433564911,
        "N": 3,
        "Q": 1,
        "cost": 0.3695771132870178,
        "binding_value": 0.4921110445296032,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.69415,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3148620337265113,
    "N": 3,
    "Q": 1,
    "cost": 0.37027593254697744,
    "binding_value": 0.4960420200612054,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.69415,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3148620337265113,
        "N": 3,
        "Q": 1,
        "cost": 0.37027593254697744,
        "binding_value": 0.4960420200612054,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.695625,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.31451296745564783,
    "N": 3,
    "Q": 1,
    "cost": 0.37097406508870434,
    "binding_value": 0.5000114401720553,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.695625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31451296745564783,
        "N": 3,
        "Q": 1,
        "cost": 0.37097406508870434,
        "binding_value": 0.5000114401720553,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6971,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.31416424483471805,
    "N": 3,
    "Q": 1,
    "cost": 0.3716715103305639,
    "binding_value": 0.5040198588850511,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6971,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31416424483471805,
        "N": 3,
        "Q": 1,
        "cost": 0.3716715103305639,
        "binding_value": 0.5040198588850511,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.6985750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.31381586615043616,
    "N": 3,
    "Q": 1,
    "cost": 0.3723682676991277,
    "binding_value": 0.5080678410984054,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.6985750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31381586615043616,
        "N": 3,
        "Q": 1,
        "cost": 0.3723682676991277,
        "binding_value": 0.5080678410984054,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7000500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.313467831685432,
    "N": 3,
    "Q": 1,
    "cost": 0.37306433662913596,
    "binding_value": 0.5121559628529733,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.7000500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.313467831685432,
        "N": 3,
        "Q": 1,
        "cost": 0.37306433662913596,
        "binding_value": 0.5121559628529733,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.701525,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3131201417182701,
    "N": 3,
    "Q": 1,
    "cost": 0.37375971656345985,
    "binding_value": 0.5162848116075062,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.701525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3131201417182701,
        "N": 3,
        "Q": 1,
        "cost": 0.37375971656345985,
        "binding_value": 0.5162848116075062,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7030000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3127727965234678,
    "N": 3,
    "Q": 1,
    "cost": 0.3744544069530644,
    "binding_value": 0.5204549865221096,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.7030000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3127727965234678,
        "N": 3,
        "Q": 1,
        "cost": 0.3744544069530644,
        "binding_value": 0.5204549865221096,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.704475,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3124257963715146,
    "N": 3,
    "Q": 1,
    "cost": 0.37514840725697085,
    "binding_value": 0.5246670987501839,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.704475,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3124257963715146,
        "N": 3,
        "Q": 1,
        "cost": 0.37514840725697085,
        "binding_value": 0.5246670987501839,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7059500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.31207914152889016,
    "N": 3,
    "Q": 1,
    "cost": 0.3758417169422197,
    "binding_value": 0.5289217717391596,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.7059500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31207914152889016,
        "N": 3,
        "Q": 1,
        "cost": 0.3758417169422197,
        "binding_value": 0.5289217717391596,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.707425,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.31173283225808324,
    "N": 3,
    "Q": 1,
    "cost": 0.3765343354838335,
    "binding_value": 0.5332196415403194,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.707425,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31173283225808324,
        "N": 3,
        "Q": 1,
        "cost": 0.3765343354838335,
        "binding_value": 0.5332196415403194,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.707778735729046,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.31164983148424835,
    "N": 3,
    "Q": 1,
    "cost": 0.3767003370315033,
    "binding_value": 0.5342568539729972,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 1,
    "candidates": [
      {
        "beta": 0.707778735729046,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31164983148424835,
        "N": 3,
        "Q": 1,
        "cost": 0.3767003370315033,
        "binding_value": 0.5342568539729972,
        "error_bound": 0.0,
        "compressed_states": 1
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7077873381114372,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 31,
    "Q": 2,
    "cost": 0.29999999999999993,
    "binding_value": 5.315570688419903e-05,
    "error_bound": 7.598733179115609e-16,
    "compressed_states": 31,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7077873381114372,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3116478132635981,
        "N": 3,
        "Q": 1,
        "cost": 0.37670437347280383,
        "binding_value": 0.5342821090834537,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7077873381114372,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 31,
        "Q": 2,
        "cost": 0.29999999999999993,
        "binding_value": 5.315570688419903e-05,
        "error_bound": 7.598733179115609e-16,
        "compressed_states": 31
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.707788735729046,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999908344121095,
    "N": 31,
    "Q": 2,
    "cost": 0.3000018331175781,
    "binding_value": 5.3158865933478095e-05,
    "error_bound": 7.598769523105707e-16,
    "compressed_states": 31,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.707788735729046,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3116474853670883,
        "N": 3,
        "Q": 1,
        "cost": 0.3767050292658234,
        "binding_value": 0.5342862123889536,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.707788735729046,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999908344121095,
        "N": 31,
        "Q": 2,
        "cost": 0.3000018331175781,
        "binding_value": 5.3158865933478095e-05,
        "error_bound": 7.598769523105707e-16,
        "compressed_states": 31
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7077908914270851,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 30,
    "Q": 2,
    "cost": 0.29999999999999993,
    "binding_value": 7.511271117381981e-05,
    "error_bound": 7.598825581086379e-16,
    "compressed_states": 30,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7077908914270851,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3116469796171552,
        "N": 3,
        "Q": 1,
        "cost": 0.3767060407656896,
        "binding_value": 0.5342925414419339,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7077908914270851,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 30,
        "Q": 2,
        "cost": 0.29999999999999993,
        "binding_value": 7.511271117381981e-05,
        "error_bound": 7.598825581086379e-16,
        "compressed_states": 30
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7077937649764096,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999811574820106,
    "N": 30,
    "Q": 2,
    "cost": 0.3000037685035979,
    "binding_value": 7.51215845277269e-05,
    "error_bound": 7.59890030776055e-16,
    "compressed_states": 30,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7077937649764096,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31164630545274263,
        "N": 3,
        "Q": 1,
        "cost": 0.37670738909451473,
        "binding_value": 0.534300978226989,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7077937649764096,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999811574820106,
        "N": 30,
        "Q": 2,
        "cost": 0.3000037685035979,
        "binding_value": 7.51215845277269e-05,
        "error_bound": 7.59890030776055e-16,
        "compressed_states": 30
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7077959133189411,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 29,
    "Q": 2,
    "cost": 0.30000000000000016,
    "binding_value": 0.00010614489937846734,
    "error_bound": 7.598956176386172e-16,
    "compressed_states": 29,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7077959133189411,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3116458014302072,
        "N": 3,
        "Q": 1,
        "cost": 0.3767083971395856,
        "binding_value": 0.5343072859028536,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7077959133189411,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 29,
        "Q": 2,
        "cost": 0.30000000000000016,
        "binding_value": 0.00010614489937846734,
        "error_bound": 7.598956176386172e-16,
        "compressed_states": 29
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7078013235566775,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499964529523646,
    "N": 29,
    "Q": 2,
    "cost": 0.3000070940952708,
    "binding_value": 0.00010616769774889165,
    "error_bound": 7.599096875721169e-16,
    "compressed_states": 29,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7078013235566775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31164453213784926,
        "N": 3,
        "Q": 1,
        "cost": 0.3767109357243015,
        "binding_value": 0.5343231711325509,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7078013235566775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499964529523646,
        "N": 29,
        "Q": 2,
        "cost": 0.3000070940952708,
        "binding_value": 0.00010616769774889165,
        "error_bound": 7.599096875721169e-16,
        "compressed_states": 29
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7078030115100761,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000014,
    "N": 28,
    "Q": 2,
    "cost": 0.2999999999999997,
    "binding_value": 0.0001500081543373698,
    "error_bound": 7.599140773919655e-16,
    "compressed_states": 28,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7078030115100761,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3116441361291522,
        "N": 3,
        "Q": 1,
        "cost": 0.3767117277416956,
        "binding_value": 0.5343281273256838,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7078030115100761,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000014,
        "N": 28,
        "Q": 2,
        "cost": 0.2999999999999997,
        "binding_value": 0.0001500081543373698,
        "error_bound": 7.599140773919655e-16,
        "compressed_states": 28
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7078126835339338,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999366021531725,
    "N": 28,
    "Q": 2,
    "cost": 0.3000126795693655,
    "binding_value": 0.00015006370836512313,
    "error_bound": 7.599392321699869e-16,
    "compressed_states": 28,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7078126835339338,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31164186699611496,
        "N": 3,
        "Q": 1,
        "cost": 0.3767162660077701,
        "binding_value": 0.5343565275731519,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7078126835339338,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999366021531725,
        "N": 28,
        "Q": 2,
        "cost": 0.3000126795693655,
        "binding_value": 0.00015006370836512313,
        "error_bound": 7.599392321699869e-16,
        "compressed_states": 28
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7078272338439288,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000014,
    "N": 26,
    "Q": 2,
    "cost": 0.2999999999999997,
    "binding_value": 0.00029969724410611626,
    "error_bound": 1.5199541548401589e-15,
    "compressed_states": 26,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7078272338439288,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3116384534067135,
        "N": 3,
        "Q": 1,
        "cost": 0.37672309318657304,
        "binding_value": 0.5343992556407348,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7078272338439288,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000014,
        "N": 26,
        "Q": 2,
        "cost": 0.2999999999999997,
        "binding_value": 0.00029969724410611626,
        "error_bound": 1.5199541548401589e-15,
        "compressed_states": 26
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7078297567247568,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499983475028494,
    "N": 26,
    "Q": 2,
    "cost": 0.30000330499430117,
    "binding_value": 0.0002997240549036201,
    "error_bound": 7.599836397981535e-16,
    "compressed_states": 26,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7078297567247568,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31163786152726647,
        "N": 3,
        "Q": 1,
        "cost": 0.37672427694546706,
        "binding_value": 0.5344066647037247,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7078297567247568,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499983475028494,
        "N": 26,
        "Q": 2,
        "cost": 0.30000330499430117,
        "binding_value": 0.0002997240549036201,
        "error_bound": 7.599836397981535e-16,
        "compressed_states": 26
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.70784729988421,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000026,
    "N": 25,
    "Q": 2,
    "cost": 0.2999999999999948,
    "binding_value": 0.0004237097663953455,
    "error_bound": 3.800146376142126e-16,
    "compressed_states": 25,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.70784729988421,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31163374584934755,
        "N": 3,
        "Q": 1,
        "cost": 0.3767325083013049,
        "binding_value": 0.5344581880884802,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.70784729988421,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000026,
        "N": 25,
        "Q": 2,
        "cost": 0.2999999999999948,
        "binding_value": 0.0004237097663953455,
        "error_bound": 3.800146376142126e-16,
        "compressed_states": 25
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7078554164455731,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999468647060006,
    "N": 25,
    "Q": 2,
    "cost": 0.3000106270587999,
    "binding_value": 0.00042382686614307147,
    "error_bound": 7.600503908834721e-16,
    "compressed_states": 25,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7078554164455731,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31163184169622055,
        "N": 3,
        "Q": 1,
        "cost": 0.3767363166075589,
        "binding_value": 0.5344820281321065,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7078554164455731,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999468647060006,
        "N": 25,
        "Q": 2,
        "cost": 0.3000106270587999,
        "binding_value": 0.00042382686614307147,
        "error_bound": 7.600503908834721e-16,
        "compressed_states": 25
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7078756893208134,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 24,
    "Q": 2,
    "cost": 0.30000000000000004,
    "binding_value": 0.0005991758349619707,
    "error_bound": 3.800515684723045e-16,
    "compressed_states": 24,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7078756893208134,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3116270857058819,
        "N": 3,
        "Q": 1,
        "cost": 0.37674582858823624,
        "binding_value": 0.5345415796449652,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7078756893208134,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 24,
        "Q": 2,
        "cost": 0.30000000000000004,
        "binding_value": 0.0005991758349619707,
        "error_bound": 3.800515684723045e-16,
        "compressed_states": 24
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7078939810747159,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34998803381611154,
    "N": 24,
    "Q": 2,
    "cost": 0.3000239323677769,
    "binding_value": 0.0005995335951259752,
    "error_bound": 7.601507347981989e-16,
    "compressed_states": 24,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7078939810747159,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3116227945401273,
        "N": 3,
        "Q": 1,
        "cost": 0.3767544109197454,
        "binding_value": 0.5345953187601017,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7078939810747159,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34998803381611154,
        "N": 24,
        "Q": 2,
        "cost": 0.3000239323677769,
        "binding_value": 0.0005995335951259752,
        "error_bound": 7.601507347981989e-16,
        "compressed_states": 24
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7079158735985154,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 23,
    "Q": 2,
    "cost": 0.30000000000000016,
    "binding_value": 0.0008475683912361259,
    "error_bound": 7.602077102259902e-16,
    "compressed_states": 23,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7079158735985154,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3116176587193827,
        "N": 3,
        "Q": 1,
        "cost": 0.37676468256123463,
        "binding_value": 0.5346596454390036,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7079158735985154,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 23,
        "Q": 2,
        "cost": 0.30000000000000016,
        "binding_value": 0.0008475683912361259,
        "error_bound": 7.602077102259902e-16,
        "compressed_states": 23
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.707951940809803,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499764278131819,
    "N": 23,
    "Q": 2,
    "cost": 0.3000471443736362,
    "binding_value": 0.0008485233149891778,
    "error_bound": 7.603015939935563e-16,
    "compressed_states": 23,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.707951940809803,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3116091977901914,
        "N": 3,
        "Q": 1,
        "cost": 0.37678160441961717,
        "binding_value": 0.534765642692234,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.707951940809803,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499764278131819,
        "N": 23,
        "Q": 2,
        "cost": 0.3000471443736362,
        "binding_value": 0.0008485233149891778,
        "error_bound": 7.603015939935563e-16,
        "compressed_states": 23
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7079727887737449,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 22,
    "Q": 2,
    "cost": 0.29999999999999993,
    "binding_value": 0.0011994331223773376,
    "error_bound": 7.603558722923151e-16,
    "compressed_states": 22,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7079727887737449,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3116043072056927,
        "N": 3,
        "Q": 1,
        "cost": 0.3767913855886146,
        "binding_value": 0.5348269244035694,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7079727887737449,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 22,
        "Q": 2,
        "cost": 0.29999999999999993,
        "binding_value": 0.0011994331223773376,
        "error_bound": 7.603558722923151e-16,
        "compressed_states": 22
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7080390499293777,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.349956748702668,
    "N": 22,
    "Q": 2,
    "cost": 0.30008650259466396,
    "binding_value": 0.0012018044782127158,
    "error_bound": 1.521056873334061e-15,
    "compressed_states": 22,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7080390499293777,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3115887639030043,
        "N": 3,
        "Q": 1,
        "cost": 0.37682247219399145,
        "binding_value": 0.5350217547711599,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7080390499293777,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.349956748702668,
        "N": 22,
        "Q": 2,
        "cost": 0.30008650259466396,
        "binding_value": 0.0012018044782127158,
        "error_bound": 1.521056873334061e-15,
        "compressed_states": 22
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7081679610797446,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000011,
    "N": 20,
    "Q": 2,
    "cost": 0.2999999999999978,
    "binding_value": 0.0024065119156333765,
    "error_bound": 7.608643853723892e-16,
    "compressed_states": 20,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7081679610797446,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31155852639102016,
        "N": 3,
        "Q": 1,
        "cost": 0.3768829472179597,
        "binding_value": 0.5354010526216293,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7081679610797446,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000011,
        "N": 20,
        "Q": 2,
        "cost": 0.2999999999999978,
        "binding_value": 0.0024065119156333765,
        "error_bound": 7.608643853723892e-16,
        "compressed_states": 20
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7081699683799486,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.349998695240715,
    "N": 20,
    "Q": 2,
    "cost": 0.30000260951857005,
    "binding_value": 0.0024066422830075285,
    "error_bound": 7.608696188407459e-16,
    "compressed_states": 20,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7081699683799486,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31155805557782545,
        "N": 3,
        "Q": 1,
        "cost": 0.3768838888443491,
        "binding_value": 0.5354069614079657,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7081699683799486,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.349998695240715,
        "N": 20,
        "Q": 2,
        "cost": 0.30000260951857005,
        "binding_value": 0.0024066422830075285,
        "error_bound": 7.608696188407459e-16,
        "compressed_states": 20
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7083306777916917,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 19,
    "Q": 2,
    "cost": 0.29999999999999993,
    "binding_value": 0.0034134234468020997,
    "error_bound": 7.612888569969264e-16,
    "compressed_states": 19,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7083306777916917,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31152036318989057,
        "N": 3,
        "Q": 1,
        "cost": 0.37695927362021886,
        "binding_value": 0.5358802990750652,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7083306777916917,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 19,
        "Q": 2,
        "cost": 0.29999999999999993,
        "binding_value": 0.0034134234468020997,
        "error_bound": 7.612888569969264e-16,
        "compressed_states": 19
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7083667289577568,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.349976637414156,
    "N": 19,
    "Q": 2,
    "cost": 0.30004672517168796,
    "binding_value": 0.0034165723042807166,
    "error_bound": 7.613829661186636e-16,
    "compressed_states": 19,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7083667289577568,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31151190840259013,
        "N": 3,
        "Q": 1,
        "cost": 0.37697618319481974,
        "binding_value": 0.5359865527333707,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7083667289577568,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.349976637414156,
        "N": 19,
        "Q": 2,
        "cost": 0.30004672517168796,
        "binding_value": 0.0034165723042807166,
        "error_bound": 7.613829661186636e-16,
        "compressed_states": 19
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7085623790146036,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 18,
    "Q": 2,
    "cost": 0.29999999999999993,
    "binding_value": 0.004848103339929143,
    "error_bound": 7.618941033565386e-16,
    "compressed_states": 18,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7085623790146036,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3114660277878574,
        "N": 3,
        "Q": 1,
        "cost": 0.37706794442428515,
        "binding_value": 0.5365636538754479,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7085623790146036,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 18,
        "Q": 2,
        "cost": 0.29999999999999993,
        "binding_value": 0.004848103339929143,
        "error_bound": 7.618941033565386e-16,
        "compressed_states": 18
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7086624452972838,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34993541087755153,
    "N": 18,
    "Q": 2,
    "cost": 0.30012917824489693,
    "binding_value": 0.004859841628660113,
    "error_bound": 7.62155792622094e-16,
    "compressed_states": 18,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7086624452972838,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31144256425178535,
        "N": 3,
        "Q": 1,
        "cost": 0.3771148714964293,
        "binding_value": 0.5368591169226443,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7086624452972838,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34993541087755153,
        "N": 18,
        "Q": 2,
        "cost": 0.30012917824489693,
        "binding_value": 0.004859841628660113,
        "error_bound": 7.62155792622094e-16,
        "compressed_states": 18
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7088931564823154,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 17,
    "Q": 2,
    "cost": 0.30000000000000004,
    "binding_value": 0.00689806664251186,
    "error_bound": 7.627598246811475e-16,
    "compressed_states": 17,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7088931564823154,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31138847317590623,
        "N": 3,
        "Q": 1,
        "cost": 0.37722305364818753,
        "binding_value": 0.5375411107324393,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7088931564823154,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 17,
        "Q": 2,
        "cost": 0.30000000000000004,
        "binding_value": 0.00689806664251186,
        "error_bound": 7.627598246811475e-16,
        "compressed_states": 17
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7089000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499956072472581,
    "N": 17,
    "Q": 2,
    "cost": 0.3000087855054838,
    "binding_value": 0.006899141200047067,
    "error_bound": 7.627777565270744e-16,
    "compressed_states": 17,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7089000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3113868688176103,
        "N": 3,
        "Q": 1,
        "cost": 0.3772262623647794,
        "binding_value": 0.5375613571280509,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7089000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499956072472581,
        "N": 17,
        "Q": 2,
        "cost": 0.3000087855054838,
        "binding_value": 0.006899141200047067,
        "error_bound": 7.627777565270744e-16,
        "compressed_states": 17
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.709106884698903,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34986276454862114,
    "N": 17,
    "Q": 2,
    "cost": 0.3002744709027577,
    "binding_value": 0.0069317008234591705,
    "error_bound": 7.63320248040927e-16,
    "compressed_states": 17,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.709106884698903,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31133837137381465,
        "N": 3,
        "Q": 1,
        "cost": 0.3773232572523707,
        "binding_value": 0.5381738735143741,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.709106884698903,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34986276454862114,
        "N": 17,
        "Q": 2,
        "cost": 0.3002744709027577,
        "binding_value": 0.0069317008234591705,
        "error_bound": 7.63320248040927e-16,
        "compressed_states": 17
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7093669699275451,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 16,
    "Q": 2,
    "cost": 0.30000000000000016,
    "binding_value": 0.009838220497064573,
    "error_bound": 7.640033373690372e-16,
    "compressed_states": 16,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7093669699275451,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3112774124430038,
        "N": 3,
        "Q": 1,
        "cost": 0.37744517511399245,
        "binding_value": 0.5389451439960657,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7093669699275451,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 16,
        "Q": 2,
        "cost": 0.30000000000000016,
        "binding_value": 0.009838220497064573,
        "error_bound": 7.640033373690372e-16,
        "compressed_states": 16
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7097748436694067,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34973988494197605,
    "N": 16,
    "Q": 2,
    "cost": 0.3005202301160479,
    "binding_value": 0.009924269449383521,
    "error_bound": 7.65077044775891e-16,
    "compressed_states": 16,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7097748436694067,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31118183642723585,
        "N": 3,
        "Q": 1,
        "cost": 0.3776363271455283,
        "binding_value": 0.5401574757498127,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7097748436694067,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34973988494197605,
        "N": 16,
        "Q": 2,
        "cost": 0.3005202301160479,
        "binding_value": 0.009924269449383521,
        "error_bound": 7.65077044775891e-16,
        "compressed_states": 16
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7100486888430609,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 15,
    "Q": 2,
    "cost": 0.30000000000000016,
    "binding_value": 0.01407630456104105,
    "error_bound": 1.531599247053223e-15,
    "compressed_states": 15,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7100486888430609,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3111176818391776,
        "N": 3,
        "Q": 1,
        "cost": 0.3777646363216448,
        "binding_value": 0.5409733573197891,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7100486888430609,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 15,
        "Q": 2,
        "cost": 0.30000000000000016,
        "binding_value": 0.01407630456104105,
        "error_bound": 1.531599247053223e-15,
        "compressed_states": 15
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.710375,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34979387343285867,
    "N": 15,
    "Q": 2,
    "cost": 0.30041225313428266,
    "binding_value": 0.014168238193728144,
    "error_bound": 7.66662425291433e-16,
    "compressed_states": 15,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.710375,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3110412514620336,
        "N": 3,
        "Q": 1,
        "cost": 0.3779174970759328,
        "binding_value": 0.5419475807288413,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.710375,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34979387343285867,
        "N": 15,
        "Q": 2,
        "cost": 0.30041225313428266,
        "binding_value": 0.014168238193728144,
        "error_bound": 7.66662425291433e-16,
        "compressed_states": 15
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.710778735729046,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3495385565456603,
    "N": 15,
    "Q": 2,
    "cost": 0.3009228869086794,
    "binding_value": 0.014282769057469502,
    "error_bound": 3.838663202803289e-16,
    "compressed_states": 15,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.710778735729046,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3109467097402227,
        "N": 3,
        "Q": 1,
        "cost": 0.3781065805195546,
        "binding_value": 0.5431560216959784,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.710778735729046,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3495385565456603,
        "N": 15,
        "Q": 2,
        "cost": 0.3009228869086794,
        "binding_value": 0.014282769057469502,
        "error_bound": 3.838663202803289e-16,
        "compressed_states": 15
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7110352837829818,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 14,
    "Q": 2,
    "cost": 0.30000000000000004,
    "binding_value": 0.020226328442658054,
    "error_bound": 1.5368284947167834e-15,
    "compressed_states": 14,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7110352837829818,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.310886648050007,
        "N": 3,
        "Q": 1,
        "cost": 0.378226703899986,
        "binding_value": 0.5439256734769222,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7110352837829818,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 14,
        "Q": 2,
        "cost": 0.30000000000000004,
        "binding_value": 0.020226328442658054,
        "error_bound": 1.5368284947167834e-15,
        "compressed_states": 14
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.71185,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.349491321411097,
    "N": 14,
    "Q": 2,
    "cost": 0.301017357177806,
    "binding_value": 0.02053428778762583,
    "error_bound": 7.705868642201329e-16,
    "compressed_states": 14,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.71185,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3106959804419801,
        "N": 3,
        "Q": 1,
        "cost": 0.3786080391160398,
        "binding_value": 0.5463789881603898,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.71185,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.349491321411097,
        "N": 14,
        "Q": 2,
        "cost": 0.301017357177806,
        "binding_value": 0.02053428778762583,
        "error_bound": 7.705868642201329e-16,
        "compressed_states": 14
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.712474129211593,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 13,
    "Q": 2,
    "cost": 0.30000000000000004,
    "binding_value": 0.029231507186040825,
    "error_bound": 7.722595685604794e-16,
    "compressed_states": 13,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.712474129211593,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3105499873373238,
        "N": 3,
        "Q": 1,
        "cost": 0.3789000253253524,
        "binding_value": 0.5482678587782835,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.712474129211593,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 13,
        "Q": 2,
        "cost": 0.30000000000000004,
        "binding_value": 0.029231507186040825,
        "error_bound": 7.722595685604794e-16,
        "compressed_states": 13
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.713325,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34947732153014943,
    "N": 13,
    "Q": 2,
    "cost": 0.30104535693970114,
    "binding_value": 0.02966136089695774,
    "error_bound": 7.745516871894351e-16,
    "compressed_states": 13,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.713325,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31035105600415946,
        "N": 3,
        "Q": 1,
        "cost": 0.37929788799168107,
        "binding_value": 0.5508562691811771,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.713325,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34947732153014943,
        "N": 13,
        "Q": 2,
        "cost": 0.30104535693970114,
        "binding_value": 0.02966136089695774,
        "error_bound": 7.745516871894351e-16,
        "compressed_states": 13
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7145939886230385,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 12,
    "Q": 2,
    "cost": 0.29999999999999993,
    "binding_value": 0.04257929954964222,
    "error_bound": 7.77995543449703e-16,
    "compressed_states": 12,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7145939886230385,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3100545842625651,
        "N": 3,
        "Q": 1,
        "cost": 0.3798908314748698,
        "binding_value": 0.5547454612184314,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7145939886230385,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 12,
        "Q": 2,
        "cost": 0.29999999999999993,
        "binding_value": 0.04257929954964222,
        "error_bound": 7.77995543449703e-16,
        "compressed_states": 12
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7148,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3498762430298932,
    "N": 12,
    "Q": 2,
    "cost": 0.30024751394021365,
    "binding_value": 0.04271794690193835,
    "error_bound": 7.785575207750046e-16,
    "compressed_states": 12,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7148,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.31000647839138284,
        "N": 3,
        "Q": 1,
        "cost": 0.3799870432172343,
        "binding_value": 0.5553801278508902,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7148,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3498762430298932,
        "N": 12,
        "Q": 2,
        "cost": 0.30024751394021365,
        "binding_value": 0.04271794690193835,
        "error_bound": 7.785575207750046e-16,
        "compressed_states": 12
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.716275,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3489883243177543,
    "N": 12,
    "Q": 2,
    "cost": 0.30202335136449143,
    "binding_value": 0.04372312818910725,
    "error_bound": 3.913025022910059e-16,
    "compressed_states": 12,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.716275,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30966224784258073,
        "N": 3,
        "Q": 1,
        "cost": 0.38067550431483854,
        "binding_value": 0.5599512829020846,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.716275,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3489883243177543,
        "N": 12,
        "Q": 2,
        "cost": 0.30202335136449143,
        "binding_value": 0.04372312818910725,
        "error_bound": 3.913025022910059e-16,
        "compressed_states": 12
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.71775,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3480971772100331,
    "N": 12,
    "Q": 2,
    "cost": 0.30380564557993384,
    "binding_value": 0.04475056909255333,
    "error_bound": 1.5733895831711696e-15,
    "compressed_states": 12,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.71775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3093183645928217,
        "N": 3,
        "Q": 1,
        "cost": 0.3813632708143566,
        "binding_value": 0.5645704681235032,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.71775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3480971772100331,
        "N": 12,
        "Q": 2,
        "cost": 0.30380564557993384,
        "binding_value": 0.04475056909255333,
        "error_bound": 1.5733895831711696e-15,
        "compressed_states": 12
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7177597011569646,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999999999999953,
    "N": 11,
    "Q": 2,
    "cost": 0.30000000000000093,
    "binding_value": 0.06269900672284441,
    "error_bound": 7.867218318406005e-16,
    "compressed_states": 11,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7177597011569646,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30931610400370696,
        "N": 3,
        "Q": 1,
        "cost": 0.3813677919925861,
        "binding_value": 0.5646010093989842,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7177597011569646,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999999999999953,
        "N": 11,
        "Q": 2,
        "cost": 0.30000000000000093,
        "binding_value": 0.06269900672284441,
        "error_bound": 7.867218318406005e-16,
        "compressed_states": 11
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.719225,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34914321012745186,
    "N": 11,
    "Q": 2,
    "cost": 0.30171357974509627,
    "binding_value": 0.06403658137938743,
    "error_bound": 7.90827548481992e-16,
    "compressed_states": 11,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.719225,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30897482887333033,
        "N": 3,
        "Q": 1,
        "cost": 0.38205034225333934,
        "binding_value": 0.5692384327554747,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.719225,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34914321012745186,
        "N": 11,
        "Q": 2,
        "cost": 0.30171357974509627,
        "binding_value": 0.06403658137938743,
        "error_bound": 7.90827548481992e-16,
        "compressed_states": 11
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7207,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3482779333774545,
    "N": 11,
    "Q": 2,
    "cost": 0.303444133245091,
    "binding_value": 0.06541023683295401,
    "error_bound": 7.950039560509535e-16,
    "compressed_states": 11,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7207,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3086316409115054,
        "N": 3,
        "Q": 1,
        "cost": 0.3827367181769892,
        "binding_value": 0.5739559418978419,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7207,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3482779333774545,
        "N": 11,
        "Q": 2,
        "cost": 0.303444133245091,
        "binding_value": 0.06541023683295401,
        "error_bound": 7.950039560509535e-16,
        "compressed_states": 11
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.722175,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3474098454648633,
    "N": 11,
    "Q": 2,
    "cost": 0.3051803090702734,
    "binding_value": 0.06681175038599292,
    "error_bound": 7.992247095294927e-16,
    "compressed_states": 11,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.722175,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3082888009309383,
        "N": 3,
        "Q": 1,
        "cost": 0.3834223981381234,
        "binding_value": 0.5787237769308847,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.722175,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3474098454648633,
        "N": 11,
        "Q": 2,
        "cost": 0.3051803090702734,
        "binding_value": 0.06681175038599292,
        "error_bound": 7.992247095294927e-16,
        "compressed_states": 11
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.722573705148039,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 10,
    "Q": 2,
    "cost": 0.29999999999999993,
    "binding_value": 0.09375137566210764,
    "error_bound": 8.003733209338277e-16,
    "compressed_states": 10,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.722573705148039,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30819618811709065,
        "N": 3,
        "Q": 1,
        "cost": 0.3836076237658187,
        "binding_value": 0.5800213072499718,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.722573705148039,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 10,
        "Q": 2,
        "cost": 0.29999999999999993,
        "binding_value": 0.09375137566210764,
        "error_bound": 8.003733209338277e-16,
        "compressed_states": 10
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.72365,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3493944175096814,
    "N": 10,
    "Q": 2,
    "cost": 0.30121116498063716,
    "binding_value": 0.09507909172724226,
    "error_bound": 1.6069810379955225e-15,
    "compressed_states": 10,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.72365,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30794630915143084,
        "N": 3,
        "Q": 1,
        "cost": 0.3841073816971383,
        "binding_value": 0.5835427359497208,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.72365,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3493944175096814,
        "N": 10,
        "Q": 2,
        "cost": 0.30121116498063716,
        "binding_value": 0.09507909172724226,
        "error_bound": 1.6069810379955225e-15,
        "compressed_states": 10
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.725125,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3485624477502206,
    "N": 10,
    "Q": 2,
    "cost": 0.3028751044995588,
    "binding_value": 0.09692780594492285,
    "error_bound": 8.078021097772854e-16,
    "compressed_states": 10,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.725125,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3076041657890135,
        "N": 3,
        "Q": 1,
        "cost": 0.384791668421973,
        "binding_value": 0.5884136342126952,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.725125,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3485624477502206,
        "N": 10,
        "Q": 2,
        "cost": 0.3028751044995588,
        "binding_value": 0.09692780594492285,
        "error_bound": 8.078021097772854e-16,
        "compressed_states": 10
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7266,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.347728115872382,
    "N": 10,
    "Q": 2,
    "cost": 0.304543768255236,
    "binding_value": 0.09881080679835559,
    "error_bound": 8.121602228421043e-16,
    "compressed_states": 10,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7266,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3072623710559633,
        "N": 3,
        "Q": 1,
        "cost": 0.38547525788807335,
        "binding_value": 0.5933373046042811,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7266,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.347728115872382,
        "N": 10,
        "Q": 2,
        "cost": 0.304543768255236,
        "binding_value": 0.09881080679835559,
        "error_bound": 8.121602228421043e-16,
        "compressed_states": 10
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.728075,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3468914361169923,
    "N": 10,
    "Q": 2,
    "cost": 0.3062171277660154,
    "binding_value": 0.1007287378524941,
    "error_bound": 8.165656152432889e-16,
    "compressed_states": 10,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.728075,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30692092516082187,
        "N": 3,
        "Q": 1,
        "cost": 0.38615814967835627,
        "binding_value": 0.5983145981130489,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.728075,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3468914361169923,
        "N": 10,
        "Q": 2,
        "cost": 0.3062171277660154,
        "binding_value": 0.1007287378524941,
        "error_bound": 8.165656152432889e-16,
        "compressed_states": 10
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.72955,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3460524229704144,
    "N": 10,
    "Q": 2,
    "cost": 0.3078951540591712,
    "binding_value": 0.10268225626799148,
    "error_bound": 8.21019060547352e-16,
    "compressed_states": 10,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.72955,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30657982830841346,
        "N": 3,
        "Q": 1,
        "cost": 0.3868403433831731,
        "binding_value": 0.6033463843252733,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.72955,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3460524229704144,
        "N": 10,
        "Q": 2,
        "cost": 0.3078951540591712,
        "binding_value": 0.10268225626799148,
        "error_bound": 8.21019060547352e-16,
        "compressed_states": 10
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7300765902325962,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 9,
    "Q": 2,
    "cost": 0.30000000000000016,
    "binding_value": 0.14335289059481912,
    "error_bound": 8.226207764505115e-16,
    "compressed_states": 9,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7300765902325962,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30645813779771425,
        "N": 3,
        "Q": 1,
        "cost": 0.3870837244045715,
        "binding_value": 0.605156152454291,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7300765902325962,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 9,
        "Q": 2,
        "cost": 0.30000000000000016,
        "binding_value": 0.14335289059481912,
        "error_bound": 8.226207764505115e-16,
        "compressed_states": 9
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.731025,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3494931265563128,
    "N": 9,
    "Q": 2,
    "cost": 0.30101374688737437,
    "binding_value": 0.14496138474384931,
    "error_bound": 8.255213492890839e-16,
    "compressed_states": 9,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.731025,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30623908069986244,
        "N": 3,
        "Q": 1,
        "cost": 0.3875218386002751,
        "binding_value": 0.6084335519347829,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.731025,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3494931265563128,
        "N": 9,
        "Q": 2,
        "cost": 0.30101374688737437,
        "binding_value": 0.14496138474384931,
        "error_bound": 8.255213492890839e-16,
        "compressed_states": 9
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7325,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34870326986994116,
    "N": 9,
    "Q": 2,
    "cost": 0.3025934602601177,
    "binding_value": 0.14749783194042845,
    "error_bound": 8.300732894393695e-16,
    "compressed_states": 9,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7325,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30589868253261165,
        "N": 3,
        "Q": 1,
        "cost": 0.3882026349347767,
        "binding_value": 0.6135770092696772,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7325,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34870326986994116,
        "N": 9,
        "Q": 2,
        "cost": 0.3025934602601177,
        "binding_value": 0.14749783194042845,
        "error_bound": 8.300732894393695e-16,
        "compressed_states": 9
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.733975,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3479115398361464,
    "N": 9,
    "Q": 2,
    "cost": 0.30417692032770716,
    "binding_value": 0.1500773855889898,
    "error_bound": 0.0,
    "compressed_states": 9,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.733975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3055586340004399,
        "N": 3,
        "Q": 1,
        "cost": 0.38888273199912016,
        "binding_value": 0.6187776848365657,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.733975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3479115398361464,
        "N": 9,
        "Q": 2,
        "cost": 0.30417692032770716,
        "binding_value": 0.1500773855889898,
        "error_bound": 0.0,
        "compressed_states": 9
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7354499999999999,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3471179510612383,
    "N": 9,
    "Q": 2,
    "cost": 0.30576409787752346,
    "binding_value": 0.15270082163223034,
    "error_bound": 8.393294459460641e-16,
    "compressed_states": 9,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7354499999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30521893529347965,
        "N": 3,
        "Q": 1,
        "cost": 0.3895621294130407,
        "binding_value": 0.6240365278830128,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7354499999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3471179510612383,
        "N": 9,
        "Q": 2,
        "cost": 0.30576409787752346,
        "binding_value": 0.15270082163223034,
        "error_bound": 8.393294459460641e-16,
        "compressed_states": 9
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.736925,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3463225183264738,
    "N": 9,
    "Q": 2,
    "cost": 0.30735496334705237,
    "binding_value": 0.1553689327487673,
    "error_bound": 0.0,
    "compressed_states": 9,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.736925,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3048795865982349,
        "N": 3,
        "Q": 1,
        "cost": 0.3902408268035302,
        "binding_value": 0.629354508978907,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.736925,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3463225183264738,
        "N": 9,
        "Q": 2,
        "cost": 0.30735496334705237,
        "binding_value": 0.1553689327487673,
        "error_bound": 0.0,
        "compressed_states": 9
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7384,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34552525658755023,
    "N": 9,
    "Q": 2,
    "cost": 0.30894948682489953,
    "binding_value": 0.15808252881600704,
    "error_bound": 8.487943613342173e-16,
    "compressed_states": 9,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7384,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3045405880975988,
        "N": 3,
        "Q": 1,
        "cost": 0.39091882380480236,
        "binding_value": 0.6347326206174904,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7384,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34552525658755023,
        "N": 9,
        "Q": 2,
        "cost": 0.30894948682489953,
        "binding_value": 0.15808252881600704,
        "error_bound": 8.487943613342173e-16,
        "compressed_states": 9
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7398750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3447261809740687,
    "N": 9,
    "Q": 2,
    "cost": 0.3105476380518626,
    "binding_value": 0.16084243738886633,
    "error_bound": 8.536073231140081e-16,
    "compressed_states": 9,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7398750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.304201939970871,
        "N": 3,
        "Q": 1,
        "cost": 0.39159612005825795,
        "binding_value": 0.6401718778368467,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7398750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3447261809740687,
        "N": 9,
        "Q": 2,
        "cost": 0.3105476380518626,
        "binding_value": 0.16084243738886633,
        "error_bound": 8.536073231140081e-16,
        "compressed_states": 9
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.74135,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.343925306788974,
    "N": 9,
    "Q": 2,
    "cost": 0.31214938642205203,
    "binding_value": 0.16364950419497165,
    "error_bound": 8.584751785232216e-16,
    "compressed_states": 9,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.74135,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30386364239377583,
        "N": 3,
        "Q": 1,
        "cost": 0.39227271521244833,
        "binding_value": 0.645673318862643,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.74135,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.343925306788974,
        "N": 9,
        "Q": 2,
        "cost": 0.31214938642205203,
        "binding_value": 0.16364950419497165,
        "error_bound": 8.584751785232216e-16,
        "compressed_states": 9
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7421753491409326,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 8,
    "Q": 2,
    "cost": 0.29999999999999993,
    "binding_value": 0.22687297120249927,
    "error_bound": 8.612233321568844e-16,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7421753491409326,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3036744980483084,
        "N": 3,
        "Q": 1,
        "cost": 0.39265100390338314,
        "binding_value": 0.6487792254613256,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7421753491409326,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 8,
        "Q": 2,
        "cost": 0.29999999999999993,
        "binding_value": 0.22687297120249927,
        "error_bound": 8.612233321568844e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.7428250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3496765135175129,
    "N": 8,
    "Q": 2,
    "cost": 0.3006469729649742,
    "binding_value": 0.22843191710662727,
    "error_bound": 8.633988720716685e-16,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7428250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3035256955384789,
        "N": 3,
        "Q": 1,
        "cost": 0.3929486089230422,
        "binding_value": 0.6512380057730008,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7428250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3496765135175129,
        "N": 8,
        "Q": 2,
        "cost": 0.3006469729649742,
        "binding_value": 0.22843191710662727,
        "error_bound": 8.633988720716685e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7443,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3489410650636632,
    "N": 8,
    "Q": 2,
    "cost": 0.30211786987267364,
    "binding_value": 0.23201147668614677,
    "error_bound": 8.683793700626956e-16,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7443,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30318809957360565,
        "N": 3,
        "Q": 1,
        "cost": 0.3936238008527887,
        "binding_value": 0.6568670251863666,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7443,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3489410650636632,
        "N": 8,
        "Q": 2,
        "cost": 0.30211786987267364,
        "binding_value": 0.23201147668614677,
        "error_bound": 8.683793700626956e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7457750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34820425528073046,
    "N": 8,
    "Q": 2,
    "cost": 0.3035914894385391,
    "binding_value": 0.23564744907580587,
    "error_bound": 8.73417661225416e-16,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7457750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3028508546642577,
        "N": 3,
        "Q": 1,
        "cost": 0.3942982906714846,
        "binding_value": 0.662561488973342,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7457750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34820425528073046,
        "N": 8,
        "Q": 2,
        "cost": 0.3035914894385391,
        "binding_value": 0.23564744907580587,
        "error_bound": 8.73417661225416e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.74725,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.347466097932335,
    "N": 8,
    "Q": 2,
    "cost": 0.30506780413532997,
    "binding_value": 0.23934084232660452,
    "error_bound": 1.7570295147381309e-15,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.74725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30251396097203104,
        "N": 3,
        "Q": 1,
        "cost": 0.3949720780559379,
        "binding_value": 0.6683225349934229,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.74725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.347466097932335,
        "N": 8,
        "Q": 2,
        "cost": 0.30506780413532997,
        "binding_value": 0.23934084232660452,
        "error_bound": 1.7570295147381309e-15,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7487250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.346726606889841,
    "N": 8,
    "Q": 2,
    "cost": 0.30654678622031795,
    "binding_value": 0.24309268747017862,
    "error_bound": 8.836716940604174e-16,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7487250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30217741865503295,
        "N": 3,
        "Q": 1,
        "cost": 0.3956451626899341,
        "binding_value": 0.674151327857704,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7487250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.346726606889841,
        "N": 8,
        "Q": 2,
        "cost": 0.30654678622031795,
        "binding_value": 0.24309268747017862,
        "error_bound": 8.836716940604174e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7502,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3459857961316771,
    "N": 8,
    "Q": 2,
    "cost": 0.30802840773664575,
    "binding_value": 0.24690403919506004,
    "error_bound": 8.888895313251854e-16,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7502,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30184122786789946,
        "N": 3,
        "Q": 1,
        "cost": 0.39631754426420107,
        "binding_value": 0.6800490597185864,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7502,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3459857961316771,
        "N": 8,
        "Q": 2,
        "cost": 0.30802840773664575,
        "binding_value": 0.24690403919506004,
        "error_bound": 8.888895313251854e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7516750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3452436797426449,
    "N": 8,
    "Q": 2,
    "cost": 0.30951264051471017,
    "binding_value": 0.25077597654718453,
    "error_bound": 0.0,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7516750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3015053887618124,
        "N": 3,
        "Q": 1,
        "cost": 0.39698922247637525,
        "binding_value": 0.6860169510876472,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7516750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3452436797426449,
        "N": 8,
        "Q": 2,
        "cost": 0.30951264051471017,
        "binding_value": 0.25077597654718453,
        "error_bound": 0.0,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.75315,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3445002719132203,
    "N": 8,
    "Q": 2,
    "cost": 0.3109994561735594,
    "binding_value": 0.25470960365564427,
    "error_bound": 8.995122743570236e-16,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.75315,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30116990148451683,
        "N": 3,
        "Q": 1,
        "cost": 0.39766019703096633,
        "binding_value": 0.6920562516828135,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.75315,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3445002719132203,
        "N": 8,
        "Q": 2,
        "cost": 0.3109994561735594,
        "binding_value": 0.25470960365564427,
        "error_bound": 8.995122743570236e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7546250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34375558693884206,
    "N": 8,
    "Q": 2,
    "cost": 0.3124888261223159,
    "binding_value": 0.25870605048476925,
    "error_bound": 9.049194291392007e-16,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7546250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.30083476618033794,
        "N": 3,
        "Q": 1,
        "cost": 0.3983304676393241,
        "binding_value": 0.6981682413061094,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7546250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34375558693884206,
        "N": 8,
        "Q": 2,
        "cost": 0.3124888261223159,
        "binding_value": 0.25870605048476925,
        "error_bound": 9.049194291392007e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7561,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34300963921919425,
    "N": 8,
    "Q": 2,
    "cost": 0.3139807215616115,
    "binding_value": 0.26276647361363525,
    "error_bound": 4.551959920562347e-16,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7561,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3004999829901984,
        "N": 3,
        "Q": 1,
        "cost": 0.39900003401960316,
        "binding_value": 0.7043542307532349,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7561,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34300963921919425,
        "N": 8,
        "Q": 2,
        "cost": 0.3139807215616115,
        "binding_value": 0.26276647361363525,
        "error_bound": 4.551959920562347e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.757575,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34226244325747646,
    "N": 8,
    "Q": 2,
    "cost": 0.3154751134850471,
    "binding_value": 0.2668920570441868,
    "error_bound": 9.159311330309634e-16,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.757575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3001655520516353,
        "N": 3,
        "Q": 1,
        "cost": 0.3996688958967294,
        "binding_value": 0.7106155627563648,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.757575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34226244325747646,
        "N": 8,
        "Q": 2,
        "cost": 0.3154751134850471,
        "binding_value": 0.2668920570441868,
        "error_bound": 9.159311330309634e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.75905,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34151401365966805,
    "N": 8,
    "Q": 2,
    "cost": 0.3169719726806639,
    "binding_value": 0.2710840130391873,
    "error_bound": 1.8430761977591312e-15,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.75905,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2998314734988169,
        "N": 3,
        "Q": 1,
        "cost": 0.4003370530023662,
        "binding_value": 0.7169536129615653,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.75905,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34151401365966805,
        "N": 8,
        "Q": 2,
        "cost": 0.3169719726806639,
        "binding_value": 0.2710840130391873,
        "error_bound": 1.8430761977591312e-15,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.760525,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34076436513378267,
    "N": 8,
    "Q": 2,
    "cost": 0.31847126973243467,
    "binding_value": 0.2753435829912972,
    "error_bound": 9.272141347741156e-16,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.760525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29949774746256,
        "N": 3,
        "Q": 1,
        "cost": 0.40100450507487995,
        "binding_value": 0.7233697909423382,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.760525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34076436513378267,
        "N": 8,
        "Q": 2,
        "cost": 0.31847126973243467,
        "binding_value": 0.2753435829912972,
        "error_bound": 9.272141347741156e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.762,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34001351248911477,
    "N": 8,
    "Q": 2,
    "cost": 0.31997297502177047,
    "binding_value": 0.2796720383246256,
    "error_bound": 9.329605248950896e-16,
    "compressed_states": 8,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.762,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29916437407034674,
        "N": 3,
        "Q": 1,
        "cost": 0.4016712518593065,
        "binding_value": 0.7298655412508506,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.762,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34001351248911477,
        "N": 8,
        "Q": 2,
        "cost": 0.31997297502177047,
        "binding_value": 0.2796720383246256,
        "error_bound": 9.329605248950896e-16,
        "compressed_states": 8
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7626546289116818,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 7,
    "Q": 2,
    "cost": 0.29999999999999993,
    "binding_value": 0.38047561781029954,
    "error_bound": 9.355337494338858e-16,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7626546289116818,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2990165305722085,
        "N": 3,
        "Q": 1,
        "cost": 0.401966938855583,
        "binding_value": 0.7327743401781337,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7626546289116818,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 7,
        "Q": 2,
        "cost": 0.29999999999999993,
        "binding_value": 0.38047561781029954,
        "error_bound": 9.355337494338858e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.763475,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3496302866140498,
    "N": 7,
    "Q": 2,
    "cost": 0.30073942677190035,
    "binding_value": 0.3834476657135996,
    "error_bound": 9.387785854562153e-16,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.763475,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29883135344634104,
        "N": 3,
        "Q": 1,
        "cost": 0.4023372931073179,
        "binding_value": 0.7364423445084988,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.763475,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3496302866140498,
        "N": 7,
        "Q": 2,
        "cost": 0.30073942677190035,
        "binding_value": 0.3834476657135996,
        "error_bound": 9.387785854562153e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.76495,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34896489128050295,
    "N": 7,
    "Q": 2,
    "cost": 0.3020702174389941,
    "binding_value": 0.3888541380156703,
    "error_bound": 9.446696657095568e-16,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.76495,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2984986857114062,
        "N": 3,
        "Q": 1,
        "cost": 0.4030026285771876,
        "binding_value": 0.7431017185375347,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.76495,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34896489128050295,
        "N": 7,
        "Q": 2,
        "cost": 0.3020702174389941,
        "binding_value": 0.3888541380156703,
        "error_bound": 9.446696657095568e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.766425,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34829865391764,
    "N": 7,
    "Q": 2,
    "cost": 0.30340269216472004,
    "binding_value": 0.39434265057689366,
    "error_bound": 9.506351489886818e-16,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.766425,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2981663709831209,
        "N": 3,
        "Q": 1,
        "cost": 0.40366725803375825,
        "binding_value": 0.7498452195355666,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.766425,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34829865391764,
        "N": 7,
        "Q": 2,
        "cost": 0.30340269216472004,
        "binding_value": 0.39434265057689366,
        "error_bound": 9.506351489886818e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7679,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3476315862702363,
    "N": 7,
    "Q": 2,
    "cost": 0.30473682745952735,
    "binding_value": 0.3999147547729579,
    "error_bound": 9.566764537916042e-16,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7679,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29783440937579625,
        "N": 3,
        "Q": 1,
        "cost": 0.4043311812484075,
        "binding_value": 0.7566744432948456,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7679,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3476315862702363,
        "N": 7,
        "Q": 2,
        "cost": 0.30473682745952735,
        "binding_value": 0.3999147547729579,
        "error_bound": 9.566764537916042e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.769375,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3469637001360115,
    "N": 7,
    "Q": 2,
    "cost": 0.30607259972797696,
    "binding_value": 0.405572041174694,
    "error_bound": 9.62795034905285e-16,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.769375,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29750280100049264,
        "N": 3,
        "Q": 1,
        "cost": 0.4049943979990147,
        "binding_value": 0.7635910264683394,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.769375,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3469637001360115,
        "N": 7,
        "Q": 2,
        "cost": 0.30607259972797696,
        "binding_value": 0.405572041174694,
        "error_bound": 9.62795034905285e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.77085,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3462950073651456,
    "N": 7,
    "Q": 2,
    "cost": 0.30740998526970875,
    "binding_value": 0.411316140812883,
    "error_bound": 9.689923845735603e-16,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.77085,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.297171545965036,
        "N": 3,
        "Q": 1,
        "cost": 0.40565690806992805,
        "binding_value": 0.7705966478847046,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.77085,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3462950073651456,
        "N": 7,
        "Q": 2,
        "cost": 0.30740998526970875,
        "binding_value": 0.411316140812883,
        "error_bound": 9.689923845735603e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.772325,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34562551985979845,
    "N": 7,
    "Q": 2,
    "cost": 0.3087489602804031,
    "binding_value": 0.41714872649234613,
    "error_bound": 9.752700337104703e-16,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.772325,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29684064437403457,
        "N": 3,
        "Q": 1,
        "cost": 0.40631871125193086,
        "binding_value": 0.7776930299143718,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.772325,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34562551985979845,
        "N": 7,
        "Q": 2,
        "cost": 0.3087489602804031,
        "binding_value": 0.41714872649234613,
        "error_bound": 9.752700337104703e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7738,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3449552495736289,
    "N": 7,
    "Q": 2,
    "cost": 0.31008950085274223,
    "binding_value": 0.4230715141575662,
    "error_bound": 1.9632591063221163e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7738,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29651009632889547,
        "N": 3,
        "Q": 1,
        "cost": 0.40697980734220907,
        "binding_value": 0.7848819398890798,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7738,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3449552495736289,
        "N": 7,
        "Q": 2,
        "cost": 0.31008950085274223,
        "binding_value": 0.4230715141575662,
        "error_bound": 1.9632591063221163e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7752749999999999,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3442842085113185,
    "N": 7,
    "Q": 2,
    "cost": 0.31143158297736295,
    "binding_value": 0.4290862643122111,
    "error_bound": 9.8807255501182e-16,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7752749999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29617990192784094,
        "N": 3,
        "Q": 1,
        "cost": 0.4076401961443181,
        "binding_value": 0.7921651915773109,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7752749999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3442842085113185,
        "N": 7,
        "Q": 2,
        "cost": 0.31143158297736295,
        "binding_value": 0.4290862643122111,
        "error_bound": 9.8807255501182e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.77675,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3436124087280956,
    "N": 7,
    "Q": 2,
    "cost": 0.31277518254380876,
    "binding_value": 0.43519478349505464,
    "error_bound": 9.94600693953108e-16,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.77675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29585006126592506,
        "N": 3,
        "Q": 1,
        "cost": 0.4082998774681499,
        "binding_value": 0.7995446467182206,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.77675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3436124087280956,
        "N": 7,
        "Q": 2,
        "cost": 0.31277518254380876,
        "binding_value": 0.43519478349505464,
        "error_bound": 9.94600693953108e-16,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.778225,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3429398623292639,
    "N": 7,
    "Q": 2,
    "cost": 0.31412027534147224,
    "binding_value": 0.4413989258149127,
    "error_bound": 2.0024313373917823e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.778225,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2955205744350499,
        "N": 3,
        "Q": 1,
        "cost": 0.40895885112990016,
        "binding_value": 0.8070222166167669,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.778225,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3429398623292639,
        "N": 7,
        "Q": 2,
        "cost": 0.31412027534147224,
        "binding_value": 0.4413989258149127,
        "error_bound": 2.0024313373917823e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7797000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.342266581469732,
    "N": 7,
    "Q": 2,
    "cost": 0.315466837060536,
    "binding_value": 0.44770059454738104,
    "error_bound": 1.0079192234454442e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7797000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29519144152398197,
        "N": 3,
        "Q": 1,
        "cost": 0.40961711695203606,
        "binding_value": 0.8145998638029379,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7797000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.342266581469732,
        "N": 7,
        "Q": 2,
        "cost": 0.315466837060536,
        "binding_value": 0.44770059454738104,
        "error_bound": 1.0079192234454442e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.781175,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.341592578353549,
    "N": 7,
    "Q": 2,
    "cost": 0.316814843292902,
    "binding_value": 0.45410174379626744,
    "error_bound": 1.0147131494346225e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.781175,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2948626626183687,
        "N": 3,
        "Q": 1,
        "cost": 0.4102746747632626,
        "binding_value": 0.8222796037580646,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.781175,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.341592578353549,
        "N": 7,
        "Q": 2,
        "cost": 0.316814843292902,
        "binding_value": 0.45410174379626744,
        "error_bound": 1.0147131494346225e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7826500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34091786523344064,
    "N": 7,
    "Q": 2,
    "cost": 0.3181642695331187,
    "binding_value": 0.46060438022281824,
    "error_bound": 1.021599286519583e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7826500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2945342378007539,
        "N": 3,
        "Q": 1,
        "cost": 0.41093152439849223,
        "binding_value": 0.8300635067114424,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7826500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34091786523344064,
        "N": 7,
        "Q": 2,
        "cost": 0.3181642695331187,
        "binding_value": 0.46060438022281824,
        "error_bound": 1.021599286519583e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.784125,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3402424544103518,
    "N": 7,
    "Q": 2,
    "cost": 0.31951509117929644,
    "binding_value": 0.46721056484595824,
    "error_bound": 1.0285795248409092e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.784125,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2942061671505952,
        "N": 3,
        "Q": 1,
        "cost": 0.41158766569880956,
        "binding_value": 0.8379536995105921,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.784125,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3402424544103518,
        "N": 7,
        "Q": 2,
        "cost": 0.31951509117929644,
        "binding_value": 0.46721056484595824,
        "error_bound": 1.0285795248409092e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7856000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3395663582329919,
    "N": 7,
    "Q": 2,
    "cost": 0.32086728353401617,
    "binding_value": 0.4739224149169933,
    "error_bound": 1.0356558065533181e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7856000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2938784507442789,
        "N": 3,
        "Q": 1,
        "cost": 0.41224309851144225,
        "binding_value": 0.8459523675687347,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7856000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3395663582329919,
        "N": 7,
        "Q": 2,
        "cost": 0.32086728353401617,
        "binding_value": 0.4739224149169933,
        "error_bound": 1.0356558065533181e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.787075,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3388895890973859,
    "N": 7,
    "Q": 2,
    "cost": 0.32222082180522815,
    "binding_value": 0.4807421058723552,
    "error_bound": 1.0428301276272456e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.787075,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29355108865513696,
        "N": 3,
        "Q": 1,
        "cost": 0.4128978226897261,
        "binding_value": 0.8540617568931975,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.787075,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3388895890973859,
        "N": 7,
        "Q": 2,
        "cost": 0.32222082180522815,
        "binding_value": 0.4807421058723552,
        "error_bound": 1.0428301276272456e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7885500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33821215944642874,
    "N": 7,
    "Q": 2,
    "cost": 0.3235756811071425,
    "binding_value": 0.4876718733682387,
    "error_bound": 2.100209079451704e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7885500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2932240809534626,
        "N": 3,
        "Q": 1,
        "cost": 0.41355183809307483,
        "binding_value": 0.8622841761987322,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7885500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33821215944642874,
        "N": 7,
        "Q": 2,
        "cost": 0.3235756811071425,
        "binding_value": 0.4876718733682387,
        "error_bound": 2.100209079451704e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.790025,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33753408176944716,
    "N": 7,
    "Q": 2,
    "cost": 0.3249318364611057,
    "binding_value": 0.4947140154011201,
    "error_bound": 1.0574811521611205e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.790025,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2928974277065265,
        "N": 3,
        "Q": 1,
        "cost": 0.414205144586947,
        "binding_value": 0.8706219991098867,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.790025,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33753408176944716,
        "N": 7,
        "Q": 2,
        "cost": 0.3249318364611057,
        "binding_value": 0.4947140154011201,
        "error_bound": 1.0574811521611205e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7915000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3368553686017643,
    "N": 7,
    "Q": 2,
    "cost": 0.3262892627964714,
    "binding_value": 0.5018708945184507,
    "error_bound": 1.0649621339330044e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7915000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2925711289785925,
        "N": 3,
        "Q": 1,
        "cost": 0.414857742042815,
        "binding_value": 0.8790776664568786,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7915000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3368553686017643,
        "N": 7,
        "Q": 2,
        "cost": 0.3262892627964714,
        "binding_value": 0.5018708945184507,
        "error_bound": 1.0649621339330044e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.792975,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33617603252427386,
    "N": 7,
    "Q": 2,
    "cost": 0.3276479349514523,
    "binding_value": 0.5091449401239885,
    "error_bound": 1.072549715855724e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.792975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2922451848309338,
        "N": 3,
        "Q": 1,
        "cost": 0.4155096303381324,
        "binding_value": 0.8876536886695934,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.792975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33617603252427386,
        "N": 7,
        "Q": 2,
        "cost": 0.3276479349514523,
        "binding_value": 0.5091449401239885,
        "error_bound": 1.072549715855724e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7944500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3354960861630168,
    "N": 7,
    "Q": 2,
    "cost": 0.3290078276739664,
    "binding_value": 0.5165386508825561,
    "error_bound": 1.0802461927756332e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7944500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29191959532184864,
        "N": 3,
        "Q": 1,
        "cost": 0.41616080935630273,
        "binding_value": 0.8963526482746784,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7944500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3354960861630168,
        "N": 7,
        "Q": 2,
        "cost": 0.3290078276739664,
        "binding_value": 0.5165386508825561,
        "error_bound": 1.0802461927756332e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.795925,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.33481554218876813,
    "N": 7,
    "Q": 2,
    "cost": 0.33036891562246373,
    "binding_value": 0.5240545972292285,
    "error_bound": 1.0880539258852446e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.795925,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29159436050667603,
        "N": 3,
        "Q": 1,
        "cost": 0.41681127898664794,
        "binding_value": 0.9051772025009032,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.795925,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33481554218876813,
        "N": 7,
        "Q": 2,
        "cost": 0.33036891562246373,
        "binding_value": 0.5240545972292285,
        "error_bound": 1.0880539258852446e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7974,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3341344133166281,
    "N": 7,
    "Q": 2,
    "cost": 0.33173117336674385,
    "binding_value": 0.5316954239883024,
    "error_bound": 1.0959753451383579e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7974,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29126948043781153,
        "N": 3,
        "Q": 1,
        "cost": 0.41746103912437693,
        "binding_value": 0.9141300859983507,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7974,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3341344133166281,
        "N": 7,
        "Q": 2,
        "cost": 0.33173117336674385,
        "binding_value": 0.5316954239883024,
        "error_bound": 1.0959753451383579e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.798875,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3334527123056226,
    "N": 7,
    "Q": 2,
    "cost": 0.33309457538875475,
    "binding_value": 0.5394638531076598,
    "error_bound": 2.2080259035428844e-15,
    "compressed_states": 7,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.798875,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29094495516472324,
        "N": 3,
        "Q": 1,
        "cost": 0.4181100896705535,
        "binding_value": 0.9232141136772417,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.798875,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3334527123056226,
        "N": 7,
        "Q": 2,
        "cost": 0.33309457538875475,
        "binding_value": 0.5394638531076598,
        "error_bound": 2.2080259035428844e-15,
        "compressed_states": 7
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.7999121389296435,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 6,
    "Q": 2,
    "cost": 0.29999999999999993,
    "binding_value": 0.716170540244421,
    "error_bound": 2.2194710237514532e-15,
    "compressed_states": 6,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.7999121389296435,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29071697929904583,
        "N": 3,
        "Q": 1,
        "cost": 0.41856604140190834,
        "binding_value": 0.9296815892406105,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.7999121389296435,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 6,
        "Q": 2,
        "cost": 0.29999999999999993,
        "binding_value": 0.716170540244421,
        "error_bound": 2.2194710237514532e-15,
        "compressed_states": 6
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.80035,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34982981433433,
    "N": 6,
    "Q": 2,
    "cost": 0.30034037133133995,
    "binding_value": 0.7189642603065514,
    "error_bound": 1.112169320936796e-15,
    "compressed_states": 6,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.80035,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29062078473396685,
        "N": 3,
        "Q": 1,
        "cost": 0.4187584305320663,
        "binding_value": 0.9324321836726068,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.80035,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34982981433433,
        "N": 6,
        "Q": 2,
        "cost": 0.30034037133133995,
        "binding_value": 0.7189642603065514,
        "error_bound": 1.112169320936796e-15,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.801825,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3492562805156177,
    "N": 6,
    "Q": 2,
    "cost": 0.3014874389687646,
    "binding_value": 0.7284734523455698,
    "error_bound": 1.120447104453293e-15,
    "compressed_states": 6,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.801825,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29029696918920184,
        "N": 3,
        "Q": 1,
        "cost": 0.4194060616215963,
        "binding_value": 0.9417872804413507,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.801825,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3492562805156177,
        "N": 6,
        "Q": 2,
        "cost": 0.3014874389687646,
        "binding_value": 0.7284734523455698,
        "error_bound": 1.120447104453293e-15,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8019884237330047,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34919271305588023,
    "N": 6,
    "Q": 2,
    "cost": 0.30161457388823953,
    "binding_value": 0.7295364397103703,
    "error_bound": 1.1213718364911672e-15,
    "compressed_states": 6,
    "ceiling": 0.35,
    "eligible_quotas": 2,
    "candidates": [
      {
        "beta": 0.8019884237330047,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29026111364263263,
        "N": 3,
        "Q": 1,
        "cost": 0.41947777271473474,
        "binding_value": 0.9428323496690999,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8019884237330047,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34919271305588023,
        "N": 6,
        "Q": 2,
        "cost": 0.30161457388823953,
        "binding_value": 0.7295364397103703,
        "error_bound": 1.1213718364911672e-15,
        "compressed_states": 6
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8019973755868647,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 47,
    "Q": 3,
    "cost": 0.29999999999999993,
    "binding_value": 0.00010740061573305121,
    "error_bound": 6.7285352075454936e-15,
    "compressed_states": 1082,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8019973755868647,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2902591497109739,
        "N": 3,
        "Q": 1,
        "cost": 0.41948170057805223,
        "binding_value": 0.9428896451404375,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8019973755868647,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34918923089658255,
        "N": 6,
        "Q": 2,
        "cost": 0.3016215382068349,
        "binding_value": 0.7295947215895169,
        "error_bound": 1.1214225345909156e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8019973755868647,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 47,
        "Q": 3,
        "cost": 0.29999999999999993,
        "binding_value": 0.00010740061573305121,
        "error_bound": 6.7285352075454936e-15,
        "compressed_states": 1082
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8019984237330047,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999901861948374,
    "N": 47,
    "Q": 3,
    "cost": 0.3000019627610325,
    "binding_value": 0.0001074070593286047,
    "error_bound": 4.485713883926159e-15,
    "compressed_states": 1082,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8019984237330047,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.290258919760869,
        "N": 3,
        "Q": 1,
        "cost": 0.41948216047826203,
        "binding_value": 0.9428963540363512,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8019984237330047,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3491888231799644,
        "N": 6,
        "Q": 2,
        "cost": 0.3016223536400712,
        "binding_value": 0.729601546014366,
        "error_bound": 0.0,
        "compressed_states": 6
      },
      {
        "beta": 0.8019984237330047,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999901861948374,
        "N": 47,
        "Q": 3,
        "cost": 0.3000019627610325,
        "binding_value": 0.0001074070593286047,
        "error_bound": 4.485713883926159e-15,
        "compressed_states": 1082
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8020023451816926,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000001,
    "N": 45,
    "Q": 3,
    "cost": 0.2999999999999998,
    "binding_value": 0.0001670262781352131,
    "error_bound": 5.607253407339358e-15,
    "compressed_states": 991,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8020023451816926,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29025805944584576,
        "N": 3,
        "Q": 1,
        "cost": 0.4194838811083085,
        "binding_value": 0.9429214547827596,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8020023451816926,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34918729778057206,
        "N": 6,
        "Q": 2,
        "cost": 0.3016254044388559,
        "binding_value": 0.7296270790533564,
        "error_bound": 1.1214506814678717e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8020023451816926,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000001,
        "N": 45,
        "Q": 3,
        "cost": 0.2999999999999998,
        "binding_value": 0.0001670262781352131,
        "error_bound": 5.607253407339358e-15,
        "compressed_states": 991
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8020034529803682,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499989629946286,
    "N": 45,
    "Q": 3,
    "cost": 0.30000207401074275,
    "binding_value": 0.00016703640797359964,
    "error_bound": 7.850198692208031e-15,
    "compressed_states": 991,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8020034529803682,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29025781640962695,
        "N": 3,
        "Q": 1,
        "cost": 0.4194843671807461,
        "binding_value": 0.9429285458557625,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8020034529803682,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3491868668588983,
        "N": 6,
        "Q": 2,
        "cost": 0.30162626628220335,
        "binding_value": 0.7296342922655804,
        "error_bound": 1.1214569560297187e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8020034529803682,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499989629946286,
        "N": 45,
        "Q": 3,
        "cost": 0.30000207401074275,
        "binding_value": 0.00016703640797359964,
        "error_bound": 7.850198692208031e-15,
        "compressed_states": 991
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8020100761969519,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000001,
    "N": 43,
    "Q": 3,
    "cost": 0.2999999999999998,
    "binding_value": 0.00025978731541288785,
    "error_bound": 5.607472356671841e-15,
    "compressed_states": 904,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8020100761969519,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.290256363368634,
        "N": 3,
        "Q": 1,
        "cost": 0.41948727326273205,
        "binding_value": 0.9429709430391198,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8020100761969519,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34918429049522676,
        "N": 6,
        "Q": 2,
        "cost": 0.3016314190095465,
        "binding_value": 0.7296774198479523,
        "error_bound": 1.121494471334368e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8020100761969519,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000001,
        "N": 43,
        "Q": 3,
        "cost": 0.2999999999999998,
        "binding_value": 0.00025978731541288785,
        "error_bound": 5.607472356671841e-15,
        "compressed_states": 904
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8020110115606361,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999912469338756,
    "N": 43,
    "Q": 3,
    "cost": 0.30000175061322487,
    "binding_value": 0.0002598000126654374,
    "error_bound": 6.728998617810548e-15,
    "compressed_states": 904,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8020110115606361,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29025615816351347,
        "N": 3,
        "Q": 1,
        "cost": 0.41948768367297307,
        "binding_value": 0.9429769308090991,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8020110115606361,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34918392664771336,
        "N": 6,
        "Q": 2,
        "cost": 0.3016321467045733,
        "binding_value": 0.7296835107910283,
        "error_bound": 2.2429995392701826e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8020110115606361,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999912469338756,
        "N": 43,
        "Q": 3,
        "cost": 0.30000175061322487,
        "binding_value": 0.0002598000126654374,
        "error_bound": 6.728998617810548e-15,
        "compressed_states": 904
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8020221063375074,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 41,
    "Q": 3,
    "cost": 0.30000000000000004,
    "binding_value": 0.00040414036339944036,
    "error_bound": 8.972500952194873e-15,
    "compressed_states": 821,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8020221063375074,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29025372414252343,
        "N": 3,
        "Q": 1,
        "cost": 0.41949255171495314,
        "binding_value": 0.9430479587996144,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8020221063375074,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34917961087475824,
        "N": 6,
        "Q": 2,
        "cost": 0.3016407782504835,
        "binding_value": 0.7297557629897605,
        "error_bound": 1.121562619024359e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8020221063375074,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 41,
        "Q": 3,
        "cost": 0.30000000000000004,
        "binding_value": 0.00040414036339944036,
        "error_bound": 8.972500952194873e-15,
        "compressed_states": 821
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8020223715378925,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499997519451524,
    "N": 41,
    "Q": 3,
    "cost": 0.30000049610969515,
    "binding_value": 0.00040414569650069215,
    "error_bound": 6.729384728462796e-15,
    "compressed_states": 821,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8020223715378925,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29025366596194124,
        "N": 3,
        "Q": 1,
        "cost": 0.4194926680761175,
        "binding_value": 0.94304965669133,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8020223715378925,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3491795077138363,
        "N": 6,
        "Q": 2,
        "cost": 0.30164098457232735,
        "binding_value": 0.7297574901535296,
        "error_bound": 1.121564121410466e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8020223715378925,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499997519451524,
        "N": 41,
        "Q": 3,
        "cost": 0.30000049610969515,
        "binding_value": 0.00040414569650069215,
        "error_bound": 6.729384728462796e-15,
        "compressed_states": 821
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8020304376798838,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 40,
    "Q": 3,
    "cost": 0.29999999999999993,
    "binding_value": 0.000504116702283089,
    "error_bound": 5.608049094082095e-15,
    "compressed_states": 781,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8020304376798838,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2902518963891594,
        "N": 3,
        "Q": 1,
        "cost": 0.41949620722168124,
        "binding_value": 0.9431013007007885,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8020304376798838,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3491763700407274,
        "N": 6,
        "Q": 2,
        "cost": 0.30164725991854524,
        "binding_value": 0.7298100246944227,
        "error_bound": 1.121609818816419e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8020304376798838,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 40,
        "Q": 3,
        "cost": 0.29999999999999993,
        "binding_value": 0.000504116702283089,
        "error_bound": 5.608049094082095e-15,
        "compressed_states": 781
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8020394447287155,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499915776888834,
    "N": 40,
    "Q": 3,
    "cost": 0.3000168446222332,
    "binding_value": 0.0005043370258221273,
    "error_bound": 4.486643404707409e-15,
    "compressed_states": 781,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8020394447287155,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2902499204101481,
        "N": 3,
        "Q": 1,
        "cost": 0.41950015917970385,
        "binding_value": 0.9431589738952304,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8020394447287155,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3491728663487026,
        "N": 6,
        "Q": 2,
        "cost": 0.3016542673025948,
        "binding_value": 0.7298686927894807,
        "error_bound": 1.1216608511768523e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8020394447287155,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499915776888834,
        "N": 40,
        "Q": 3,
        "cost": 0.3000168446222332,
        "binding_value": 0.0005043370258221273,
        "error_bound": 4.486643404707409e-15,
        "compressed_states": 781
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8020538082606944,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999999999999964,
    "N": 38,
    "Q": 3,
    "cost": 0.3000000000000007,
    "binding_value": 0.000784591461078802,
    "error_bound": 5.608711210202599e-15,
    "compressed_states": 704,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8020538082606944,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2902467693457296,
        "N": 3,
        "Q": 1,
        "cost": 0.41950646130854075,
        "binding_value": 0.9432509561251633,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8020538082606944,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3491672789867287,
        "N": 6,
        "Q": 2,
        "cost": 0.30166544202654255,
        "binding_value": 0.7299622626554468,
        "error_bound": 1.1217422420405198e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8020538082606944,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999999999999964,
        "N": 38,
        "Q": 3,
        "cost": 0.3000000000000007,
        "binding_value": 0.000784591461078802,
        "error_bound": 5.608711210202599e-15,
        "compressed_states": 704
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8020651044495318,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499894458757418,
    "N": 38,
    "Q": 3,
    "cost": 0.30002110824851635,
    "binding_value": 0.0007849994391646791,
    "error_bound": 8.974450080972844e-15,
    "compressed_states": 704,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8020651044495318,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29024429121714995,
        "N": 3,
        "Q": 1,
        "cost": 0.4195114175657001,
        "binding_value": 0.9433233048445905,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8020651044495318,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34916288478620644,
        "N": 6,
        "Q": 2,
        "cost": 0.3016742304275871,
        "binding_value": 0.730035860893232,
        "error_bound": 1.1218062601216055e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8020651044495318,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499894458757418,
        "N": 38,
        "Q": 3,
        "cost": 0.30002110824851635,
        "binding_value": 0.0007849994391646791,
        "error_bound": 8.974450080972844e-15,
        "compressed_states": 704
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8020902243218396,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 36,
    "Q": 3,
    "cost": 0.30000000000000004,
    "binding_value": 0.001221707293644121,
    "error_bound": 5.609743231838099e-15,
    "compressed_states": 631,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8020902243218396,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2902387805593979,
        "N": 3,
        "Q": 1,
        "cost": 0.4195224388812042,
        "binding_value": 0.9434842196934737,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8020902243218396,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.349153113118028,
        "N": 6,
        "Q": 2,
        "cost": 0.301693773763944,
        "binding_value": 0.7301995572697487,
        "error_bound": 1.1219486463676198e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8020902243218396,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 36,
        "Q": 3,
        "cost": 0.30000000000000004,
        "binding_value": 0.001221707293644121,
        "error_bound": 5.609743231838099e-15,
        "compressed_states": 631
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8021036690786746,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34998745352920274,
    "N": 36,
    "Q": 3,
    "cost": 0.3000250929415945,
    "binding_value": 0.0012224224883979908,
    "error_bound": 4.4880994789803584e-15,
    "compressed_states": 631,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8021036690786746,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29023583116578006,
        "N": 3,
        "Q": 1,
        "cost": 0.4195283376684399,
        "binding_value": 0.9435703619310855,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8021036690786746,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34914788304457284,
        "N": 6,
        "Q": 2,
        "cost": 0.3017042339108543,
        "binding_value": 0.7302871898996964,
        "error_bound": 2.2440497394901792e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8021036690786746,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34998745352920274,
        "N": 36,
        "Q": 3,
        "cost": 0.3000250929415945,
        "binding_value": 0.0012224224883979908,
        "error_bound": 4.4880994789803584e-15,
        "compressed_states": 631
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.802147024950227,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000001,
    "N": 34,
    "Q": 3,
    "cost": 0.2999999999999998,
    "binding_value": 0.00190370105043665,
    "error_bound": 4.489082964138853e-15,
    "compressed_states": 562,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.802147024950227,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29022632033329376,
        "N": 3,
        "Q": 1,
        "cost": 0.4195473593334125,
        "binding_value": 0.9438482280533369,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.802147024950227,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3491310172040954,
        "N": 6,
        "Q": 2,
        "cost": 0.3017379655918092,
        "binding_value": 0.7305698700028429,
        "error_bound": 2.2445414820694264e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.802147024950227,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000001,
        "N": 34,
        "Q": 3,
        "cost": 0.2999999999999998,
        "binding_value": 0.00190370105043665,
        "error_bound": 4.489082964138853e-15,
        "compressed_states": 562
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8021616288137616,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499863955755995,
    "N": 34,
    "Q": 3,
    "cost": 0.30002720884880096,
    "binding_value": 0.0019048423256872473,
    "error_bound": 4.489414335422444e-15,
    "compressed_states": 562,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8021616288137616,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29022311680165497,
        "N": 3,
        "Q": 1,
        "cost": 0.41955376639669006,
        "binding_value": 0.9439418510369234,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8021616288137616,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34912533609448276,
        "N": 6,
        "Q": 2,
        "cost": 0.3017493278110345,
        "binding_value": 0.7306651172125982,
        "error_bound": 1.122353583855611e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8021616288137616,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499863955755995,
        "N": 34,
        "Q": 3,
        "cost": 0.30002720884880096,
        "binding_value": 0.0019048423256872473,
        "error_bound": 4.489414335422444e-15,
        "compressed_states": 562
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8022357490335855,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 32,
    "Q": 3,
    "cost": 0.29999999999999993,
    "binding_value": 0.0029694674881486152,
    "error_bound": 5.613871158208979e-15,
    "compressed_states": 497,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8022357490335855,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29020685818387665,
        "N": 3,
        "Q": 1,
        "cost": 0.4195862836322467,
        "binding_value": 0.9444172365314892,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8022357490335855,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3490965017380522,
        "N": 6,
        "Q": 2,
        "cost": 0.30180699652389564,
        "binding_value": 0.7311487672620443,
        "error_bound": 2.245548463283592e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8022357490335855,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 32,
        "Q": 3,
        "cost": 0.29999999999999993,
        "binding_value": 0.0029694674881486152,
        "error_bound": 5.613871158208979e-15,
        "compressed_states": 497
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8022487379333364,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499879304088366,
    "N": 32,
    "Q": 3,
    "cost": 0.30002413918232684,
    "binding_value": 0.0029709547540051266,
    "error_bound": 5.614239894210592e-15,
    "compressed_states": 497,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8022487379333364,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2902040091001035,
        "N": 3,
        "Q": 1,
        "cost": 0.41959198179979296,
        "binding_value": 0.9445005801939037,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8022487379333364,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34909144868408115,
        "N": 6,
        "Q": 2,
        "cost": 0.3018171026318377,
        "binding_value": 0.7312335628249561,
        "error_bound": 1.1228479788421185e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8022487379333364,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499879304088366,
        "N": 32,
        "Q": 3,
        "cost": 0.30002413918232684,
        "binding_value": 0.0029709547540051266,
        "error_bound": 5.614239894210592e-15,
        "compressed_states": 497
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8023746259341351,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999999999999987,
    "N": 30,
    "Q": 3,
    "cost": 0.30000000000000027,
    "binding_value": 0.004638839723228119,
    "error_bound": 6.741379419760985e-15,
    "compressed_states": 436,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8023746259341351,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29017639729744676,
        "N": 3,
        "Q": 1,
        "cost": 0.41964720540510647,
        "binding_value": 0.9453089111238823,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8023746259341351,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3490424732086493,
        "N": 6,
        "Q": 2,
        "cost": 0.30191505358270143,
        "binding_value": 0.7320560213921086,
        "error_bound": 1.1235632366268308e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8023746259341351,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999999999999987,
        "N": 30,
        "Q": 3,
        "cost": 0.30000000000000027,
        "binding_value": 0.004638839723228119,
        "error_bound": 6.741379419760985e-15,
        "compressed_states": 436
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8023796563839073,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999534247230013,
    "N": 30,
    "Q": 3,
    "cost": 0.30000931505539974,
    "binding_value": 0.004639681387985052,
    "error_bound": 6.7415510223902784e-15,
    "compressed_states": 436,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8023796563839073,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29017529399115394,
        "N": 3,
        "Q": 1,
        "cost": 0.4196494120176921,
        "binding_value": 0.9453412331723006,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8023796563839073,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34904051610803916,
        "N": 6,
        "Q": 2,
        "cost": 0.3019189677839217,
        "binding_value": 0.7320889100827948,
        "error_bound": 1.1235918370650464e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8023796563839073,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999534247230013,
        "N": 30,
        "Q": 3,
        "cost": 0.30000931505539974,
        "binding_value": 0.004639681387985052,
        "error_bound": 6.7415510223902784e-15,
        "compressed_states": 436
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8024713519428448,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999973,
    "N": 29,
    "Q": 3,
    "cost": 0.3000000000000054,
    "binding_value": 0.005802376673092263,
    "error_bound": 4.49645369639309e-15,
    "compressed_states": 407,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8024713519428448,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.29015518353338554,
        "N": 3,
        "Q": 1,
        "cost": 0.4196896329332289,
        "binding_value": 0.9459306909036502,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8024713519428448,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3490048411475592,
        "N": 6,
        "Q": 2,
        "cost": 0.3019903177048816,
        "binding_value": 0.7326887250166778,
        "error_bound": 1.1241134240982724e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8024713519428448,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999973,
        "N": 29,
        "Q": 3,
        "cost": 0.3000000000000054,
        "binding_value": 0.005802376673092263,
        "error_bound": 4.49645369639309e-15,
        "compressed_states": 407
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8025764169617154,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34990292499742726,
    "N": 29,
    "Q": 3,
    "cost": 0.3001941500051455,
    "binding_value": 0.005823643651093581,
    "error_bound": 4.498846622228961e-15,
    "compressed_states": 407,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8025764169617154,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2901321426029349,
        "N": 3,
        "Q": 1,
        "cost": 0.4197357147941302,
        "binding_value": 0.9466067653234759,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8025764169617154,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3489639629864966,
        "N": 6,
        "Q": 2,
        "cost": 0.30207207402700675,
        "binding_value": 0.7333767329770677,
        "error_bound": 1.1247116555572403e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8025764169617154,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34990292499742726,
        "N": 29,
        "Q": 3,
        "cost": 0.3001941500051455,
        "binding_value": 0.005823643651093581,
        "error_bound": 4.498846622228961e-15,
        "compressed_states": 407
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8027449316956766,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 27,
    "Q": 3,
    "cost": 0.29999999999999993,
    "binding_value": 0.009097071478814897,
    "error_bound": 4.502689980720046e-15,
    "compressed_states": 352,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8027449316956766,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2900951908069309,
        "N": 3,
        "Q": 1,
        "cost": 0.4198096183861382,
        "binding_value": 0.9476926289578482,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8027449316956766,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34889839436167813,
        "N": 6,
        "Q": 2,
        "cost": 0.30220321127664374,
        "binding_value": 0.7344818848746857,
        "error_bound": 1.1256724951800115e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8027449316956766,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 27,
        "Q": 3,
        "cost": 0.29999999999999993,
        "binding_value": 0.009097071478814897,
        "error_bound": 4.502689980720046e-15,
        "compressed_states": 352
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8028721333012425,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3498831831117724,
    "N": 27,
    "Q": 3,
    "cost": 0.3002336337764552,
    "binding_value": 0.009134573431125639,
    "error_bound": 3.379196589151201e-15,
    "compressed_states": 352,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8028721333012425,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2900673011940323,
        "N": 3,
        "Q": 1,
        "cost": 0.4198653976119354,
        "binding_value": 0.9485135096961272,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8028721333012425,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34884889749148185,
        "N": 6,
        "Q": 2,
        "cost": 0.3023022050170363,
        "binding_value": 0.7353174460979309,
        "error_bound": 1.1263988630504004e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8028721333012425,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3498831831117724,
        "N": 27,
        "Q": 3,
        "cost": 0.3002336337764552,
        "binding_value": 0.009134573431125639,
        "error_bound": 3.379196589151201e-15,
        "compressed_states": 352
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8031774160272901,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 25,
    "Q": 3,
    "cost": 0.30000000000000004,
    "binding_value": 0.014316796735906384,
    "error_bound": 4.512583880228267e-15,
    "compressed_states": 301,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8031774160272901,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2900003771406667,
        "N": 3,
        "Q": 1,
        "cost": 0.41999924571866665,
        "binding_value": 0.9504879388527148,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8031774160272901,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34873009469728594,
        "N": 6,
        "Q": 2,
        "cost": 0.3025398106054281,
        "binding_value": 0.7373275339649724,
        "error_bound": 1.1281459700570667e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8031774160272901,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 25,
        "Q": 3,
        "cost": 0.30000000000000004,
        "binding_value": 0.014316796735906384,
        "error_bound": 4.512583880228267e-15,
        "compressed_states": 301
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8033,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34988839956727247,
    "N": 25,
    "Q": 3,
    "cost": 0.30022320086545506,
    "binding_value": 0.014369314726877866,
    "error_bound": 3.386547101042674e-15,
    "compressed_states": 301,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8033,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28997350857120663,
        "N": 3,
        "Q": 1,
        "cost": 0.42005298285758674,
        "binding_value": 0.9512824779986608,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8033,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3486823860775441,
        "N": 6,
        "Q": 2,
        "cost": 0.3026352278449118,
        "binding_value": 0.7381365611349469,
        "error_bound": 1.1288490336808914e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8033,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34988839956727247,
        "N": 25,
        "Q": 3,
        "cost": 0.30022320086545506,
        "binding_value": 0.014369314726877866,
        "error_bound": 3.386547101042674e-15,
        "compressed_states": 301
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8033165727028617,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3498733064961686,
    "N": 25,
    "Q": 3,
    "cost": 0.3002533870076628,
    "binding_value": 0.014376429182052267,
    "error_bound": 4.515776605612608e-15,
    "compressed_states": 301,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8033165727028617,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2899698762712745,
        "N": 3,
        "Q": 1,
        "cost": 0.42006024745745096,
        "binding_value": 0.9513899713647118,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8033165727028617,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3486759359385932,
        "N": 6,
        "Q": 2,
        "cost": 0.3026481281228136,
        "binding_value": 0.7382460206749593,
        "error_bound": 2.257888302806304e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8033165727028617,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3498733064961686,
        "N": 25,
        "Q": 3,
        "cost": 0.3002533870076628,
        "binding_value": 0.014376429182052267,
        "error_bound": 4.515776605612608e-15,
        "compressed_states": 301
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8038659871947219,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 23,
    "Q": 3,
    "cost": 0.29999999999999993,
    "binding_value": 0.022656258863643808,
    "error_bound": 5.660532860903561e-15,
    "compressed_states": 254,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8038659871947219,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2898494844544427,
        "N": 3,
        "Q": 1,
        "cost": 0.4203010310911146,
        "binding_value": 0.954963835457826,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8038659871947219,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34846207732474715,
        "N": 6,
        "Q": 2,
        "cost": 0.3030758453505057,
        "binding_value": 0.7418860773814623,
        "error_bound": 1.1321065721807123e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8038659871947219,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 23,
        "Q": 3,
        "cost": 0.29999999999999993,
        "binding_value": 0.022656258863643808,
        "error_bound": 5.660532860903561e-15,
        "compressed_states": 254
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8039845316733654,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3498933969420728,
    "N": 23,
    "Q": 3,
    "cost": 0.30021320611585445,
    "binding_value": 0.022729991109884076,
    "error_bound": 4.531164949799216e-15,
    "compressed_states": 254,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8039845316733654,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.289823514560501,
        "N": 3,
        "Q": 1,
        "cost": 0.42035297087899803,
        "binding_value": 0.9557375744702348,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8039845316733654,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3484159277384547,
        "N": 6,
        "Q": 2,
        "cost": 0.3031681445230906,
        "binding_value": 0.7426743565738327,
        "error_bound": 1.132791237449804e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8039845316733654,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3498933969420728,
        "N": 23,
        "Q": 3,
        "cost": 0.30021320611585445,
        "binding_value": 0.022729991109884076,
        "error_bound": 4.531164949799216e-15,
        "compressed_states": 254
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8043534374309622,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000002,
    "N": 22,
    "Q": 3,
    "cost": 0.2999999999999996,
    "binding_value": 0.02858165303722548,
    "error_bound": 4.5397087893466764e-15,
    "compressed_states": 232,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8043534374309622,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2897427119417514,
        "N": 3,
        "Q": 1,
        "cost": 0.42051457611649723,
        "binding_value": 0.9581514100429525,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8043534374309622,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34827229768365947,
        "N": 6,
        "Q": 2,
        "cost": 0.30345540463268106,
        "binding_value": 0.7451340296500085,
        "error_bound": 1.1349271973366691e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8043534374309622,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000002,
        "N": 22,
        "Q": 3,
        "cost": 0.2999999999999996,
        "binding_value": 0.02858165303722548,
        "error_bound": 4.5397087893466764e-15,
        "compressed_states": 232
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.804775,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34962363366209703,
    "N": 22,
    "Q": 3,
    "cost": 0.30075273267580593,
    "binding_value": 0.02889883988505026,
    "error_bound": 3.4121337675763552e-15,
    "compressed_states": 232,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.804775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2896504029178943,
        "N": 3,
        "Q": 1,
        "cost": 0.4206991941642114,
        "binding_value": 0.9609209433011301,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.804775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3481081397181618,
        "N": 6,
        "Q": 2,
        "cost": 0.3037837205636764,
        "binding_value": 0.747957039351518,
        "error_bound": 1.1373779225254517e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.804775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34962363366209703,
        "N": 22,
        "Q": 3,
        "cost": 0.30075273267580593,
        "binding_value": 0.02889883988505026,
        "error_bound": 3.4121337675763552e-15,
        "compressed_states": 232
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8049734198800345,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 21,
    "Q": 3,
    "cost": 0.30000000000000004,
    "binding_value": 0.036144478553882135,
    "error_bound": 3.4156052696270376e-15,
    "compressed_states": 211,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8049734198800345,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.289606965203482,
        "N": 3,
        "Q": 1,
        "cost": 0.420786069593036,
        "binding_value": 0.962228637125651,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8049734198800345,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34803086459490257,
        "N": 6,
        "Q": 2,
        "cost": 0.30393827081019487,
        "binding_value": 0.7492903098684986,
        "error_bound": 1.1385350898756791e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8049734198800345,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 21,
        "Q": 3,
        "cost": 0.30000000000000004,
        "binding_value": 0.036144478553882135,
        "error_bound": 3.4156052696270376e-15,
        "compressed_states": 211
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8049884237330047,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34998674285685555,
    "N": 21,
    "Q": 3,
    "cost": 0.3000265142862889,
    "binding_value": 0.03615801918006952,
    "error_bound": 4.554490747175428e-15,
    "compressed_states": 211,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8049884237330047,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28960368084889904,
        "N": 3,
        "Q": 1,
        "cost": 0.4207926383022019,
        "binding_value": 0.9623276286502787,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8049884237330047,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34802502105450567,
        "N": 6,
        "Q": 2,
        "cost": 0.30394995789098866,
        "binding_value": 0.7493912460319686,
        "error_bound": 1.138622686793857e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8049884237330047,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34998674285685555,
        "N": 21,
        "Q": 3,
        "cost": 0.3000265142862889,
        "binding_value": 0.03615801918006952,
        "error_bound": 4.554490747175428e-15,
        "compressed_states": 211
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8057650049321955,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 20,
    "Q": 3,
    "cost": 0.30000000000000016,
    "binding_value": 0.04584409396242642,
    "error_bound": 5.7158753716733406e-15,
    "compressed_states": 191,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8057650049321955,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28943373680106116,
        "N": 3,
        "Q": 1,
        "cost": 0.4211325263978777,
        "binding_value": 0.967472159026894,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8057650049321955,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.347722518407435,
        "N": 6,
        "Q": 2,
        "cost": 0.30455496318513,
        "binding_value": 0.7546384756958956,
        "error_bound": 2.286350148669336e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8057650049321955,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 20,
        "Q": 3,
        "cost": 0.30000000000000016,
        "binding_value": 0.04584409396242642,
        "error_bound": 5.7158753716733406e-15,
        "compressed_states": 191
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.80625,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34957580783561326,
    "N": 20,
    "Q": 3,
    "cost": 0.3008483843287735,
    "binding_value": 0.04637511810923162,
    "error_bound": 3.4381100117424208e-15,
    "compressed_states": 191,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.80625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28932765226432794,
        "N": 3,
        "Q": 1,
        "cost": 0.4213446954713441,
        "binding_value": 0.9707059397844117,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.80625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3475335501539471,
        "N": 6,
        "Q": 2,
        "cost": 0.3049328996921058,
        "binding_value": 0.757938444688674,
        "error_bound": 1.146036670580807e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.80625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34957580783561326,
        "N": 20,
        "Q": 3,
        "cost": 0.3008483843287735,
        "binding_value": 0.04637511810923162,
        "error_bound": 3.4381100117424208e-15,
        "compressed_states": 191
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8067803502999491,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 19,
    "Q": 3,
    "cost": 0.30000000000000004,
    "binding_value": 0.05835818116874217,
    "error_bound": 4.596729271991281e-15,
    "compressed_states": 172,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8067803502999491,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2892116909682906,
        "N": 3,
        "Q": 1,
        "cost": 0.42157661806341884,
        "binding_value": 0.9742606872821125,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8067803502999491,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34732686879500846,
        "N": 6,
        "Q": 2,
        "cost": 0.3053462624099831,
        "binding_value": 0.7615673895287803,
        "error_bound": 1.1491823179978202e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8067803502999491,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 19,
        "Q": 3,
        "cost": 0.30000000000000004,
        "binding_value": 0.05835818116874217,
        "error_bound": 4.596729271991281e-15,
        "compressed_states": 172
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.807725,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.349183975872473,
    "N": 19,
    "Q": 3,
    "cost": 0.30163204825505396,
    "binding_value": 0.05961394814775231,
    "error_bound": 6.9289695984927214e-15,
    "compressed_states": 172,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.807725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2890052566427361,
        "N": 3,
        "Q": 1,
        "cost": 0.42198948671452785,
        "binding_value": 0.9806408310637045,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.807725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34695862611967343,
        "N": 6,
        "Q": 2,
        "cost": 0.30608274776065314,
        "binding_value": 0.7680844438904542,
        "error_bound": 2.309656532830907e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.807725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.349183975872473,
        "N": 19,
        "Q": 3,
        "cost": 0.30163204825505396,
        "binding_value": 0.05961394814775231,
        "error_bound": 6.9289695984927214e-15,
        "compressed_states": 172
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.808089919955949,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999999999999987,
    "N": 18,
    "Q": 3,
    "cost": 0.30000000000000027,
    "binding_value": 0.07462177916863205,
    "error_bound": 4.628096760192342e-15,
    "compressed_states": 154,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.808089919955949,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28892554966970213,
        "N": 3,
        "Q": 1,
        "cost": 0.42214890066059574,
        "binding_value": 0.9831222847255874,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.808089919955949,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34681633738257966,
        "N": 6,
        "Q": 2,
        "cost": 0.30636732523484067,
        "binding_value": 0.7706204304151933,
        "error_bound": 1.1570241900480855e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.808089919955949,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999999999999987,
        "N": 18,
        "Q": 3,
        "cost": 0.30000000000000027,
        "binding_value": 0.07462177916863205,
        "error_bound": 4.628096760192342e-15,
        "compressed_states": 154
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8092,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3490559569461853,
    "N": 18,
    "Q": 3,
    "cost": 0.3018880861076294,
    "binding_value": 0.07641080853056179,
    "error_bound": 3.491267373035084e-15,
    "compressed_states": 154,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8092,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2886832160825281,
        "N": 3,
        "Q": 1,
        "cost": 0.42263356783494377,
        "binding_value": 0.990729084805881,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8092,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3463833763682897,
        "N": 6,
        "Q": 2,
        "cost": 0.3072332472634206,
        "binding_value": 0.778398816972835,
        "error_bound": 1.1637557910116948e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8092,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3490559569461853,
        "N": 18,
        "Q": 3,
        "cost": 0.3018880861076294,
        "binding_value": 0.07641080853056179,
        "error_bound": 3.491267373035084e-15,
        "compressed_states": 154
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8097902516997022,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 17,
    "Q": 3,
    "cost": 0.30000000000000004,
    "binding_value": 0.0959513070566692,
    "error_bound": 2.3347342279689423e-15,
    "compressed_states": 137,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8097902516997022,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28855444438197875,
        "N": 3,
        "Q": 1,
        "cost": 0.4228911112360425,
        "binding_value": 0.9948098705864069,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8097902516997022,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34615308901939484,
        "N": 6,
        "Q": 2,
        "cost": 0.3076938219612103,
        "binding_value": 0.7825743664052255,
        "error_bound": 1.1673671139844712e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8097902516997022,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 17,
        "Q": 3,
        "cost": 0.30000000000000004,
        "binding_value": 0.0959513070566692,
        "error_bound": 2.3347342279689423e-15,
        "compressed_states": 137
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.810675,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34926210965338084,
    "N": 17,
    "Q": 3,
    "cost": 0.3014757806932383,
    "binding_value": 0.09767837606989477,
    "error_bound": 4.6912896854621705e-15,
    "compressed_states": 137,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.810675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28836153061030934,
        "N": 3,
        "Q": 1,
        "cost": 0.42327693877938133,
        "binding_value": 1.000974276782616,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.810675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34580780967080615,
        "N": 6,
        "Q": 2,
        "cost": 0.3083843806583877,
        "binding_value": 0.7888854616424255,
        "error_bound": 2.3456448427310853e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.810675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34926210965338084,
        "N": 17,
        "Q": 3,
        "cost": 0.3014757806932383,
        "binding_value": 0.09767837606989477,
        "error_bound": 4.6912896854621705e-15,
        "compressed_states": 137
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8120158048025228,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 16,
    "Q": 3,
    "cost": 0.30000000000000004,
    "binding_value": 0.12424673260537594,
    "error_bound": 3.543562872800668e-15,
    "compressed_states": 121,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8120158048025228,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2880694201352964,
        "N": 3,
        "Q": 1,
        "cost": 0.4238611597294072,
        "binding_value": 1.0104266345354838,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8120158048025228,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34528434030341687,
        "N": 6,
        "Q": 2,
        "cost": 0.30943131939316626,
        "binding_value": 0.7985708880982006,
        "error_bound": 1.1811876242668893e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8120158048025228,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 16,
        "Q": 3,
        "cost": 0.30000000000000004,
        "binding_value": 0.12424673260537594,
        "error_bound": 3.543562872800668e-15,
        "compressed_states": 121
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.81215,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34989074496445377,
    "N": 16,
    "Q": 3,
    "cost": 0.30021851007109246,
    "binding_value": 0.12456398340862992,
    "error_bound": 2.3640628685124445e-15,
    "compressed_states": 121,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.81215,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2880402002498966,
        "N": 3,
        "Q": 1,
        "cost": 0.42391959950020675,
        "binding_value": 1.0113800951144702,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.81215,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3452319348161873,
        "N": 6,
        "Q": 2,
        "cost": 0.3095361303676254,
        "binding_value": 0.799548397923419,
        "error_bound": 1.1820314342562222e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.81215,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34989074496445377,
        "N": 16,
        "Q": 3,
        "cost": 0.30021851007109246,
        "binding_value": 0.12456398340862992,
        "error_bound": 2.3640628685124445e-15,
        "compressed_states": 121
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.813625,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3486865429823722,
    "N": 16,
    "Q": 3,
    "cost": 0.30262691403525555,
    "binding_value": 0.12810415893693675,
    "error_bound": 4.765544840778674e-15,
    "compressed_states": 121,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.813625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2877192250223332,
        "N": 3,
        "Q": 1,
        "cost": 0.4245615499553336,
        "binding_value": 1.021950344716501,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.813625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3446557606112497,
        "N": 6,
        "Q": 2,
        "cost": 0.3106884787775006,
        "binding_value": 0.8103917730043403,
        "error_bound": 1.1913862101946685e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.813625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3486865429823722,
        "N": 16,
        "Q": 3,
        "cost": 0.30262691403525555,
        "binding_value": 0.12810415893693675,
        "error_bound": 4.765544840778674e-15,
        "compressed_states": 121
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8149575432959627,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999999999999987,
    "N": 15,
    "Q": 3,
    "cost": 0.30000000000000027,
    "binding_value": 0.16233660763653263,
    "error_bound": 3.5998971621984525e-15,
    "compressed_states": 106,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8149575432959627,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28742955520016145,
        "N": 3,
        "Q": 1,
        "cost": 0.4251408895996771,
        "binding_value": 1.0316443524549097,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8149575432959627,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34413498374482177,
        "N": 6,
        "Q": 2,
        "cost": 0.31173003251035647,
        "binding_value": 0.8203465842624335,
        "error_bound": 2.3999314414656354e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8149575432959627,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999999999999987,
        "N": 15,
        "Q": 3,
        "cost": 0.30000000000000027,
        "binding_value": 0.16233660763653263,
        "error_bound": 3.5998971621984525e-15,
        "compressed_states": 106
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8150999999999999,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34988714407040344,
    "N": 15,
    "Q": 3,
    "cost": 0.3002257118591931,
    "binding_value": 0.16275029781540196,
    "error_bound": 2.4017804751220254e-15,
    "compressed_states": 106,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8150999999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28739860494590413,
        "N": 3,
        "Q": 1,
        "cost": 0.42520279010819173,
        "binding_value": 1.032688951956654,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8150999999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3440792958805688,
        "N": 6,
        "Q": 2,
        "cost": 0.3118414082388624,
        "binding_value": 0.8214198663168655,
        "error_bound": 1.2008902375610127e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8150999999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34988714407040344,
        "N": 15,
        "Q": 3,
        "cost": 0.3002257118591931,
        "binding_value": 0.16275029781540196,
        "error_bound": 2.4017804751220254e-15,
        "compressed_states": 106
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.816575,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34871562887529417,
    "N": 15,
    "Q": 3,
    "cost": 0.30256874224941166,
    "binding_value": 0.1670959174878667,
    "error_bound": 2.4210942338834006e-15,
    "compressed_states": 106,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.816575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2870783400361511,
        "N": 3,
        "Q": 1,
        "cost": 0.42584331992769775,
        "binding_value": 1.0435999695389266,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.816575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3435025494663917,
        "N": 6,
        "Q": 2,
        "cost": 0.3129949010672166,
        "binding_value": 0.8326370948597807,
        "error_bound": 2.4210942338834006e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.816575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34871562887529417,
        "N": 15,
        "Q": 3,
        "cost": 0.30256874224941166,
        "binding_value": 0.1670959174878667,
        "error_bound": 2.4210942338834006e-15,
        "compressed_states": 106
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8180499999999999,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34753866131570565,
    "N": 15,
    "Q": 3,
    "cost": 0.3049226773685887,
    "binding_value": 0.17155731940277666,
    "error_bound": 3.661081697032667e-15,
    "compressed_states": 106,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8180499999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2867584303058881,
        "N": 3,
        "Q": 1,
        "cost": 0.4264831393882238,
        "binding_value": 1.054687581624029,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8180499999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.342925530228558,
        "N": 6,
        "Q": 2,
        "cost": 0.31414893954288403,
        "binding_value": 0.8440480187819769,
        "error_bound": 2.4407211313551113e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8180499999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34753866131570565,
        "N": 15,
        "Q": 3,
        "cost": 0.3049226773685887,
        "binding_value": 0.17155731940277666,
        "error_bound": 3.661081697032667e-15,
        "compressed_states": 106
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.81889303469276,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999999999999987,
    "N": 14,
    "Q": 3,
    "cost": 0.30000000000000027,
    "binding_value": 0.21460104838474117,
    "error_bound": 2.4520824425315988e-15,
    "compressed_states": 92,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.81889303469276,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28657574575545536,
        "N": 3,
        "Q": 1,
        "cost": 0.4268485084890893,
        "binding_value": 1.0611056623473833,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.81889303469276,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3425956163817044,
        "N": 6,
        "Q": 2,
        "cost": 0.31480876723659124,
        "binding_value": 0.850658717109484,
        "error_bound": 1.2260412212657994e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.81889303469276,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999999999999987,
        "N": 14,
        "Q": 3,
        "cost": 0.30000000000000027,
        "binding_value": 0.21460104838474117,
        "error_bound": 2.4520824425315988e-15,
        "compressed_states": 92
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8195250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34951529880700377,
    "N": 14,
    "Q": 3,
    "cost": 0.30096940238599246,
    "binding_value": 0.21688694470931766,
    "error_bound": 4.921337690539551e-15,
    "compressed_states": 92,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8195250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2864388757652154,
        "N": 3,
        "Q": 1,
        "cost": 0.42712224846956925,
        "binding_value": 1.06595610920117,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8195250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3423482470444279,
        "N": 6,
        "Q": 2,
        "cost": 0.3153035059111442,
        "binding_value": 0.8556573472393364,
        "error_bound": 1.2303344226348877e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8195250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34951529880700377,
        "N": 14,
        "Q": 3,
        "cost": 0.30096940238599246,
        "binding_value": 0.21688694470931766,
        "error_bound": 4.921337690539551e-15,
        "compressed_states": 92
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.821,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34838058244121184,
    "N": 14,
    "Q": 3,
    "cost": 0.3032388351175763,
    "binding_value": 0.22231851774954836,
    "error_bound": 3.721417959637395e-15,
    "compressed_states": 92,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.821,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2861196764215355,
        "N": 3,
        "Q": 1,
        "cost": 0.42776064715692896,
        "binding_value": 1.0774100157254085,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.821,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34177070880881844,
        "N": 6,
        "Q": 2,
        "cost": 0.31645858238236313,
        "binding_value": 0.867469944541261,
        "error_bound": 0.0,
        "compressed_states": 6
      },
      {
        "beta": 0.821,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34838058244121184,
        "N": 14,
        "Q": 3,
        "cost": 0.3032388351175763,
        "binding_value": 0.22231851774954836,
        "error_bound": 3.721417959637395e-15,
        "compressed_states": 92
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8224750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3472410938227901,
    "N": 14,
    "Q": 3,
    "cost": 0.30551781235441977,
    "binding_value": 0.2278879491659689,
    "error_bound": 3.752338063794363e-15,
    "compressed_states": 92,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8224750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28580083227956765,
        "N": 3,
        "Q": 1,
        "cost": 0.4283983354408647,
        "binding_value": 1.0890539130360648,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8224750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34119292443394755,
        "N": 6,
        "Q": 2,
        "cost": 0.3176141511321049,
        "binding_value": 0.8794908366037494,
        "error_bound": 2.5015587091962417e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8224750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3472410938227901,
        "N": 14,
        "Q": 3,
        "cost": 0.30551781235441977,
        "binding_value": 0.2278879491659689,
        "error_bound": 3.752338063794363e-15,
        "compressed_states": 92
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.82395,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34609686959754243,
    "N": 14,
    "Q": 3,
    "cost": 0.30780626080491513,
    "binding_value": 0.23359905449567578,
    "error_bound": 3.783776283868752e-15,
    "compressed_states": 92,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.82395,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2854823433413625,
        "N": 3,
        "Q": 1,
        "cost": 0.42903531331727496,
        "binding_value": 1.1008925675726182,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.82395,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3406149028493864,
        "N": 6,
        "Q": 2,
        "cost": 0.3187701943012272,
        "binding_value": 0.8917252177269377,
        "error_bound": 2.522517522579168e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.82395,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34609686959754243,
        "N": 14,
        "Q": 3,
        "cost": 0.30780626080491513,
        "binding_value": 0.23359905449567578,
        "error_bound": 3.783776283868752e-15,
        "compressed_states": 92
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8242370432071143,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000001,
    "N": 13,
    "Q": 3,
    "cost": 0.2999999999999998,
    "binding_value": 0.28817876983370355,
    "error_bound": 5.053274227439919e-15,
    "compressed_states": 79,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8242370432071143,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.285420404910196,
        "N": 3,
        "Q": 1,
        "cost": 0.429159190179608,
        "binding_value": 1.1032194900654932,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8242370432071143,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34050238982042924,
        "N": 6,
        "Q": 2,
        "cost": 0.3189952203591415,
        "binding_value": 0.894131365526353,
        "error_bound": 1.2633185568599798e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8242370432071143,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000001,
        "N": 13,
        "Q": 3,
        "cost": 0.2999999999999998,
        "binding_value": 0.28817876983370355,
        "error_bound": 5.053274227439919e-15,
        "compressed_states": 79
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8254250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3491243763400825,
    "N": 13,
    "Q": 3,
    "cost": 0.30175124731983505,
    "binding_value": 0.29361234133875935,
    "error_bound": 3.815745752685632e-15,
    "compressed_states": 79,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8254250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2851642096063171,
        "N": 3,
        "Q": 1,
        "cost": 0.4296715807873658,
        "binding_value": 1.112930906905751,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8254250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34003665300202,
        "N": 6,
        "Q": 2,
        "cost": 0.31992669399595997,
        "binding_value": 0.9041784577163665,
        "error_bound": 2.5438305017904213e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8254250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3491243763400825,
        "N": 13,
        "Q": 3,
        "cost": 0.30175124731983505,
        "binding_value": 0.29361234133875935,
        "error_bound": 3.815745752685632e-15,
        "compressed_states": 79
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8269,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34803348417534524,
    "N": 13,
    "Q": 3,
    "cost": 0.3039330316493095,
    "binding_value": 0.3005065071951028,
    "error_bound": 2.5655067004625217e-15,
    "compressed_states": 79,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8269,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28484643107119,
        "N": 3,
        "Q": 1,
        "cost": 0.43030713785762,
        "binding_value": 1.1251740266022705,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8269,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3394581838560176,
        "N": 6,
        "Q": 2,
        "cost": 0.32108363228796477,
        "binding_value": 0.9168561093684068,
        "error_bound": 1.2827533502312609e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8269,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34803348417534524,
        "N": 13,
        "Q": 3,
        "cost": 0.3039330316493095,
        "binding_value": 0.3005065071951028,
        "error_bound": 2.5655067004625217e-15,
        "compressed_states": 79
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8283750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34693853477860315,
    "N": 13,
    "Q": 3,
    "cost": 0.3061229304427937,
    "binding_value": 0.30756847956042577,
    "error_bound": 2.587555483467227e-15,
    "compressed_states": 79,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8283750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2845290077301152,
        "N": 3,
        "Q": 1,
        "cost": 0.4309419845397696,
        "binding_value": 1.1376271974440528,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8283750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3388795043928102,
        "N": 6,
        "Q": 2,
        "cost": 0.32224099121437955,
        "binding_value": 0.9297639163418229,
        "error_bound": 1.2937777417336135e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8283750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34693853477860315,
        "N": 13,
        "Q": 3,
        "cost": 0.3061229304427937,
        "binding_value": 0.30756847956042577,
        "error_bound": 2.587555483467227e-15,
        "compressed_states": 79
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.82985,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3458395658257129,
    "N": 13,
    "Q": 3,
    "cost": 0.3083208683485742,
    "binding_value": 0.31480288744602564,
    "error_bound": 3.9149798106088385e-15,
    "compressed_states": 79,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.82985,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28421193957461754,
        "N": 3,
        "Q": 1,
        "cost": 0.4315761208507649,
        "binding_value": 1.1502958730224424,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.82985,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33830062361107965,
        "N": 6,
        "Q": 2,
        "cost": 0.3233987527778407,
        "binding_value": 0.9429078214388439,
        "error_bound": 1.304993270202946e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.82985,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3458395658257129,
        "N": 13,
        "Q": 3,
        "cost": 0.3083208683485742,
        "binding_value": 0.31480288744602564,
        "error_bound": 3.9149798106088385e-15,
        "compressed_states": 79
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8313250000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3447366157871456,
    "N": 13,
    "Q": 3,
    "cost": 0.3105267684257088,
    "binding_value": 0.32221451850143273,
    "error_bound": 2.6328098998076945e-15,
    "compressed_states": 79,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8313250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28389522659362687,
        "N": 3,
        "Q": 1,
        "cost": 0.43220954681274626,
        "binding_value": 1.1631856977311372,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8313250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33772155052675434,
        "N": 6,
        "Q": 2,
        "cost": 0.3245568989464913,
        "binding_value": 0.9562939753208708,
        "error_bound": 2.6328098998076945e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8313250000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3447366157871456,
        "N": 13,
        "Q": 3,
        "cost": 0.3105267684257088,
        "binding_value": 0.32221451850143273,
        "error_bound": 2.6328098998076945e-15,
        "compressed_states": 79
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8316303463407265,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 12,
    "Q": 3,
    "cost": 0.30000000000000016,
    "binding_value": 0.3955279530436701,
    "error_bound": 3.956376937872287e-15,
    "compressed_states": 67,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8316303463407265,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28382970679668984,
        "N": 3,
        "Q": 1,
        "cost": 0.4323405864066203,
        "binding_value": 1.1658822405060543,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8316303463407265,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3376016508247633,
        "N": 6,
        "Q": 2,
        "cost": 0.3247966983504734,
        "binding_value": 0.9590959493306607,
        "error_bound": 2.6375846252481915e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8316303463407265,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 12,
        "Q": 3,
        "cost": 0.30000000000000016,
        "binding_value": 0.3955279530436701,
        "error_bound": 3.956376937872287e-15,
        "compressed_states": 67
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8328,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3491799803337325,
    "N": 12,
    "Q": 3,
    "cost": 0.301640039332535,
    "binding_value": 0.40241995818646,
    "error_bound": 5.312071888158643e-15,
    "compressed_states": 67,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8328,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2835788687734928,
        "N": 3,
        "Q": 1,
        "cost": 0.4328422624530144,
        "binding_value": 1.1763025151821145,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8328,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3371422941730178,
        "N": 6,
        "Q": 2,
        "cost": 0.32571541165396445,
        "binding_value": 0.9699287456856064,
        "error_bound": 0.0,
        "compressed_states": 6
      },
      {
        "beta": 0.8328,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3491799803337325,
        "N": 12,
        "Q": 3,
        "cost": 0.301640039332535,
        "binding_value": 0.40241995818646,
        "error_bound": 5.312071888158643e-15,
        "compressed_states": 67
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8342750000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34814287366004104,
    "N": 12,
    "Q": 3,
    "cost": 0.3037142526799179,
    "binding_value": 0.41129416565271476,
    "error_bound": 2.679675425253057e-15,
    "compressed_states": 67,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8342750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28326286609799917,
        "N": 3,
        "Q": 1,
        "cost": 0.43347426780400167,
        "binding_value": 1.1896523770710121,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8342750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33656286360032417,
        "N": 6,
        "Q": 2,
        "cost": 0.32687427279935166,
        "binding_value": 0.9838187269344137,
        "error_bound": 1.3398377126265285e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8342750000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34814287366004104,
        "N": 12,
        "Q": 3,
        "cost": 0.3037142526799179,
        "binding_value": 0.41129416565271476,
        "error_bound": 2.679675425253057e-15,
        "compressed_states": 67
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.83575,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34710243779900907,
    "N": 12,
    "Q": 3,
    "cost": 0.30579512440198187,
    "binding_value": 0.42037778062001435,
    "error_bound": 2.703739481583334e-15,
    "compressed_states": 67,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.83575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28294721854837857,
        "N": 3,
        "Q": 1,
        "cost": 0.43410556290324287,
        "binding_value": 1.2032415525201552,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.83575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33598326787642685,
        "N": 6,
        "Q": 2,
        "cost": 0.3280334642471463,
        "binding_value": 0.9979707503606623,
        "error_bound": 2.703739481583334e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.83575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34710243779900907,
        "N": 12,
        "Q": 3,
        "cost": 0.30579512440198187,
        "binding_value": 0.42037778062001435,
        "error_bound": 2.703739481583334e-15,
        "compressed_states": 67
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.837225,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3460587098824358,
    "N": 12,
    "Q": 3,
    "cost": 0.3078825802351284,
    "binding_value": 0.42967666997033455,
    "error_bound": 2.7282396550456924e-15,
    "compressed_states": 67,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.837225,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28263192610332644,
        "N": 3,
        "Q": 1,
        "cost": 0.4347361477933471,
        "binding_value": 1.217076537929592,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.837225,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.335403516086415,
        "N": 6,
        "Q": 2,
        "cost": 0.32919296782717,
        "binding_value": 1.0123918948921773,
        "error_bound": 1.3641198275228462e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.837225,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3460587098824358,
        "N": 12,
        "Q": 3,
        "cost": 0.3078825802351284,
        "binding_value": 0.42967666997033455,
        "error_bound": 2.7282396550456924e-15,
        "compressed_states": 67
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8387,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34501172766907884,
    "N": 12,
    "Q": 3,
    "cost": 0.3099765446618423,
    "binding_value": 0.43919691174400555,
    "error_bound": 4.1297818646937006e-15,
    "compressed_states": 67,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8387,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2823169887390162,
        "N": 3,
        "Q": 1,
        "cost": 0.43536602252196765,
        "binding_value": 1.2311640673685973,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8387,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3348236173327627,
        "N": 6,
        "Q": 2,
        "cost": 0.33035276533447455,
        "binding_value": 1.0270894984231984,
        "error_bound": 1.3765939548979003e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8387,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34501172766907884,
        "N": 12,
        "Q": 3,
        "cost": 0.3099765446618423,
        "binding_value": 0.43919691174400555,
        "error_bound": 4.1297818646937006e-15,
        "compressed_states": 67
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.840175,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34396152954467935,
    "N": 12,
    "Q": 3,
    "cost": 0.3120769409106413,
    "binding_value": 0.4489448048591576,
    "error_bound": 8.335789954951904e-15,
    "compressed_states": 67,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.840175,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28200240642911245,
        "N": 3,
        "Q": 1,
        "cost": 0.4359951871417751,
        "binding_value": 1.2455111235425973,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.840175,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33424358073538885,
        "N": 6,
        "Q": 2,
        "cost": 0.3315128385292223,
        "binding_value": 1.042071169773988,
        "error_bound": 2.7785966516506343e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.840175,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34396152954467935,
        "N": 12,
        "Q": 3,
        "cost": 0.3120769409106413,
        "binding_value": 0.4489448048591576,
        "error_bound": 8.335789954951904e-15,
        "compressed_states": 67
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.84165,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3429081545219427,
    "N": 12,
    "Q": 3,
    "cost": 0.31418369095611465,
    "binding_value": 0.45892687937660553,
    "error_bound": 2.8044787486584316e-15,
    "compressed_states": 67,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.84165,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2816881791447862,
        "N": 3,
        "Q": 1,
        "cost": 0.43662364171042756,
        "binding_value": 1.2601249493730233,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.84165,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3336634154317279,
        "N": 6,
        "Q": 2,
        "cost": 0.3326731691365442,
        "binding_value": 1.0573448013189848,
        "error_bound": 2.8044787486584316e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.84165,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3429081545219427,
        "N": 12,
        "Q": 3,
        "cost": 0.31418369095611465,
        "binding_value": 0.45892687937660553,
        "error_bound": 2.8044787486584316e-15,
        "compressed_states": 67
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8421039156155145,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 11,
    "Q": 3,
    "cost": 0.30000000000000016,
    "binding_value": 0.5605600949839432,
    "error_bound": 2.8125409922685687e-15,
    "compressed_states": 56,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8421039156155145,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2815915504627228,
        "N": 3,
        "Q": 1,
        "cost": 0.43681689907455445,
        "binding_value": 1.264677034925083,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8421039156155145,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3334848512272322,
        "N": 6,
        "Q": 2,
        "cost": 0.3330302975455356,
        "binding_value": 1.0621051075997863,
        "error_bound": 1.4062704961342843e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8421039156155145,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 11,
        "Q": 3,
        "cost": 0.30000000000000016,
        "binding_value": 0.5605600949839432,
        "error_bound": 2.8125409922685687e-15,
        "compressed_states": 56
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.843125,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34932780189308543,
    "N": 11,
    "Q": 3,
    "cost": 0.30134439621382914,
    "binding_value": 0.5686108578221686,
    "error_bound": 5.661695105658169e-15,
    "compressed_states": 56,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.843125,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2813743068547288,
        "N": 3,
        "Q": 1,
        "cost": 0.4372513862905424,
        "binding_value": 1.2750130602304341,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.843125,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33308313057681227,
        "N": 6,
        "Q": 2,
        "cost": 0.33383373884637546,
        "binding_value": 1.0729185823275194,
        "error_bound": 2.8308475528290847e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.843125,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34932780189308543,
        "N": 11,
        "Q": 3,
        "cost": 0.30134439621382914,
        "binding_value": 0.5686108578221686,
        "error_bound": 5.661695105658169e-15,
        "compressed_states": 56
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8446,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34835457127606057,
    "N": 11,
    "Q": 3,
    "cost": 0.30329085744787887,
    "binding_value": 0.5804691136328534,
    "error_bound": 5.715433846204153e-15,
    "compressed_states": 56,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8446,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28106078952516567,
        "N": 3,
        "Q": 1,
        "cost": 0.43787842094966867,
        "binding_value": 1.29018325686431,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8446,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33250273534336805,
        "N": 6,
        "Q": 2,
        "cost": 0.3349945293132639,
        "binding_value": 1.0888010130644414,
        "error_bound": 2.8577169231020764e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8446,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34835457127606057,
        "N": 11,
        "Q": 3,
        "cost": 0.30329085744787887,
        "binding_value": 0.5804691136328534,
        "error_bound": 5.715433846204153e-15,
        "compressed_states": 56
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.846075,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3473787581053854,
    "N": 11,
    "Q": 3,
    "cost": 0.30524248378922925,
    "binding_value": 0.5926045707701878,
    "error_bound": 5.770202499269939e-15,
    "compressed_states": 56,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.846075,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28074762711987117,
        "N": 3,
        "Q": 1,
        "cost": 0.43850474576025766,
        "binding_value": 1.3056436390762558,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.846075,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3319222389219217,
        "N": 6,
        "Q": 2,
        "cost": 0.3361555221561566,
        "binding_value": 1.1050009197016255,
        "error_bound": 2.8851012496349697e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.846075,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3473787581053854,
        "N": 11,
        "Q": 3,
        "cost": 0.30524248378922925,
        "binding_value": 0.5926045707701878,
        "error_bound": 5.770202499269939e-15,
        "compressed_states": 56
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.84755,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3464003978136434,
    "N": 11,
    "Q": 3,
    "cost": 0.3071992043727132,
    "binding_value": 0.6050253604897153,
    "error_bound": 2.913015479501887e-15,
    "compressed_states": 56,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.84755,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.28043481960018213,
        "N": 3,
        "Q": 1,
        "cost": 0.43913036079963574,
        "binding_value": 1.3214026201869564,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.84755,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3313416505209198,
        "N": 6,
        "Q": 2,
        "cost": 0.3373166989581604,
        "binding_value": 1.1215274700952909,
        "error_bound": 2.913015479501887e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.84755,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3464003978136434,
        "N": 11,
        "Q": 3,
        "cost": 0.3071992043727132,
        "binding_value": 0.6050253604897153,
        "error_bound": 2.913015479501887e-15,
        "compressed_states": 56
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.849025,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3454195263152565,
    "N": 11,
    "Q": 3,
    "cost": 0.30916094736948696,
    "binding_value": 0.6177399288607063,
    "error_bound": 5.882950287796823e-15,
    "compressed_states": 56,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.849025,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2801223669250119,
        "N": 3,
        "Q": 1,
        "cost": 0.4397552661499762,
        "binding_value": 1.3374689423511708,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.849025,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3307609793668621,
        "N": 6,
        "Q": 2,
        "cost": 0.3384780412662758,
        "binding_value": 1.1383901904883402,
        "error_bound": 1.4707375719492058e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.849025,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3454195263152565,
        "N": 11,
        "Q": 3,
        "cost": 0.30916094736948696,
        "binding_value": 0.6177399288607063,
        "error_bound": 5.882950287796823e-15,
        "compressed_states": 56
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8505,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34443618000687387,
    "N": 11,
    "Q": 3,
    "cost": 0.31112763998625226,
    "binding_value": 0.6307570523171689,
    "error_bound": 2.9704963869569414e-15,
    "compressed_states": 56,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8505,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27981026905086465,
        "N": 3,
        "Q": 1,
        "cost": 0.4403794618982707,
        "binding_value": 1.353851692779333,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8505,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33018023470444796,
        "N": 6,
        "Q": 2,
        "cost": 0.3396395305911041,
        "binding_value": 1.1555989832016127,
        "error_bound": 2.9704963869569414e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8505,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34443618000687387,
        "N": 11,
        "Q": 3,
        "cost": 0.31112763998625226,
        "binding_value": 0.6307570523171689,
        "error_bound": 2.9704963869569414e-15,
        "compressed_states": 56
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8506294097977984,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34434978880171424,
    "N": 11,
    "Q": 3,
    "cost": 0.3113004223965715,
    "binding_value": 0.6319138526907973,
    "error_bound": 5.946139855896709e-15,
    "compressed_states": 56,
    "ceiling": 0.35,
    "eligible_quotas": 3,
    "candidates": [
      {
        "beta": 0.8506294097977984,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.279782903929869,
        "N": 3,
        "Q": 1,
        "cost": 0.440434192140262,
        "binding_value": 1.3553044506608611,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8506294097977984,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33012927960648675,
        "N": 6,
        "Q": 2,
        "cost": 0.3397414407870265,
        "binding_value": 1.157125656684409,
        "error_bound": 2.9730699279483546e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8506294097977984,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34434978880171424,
        "N": 11,
        "Q": 3,
        "cost": 0.3113004223965715,
        "binding_value": 0.6319138526907973,
        "error_bound": 5.946139855896709e-15,
        "compressed_states": 56
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8506393325913594,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 62,
    "Q": 4,
    "cost": 0.29999999999999993,
    "binding_value": 0.0001972733801228485,
    "error_bound": 8.681940937063364e-13,
    "compressed_states": 37882,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8506393325913594,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2797808057590654,
        "N": 3,
        "Q": 1,
        "cost": 0.4404383884818692,
        "binding_value": 1.3554159479297647,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8506393325913594,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3301253724870481,
        "N": 6,
        "Q": 2,
        "cost": 0.3397492550259038,
        "binding_value": 1.157242831306119,
        "error_bound": 2.9732674441997822e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8506393325913594,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3443431637836522,
        "N": 11,
        "Q": 3,
        "cost": 0.3113136724326956,
        "binding_value": 0.6320026522200899,
        "error_bound": 5.9465348883995644e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8506393325913594,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 62,
        "Q": 4,
        "cost": 0.29999999999999993,
        "binding_value": 0.0001972733801228485,
        "error_bound": 8.681940937063364e-13,
        "compressed_states": 37882
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8506394097977984,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999990529701835,
    "N": 62,
    "Q": 4,
    "cost": 0.3000001894059633,
    "binding_value": 0.00019727446721604227,
    "error_bound": 8.68194542487198e-13,
    "compressed_states": 37882,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8506394097977984,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27978078943385715,
        "N": 3,
        "Q": 1,
        "cost": 0.4404384211322857,
        "binding_value": 1.355416815516328,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8506394097977984,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33012534208684985,
        "N": 6,
        "Q": 2,
        "cost": 0.3397493158263003,
        "binding_value": 1.157243743071976,
        "error_bound": 1.4866344905602706e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8506394097977984,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3443431122358359,
        "N": 11,
        "Q": 3,
        "cost": 0.3113137755283282,
        "binding_value": 0.6320033431994616,
        "error_bound": 5.946537962241082e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8506394097977984,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999990529701835,
        "N": 62,
        "Q": 4,
        "cost": 0.3000001894059633,
        "binding_value": 0.00019727446721604227,
        "error_bound": 8.68194542487198e-13,
        "compressed_states": 37882
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.850643126669594,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000014,
    "N": 60,
    "Q": 4,
    "cost": 0.2999999999999997,
    "binding_value": 0.00027270749459439936,
    "error_bound": 5.708818508980783e-13,
    "compressed_states": 34280,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.850643126669594,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.279780003506955,
        "N": 3,
        "Q": 1,
        "cost": 0.44043999298609005,
        "binding_value": 1.3554585839210245,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.850643126669594,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33012387856053893,
        "N": 6,
        "Q": 2,
        "cost": 0.33975224287892214,
        "binding_value": 1.1572876384549866,
        "error_bound": 1.4866714867137456e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.850643126669594,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34434063061337006,
        "N": 11,
        "Q": 3,
        "cost": 0.3113187387732599,
        "binding_value": 0.6320366093359866,
        "error_bound": 2.973342973427491e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.850643126669594,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000014,
        "N": 60,
        "Q": 4,
        "cost": 0.2999999999999997,
        "binding_value": 0.00027270749459439936,
        "error_bound": 5.708818508980783e-13,
        "compressed_states": 34280
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.850644439045162,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999839053773435,
    "N": 60,
    "Q": 4,
    "cost": 0.3000032189245313,
    "binding_value": 0.00027273219902059257,
    "error_bound": 5.708868671920049e-13,
    "compressed_states": 34280,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.850644439045162,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27977972600767026,
        "N": 3,
        "Q": 1,
        "cost": 0.4404405479846595,
        "binding_value": 1.3554733322575887,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.850644439045162,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3301233618097237,
        "N": 6,
        "Q": 2,
        "cost": 0.33975327638055264,
        "binding_value": 1.1573031378442895,
        "error_bound": 2.973369099958359e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.850644439045162,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3443397543834118,
        "N": 11,
        "Q": 3,
        "cost": 0.3113204912331764,
        "binding_value": 0.6320483556187099,
        "error_bound": 5.946738199916718e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.850644439045162,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999839053773435,
        "N": 60,
        "Q": 4,
        "cost": 0.3000032189245313,
        "binding_value": 0.00027273219902059257,
        "error_bound": 5.708868671920049e-13,
        "compressed_states": 34280
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8506517071419443,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 57,
    "Q": 4,
    "cost": 0.29999999999999993,
    "binding_value": 0.00044331457602969784,
    "error_bound": 8.83133598660042e-13,
    "compressed_states": 29317,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8506517071419443,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2797781891876968,
        "N": 3,
        "Q": 1,
        "cost": 0.4404436216246064,
        "binding_value": 1.3555550150373896,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8506517071419443,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3301204999794512,
        "N": 6,
        "Q": 2,
        "cost": 0.3397590000410976,
        "binding_value": 1.1573889804844386,
        "error_bound": 0.0,
        "compressed_states": 6
      },
      {
        "beta": 0.8506517071419443,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34433490167959524,
        "N": 11,
        "Q": 3,
        "cost": 0.3113301966408095,
        "binding_value": 0.6321134124523434,
        "error_bound": 5.947027600404323e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8506517071419443,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 57,
        "Q": 4,
        "cost": 0.29999999999999993,
        "binding_value": 0.00044331457602969784,
        "error_bound": 8.83133598660042e-13,
        "compressed_states": 29317
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8506519976254299,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499996439172102,
    "N": 57,
    "Q": 4,
    "cost": 0.30000071216557955,
    "binding_value": 0.0004433230107235231,
    "error_bound": 8.861088359481954e-13,
    "compressed_states": 29317,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8506519976254299,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2797781277659058,
        "N": 3,
        "Q": 1,
        "cost": 0.44044374446818835,
        "binding_value": 1.3555582798119135,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8506519976254299,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33012038560086093,
        "N": 6,
        "Q": 2,
        "cost": 0.33975922879827813,
        "binding_value": 1.1573924115312222,
        "error_bound": 1.4867597918593883e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8506519976254299,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3443347077307131,
        "N": 11,
        "Q": 3,
        "cost": 0.31133058453857376,
        "binding_value": 0.6321160127317271,
        "error_bound": 2.9735195837187766e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8506519976254299,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499996439172102,
        "N": 57,
        "Q": 4,
        "cost": 0.30000071216557955,
        "binding_value": 0.0004433230107235231,
        "error_bound": 8.861088359481954e-13,
        "compressed_states": 29317
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8506602402424178,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000015,
    "N": 55,
    "Q": 4,
    "cost": 0.29999999999999705,
    "binding_value": 0.0006129929091073952,
    "error_bound": 6.363683125122233e-13,
    "compressed_states": 26290,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8506602402424178,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2797763848970084,
        "N": 3,
        "Q": 1,
        "cost": 0.4404472302059832,
        "binding_value": 1.355650924736807,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8506602402424178,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3301171400490269,
        "N": 6,
        "Q": 2,
        "cost": 0.33976571990194615,
        "binding_value": 1.1574897750105377,
        "error_bound": 2.973683703328146e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8506602402424178,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3443292042929634,
        "N": 11,
        "Q": 3,
        "cost": 0.31134159141407325,
        "binding_value": 0.6321898020382021,
        "error_bound": 2.973683703328146e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8506602402424178,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000015,
        "N": 55,
        "Q": 4,
        "cost": 0.29999999999999705,
        "binding_value": 0.0006129929091073952,
        "error_bound": 6.363683125122233e-13,
        "compressed_states": 26290
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8506633576026862,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499961801925115,
    "N": 55,
    "Q": 4,
    "cost": 0.300007639614977,
    "binding_value": 0.0006131135928118522,
    "error_bound": 6.393553422993049e-13,
    "compressed_states": 26290,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8506633576026862,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27977572574634496,
        "N": 3,
        "Q": 1,
        "cost": 0.4404485485073101,
        "binding_value": 1.3556859657361462,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8506633576026862,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3301159125798149,
        "N": 6,
        "Q": 2,
        "cost": 0.33976817484037025,
        "binding_value": 1.1575266008174991,
        "error_bound": 2.9737457781363017e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8506633576026862,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34432712287131223,
        "N": 11,
        "Q": 3,
        "cost": 0.31134575425737554,
        "binding_value": 0.6322177117210376,
        "error_bound": 5.9474915562726035e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8506633576026862,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499961801925115,
        "N": 55,
        "Q": 4,
        "cost": 0.300007639614977,
        "binding_value": 0.0006131135928118522,
        "error_bound": 6.393553422993049e-13,
        "compressed_states": 26290
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8506795519292406,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000002,
    "N": 52,
    "Q": 4,
    "cost": 0.2999999999999996,
    "binding_value": 0.0009970488914827675,
    "error_bound": 5.769692485123414e-13,
    "compressed_states": 22152,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8506795519292406,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2797723015602744,
        "N": 3,
        "Q": 1,
        "cost": 0.44045539687945123,
        "binding_value": 1.3558680231792795,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8506795519292406,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33010953601448306,
        "N": 6,
        "Q": 2,
        "cost": 0.3397809279710339,
        "binding_value": 1.157717932328517,
        "error_bound": 0.0,
        "compressed_states": 6
      },
      {
        "beta": 0.8506795519292406,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34431630995130685,
        "N": 11,
        "Q": 3,
        "cost": 0.3113673800973863,
        "binding_value": 0.6323627217753669,
        "error_bound": 5.948136582601458e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8506795519292406,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000002,
        "N": 52,
        "Q": 4,
        "cost": 0.2999999999999996,
        "binding_value": 0.0009970488914827675,
        "error_bound": 5.769692485123414e-13,
        "compressed_states": 22152
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8506804307935092,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499989240538793,
    "N": 52,
    "Q": 4,
    "cost": 0.30000215189224144,
    "binding_value": 0.0009971011401588344,
    "error_bound": 5.769726444346527e-13,
    "compressed_states": 22152,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8506804307935092,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2797721157313073,
        "N": 3,
        "Q": 1,
        "cost": 0.44045576853738544,
        "binding_value": 1.355877904543704,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8506804307935092,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3301091899587868,
        "N": 6,
        "Q": 2,
        "cost": 0.3397816200824264,
        "binding_value": 1.157728317101049,
        "error_bound": 2.974085796054911e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8506804307935092,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3443157231269704,
        "N": 11,
        "Q": 3,
        "cost": 0.3113685537460592,
        "binding_value": 0.6323705925330987,
        "error_bound": 5.948171592109822e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8506804307935092,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499989240538793,
        "N": 52,
        "Q": 4,
        "cost": 0.30000215189224144,
        "binding_value": 0.0009971011401588344,
        "error_bound": 5.769726444346527e-13,
        "compressed_states": 22152
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8506987747850259,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999989,
    "N": 50,
    "Q": 4,
    "cost": 0.30000000000000215,
    "binding_value": 0.0013794050421156226,
    "error_bound": 8.596163994091328e-13,
    "compressed_states": 19650,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8506987747850259,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2797682370667053,
        "N": 3,
        "Q": 1,
        "cost": 0.44046352586658943,
        "binding_value": 1.3560841786706952,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8506987747850259,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3301019669466814,
        "N": 6,
        "Q": 2,
        "cost": 0.33979606610663715,
        "binding_value": 1.1579451010344641,
        "error_bound": 2.9744512090281413e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8506987747850259,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34430347450754134,
        "N": 11,
        "Q": 3,
        "cost": 0.3113930509849173,
        "binding_value": 0.6325348993533242,
        "error_bound": 2.9744512090281413e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8506987747850259,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999989,
        "N": 50,
        "Q": 4,
        "cost": 0.30000000000000215,
        "binding_value": 0.0013794050421156226,
        "error_bound": 8.596163994091328e-13,
        "compressed_states": 19650
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8507060905143256,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999105087940247,
    "N": 50,
    "Q": 4,
    "cost": 0.30001789824119507,
    "binding_value": 0.0013799831544938801,
    "error_bound": 8.59658522499762e-13,
    "compressed_states": 19650,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8507060905143256,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2797666902398054,
        "N": 3,
        "Q": 1,
        "cost": 0.44046661952038924,
        "binding_value": 1.3561664565410811,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8507060905143256,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3300990863494507,
        "N": 6,
        "Q": 2,
        "cost": 0.33980182730109865,
        "binding_value": 1.1580315716192868,
        "error_bound": 2.9745969636669967e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8507060905143256,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34429858955600573,
        "N": 11,
        "Q": 3,
        "cost": 0.31140282088798854,
        "binding_value": 0.6326004397145013,
        "error_bound": 8.923790891000989e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8507060905143256,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999105087940247,
        "N": 50,
        "Q": 4,
        "cost": 0.30001789824119507,
        "binding_value": 0.0013799831544938801,
        "error_bound": 8.59658522499762e-13,
        "compressed_states": 19650
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8507423400196753,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000035,
    "N": 47,
    "Q": 4,
    "cost": 0.29999999999999305,
    "binding_value": 0.002246194999848111,
    "error_bound": 8.955711363992272e-13,
    "compressed_states": 16262,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8507423400196753,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27975902582717044,
        "N": 3,
        "Q": 1,
        "cost": 0.4404819483456591,
        "binding_value": 1.3565742629123245,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8507423400196753,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3300848129410957,
        "N": 6,
        "Q": 2,
        "cost": 0.3398303741178086,
        "binding_value": 1.1584601640402574,
        "error_bound": 1.4876596950153276e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8507423400196753,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.344274383693778,
        "N": 11,
        "Q": 3,
        "cost": 0.311451232612444,
        "binding_value": 0.6329253064043402,
        "error_bound": 2.9753193900306552e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8507423400196753,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000035,
        "N": 47,
        "Q": 4,
        "cost": 0.29999999999999305,
        "binding_value": 0.002246194999848111,
        "error_bound": 8.955711363992272e-13,
        "compressed_states": 16262
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8507446551434683,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499971729338537,
    "N": 47,
    "Q": 4,
    "cost": 0.30000565413229263,
    "binding_value": 0.002246474554751038,
    "error_bound": 8.985603932886547e-13,
    "compressed_states": 16262,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8507446551434683,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27975853633634784,
        "N": 3,
        "Q": 1,
        "cost": 0.4404829273273043,
        "binding_value": 1.3566003147359698,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8507446551434683,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.330083901349236,
        "N": 6,
        "Q": 2,
        "cost": 0.339832197301528,
        "binding_value": 1.1584875440215203,
        "error_bound": 2.9753655406909097e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8507446551434683,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34427283770367284,
        "N": 11,
        "Q": 3,
        "cost": 0.3114543245926543,
        "binding_value": 0.632946060880411,
        "error_bound": 5.9507310813818194e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8507446551434683,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499971729338537,
        "N": 47,
        "Q": 4,
        "cost": 0.30000565413229263,
        "binding_value": 0.002246474554751038,
        "error_bound": 8.985603932886547e-13,
        "compressed_states": 16262
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8507857836689372,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 45,
    "Q": 4,
    "cost": 0.30000000000000004,
    "binding_value": 0.0031109070971349303,
    "error_bound": 8.065463119301548e-13,
    "compressed_states": 14235,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8507857836689372,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27974984060328295,
        "N": 3,
        "Q": 1,
        "cost": 0.4405003187934341,
        "binding_value": 1.357063263832963,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8507857836689372,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3300677067558103,
        "N": 6,
        "Q": 2,
        "cost": 0.33986458648837936,
        "binding_value": 1.1589741006221257,
        "error_bound": 2.9761856528788e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8507857836689372,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3442453719564234,
        "N": 11,
        "Q": 3,
        "cost": 0.3115092560871532,
        "binding_value": 0.6333148959397028,
        "error_bound": 5.9523713057576e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8507857836689372,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 45,
        "Q": 4,
        "cost": 0.30000000000000004,
        "binding_value": 0.0031109070971349303,
        "error_bound": 8.065463119301548e-13,
        "compressed_states": 14235
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8508026148785554,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34997947879784075,
    "N": 45,
    "Q": 4,
    "cost": 0.3000410424043185,
    "binding_value": 0.0031136000431433654,
    "error_bound": 8.066372997851483e-13,
    "compressed_states": 14235,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8508026148785554,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27974628208925234,
        "N": 3,
        "Q": 1,
        "cost": 0.4405074358214953,
        "binding_value": 1.3572527920149156,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8508026148785554,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33006107935621776,
        "N": 6,
        "Q": 2,
        "cost": 0.3398778412875645,
        "binding_value": 1.1591732966800086,
        "error_bound": 2.9765214014212113e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8508026148785554,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3442341314813604,
        "N": 11,
        "Q": 3,
        "cost": 0.3115317370372792,
        "binding_value": 0.633465906217629,
        "error_bound": 2.9765214014212113e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8508026148785554,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34997947879784075,
        "N": 45,
        "Q": 4,
        "cost": 0.3000410424043185,
        "binding_value": 0.0031136000431433654,
        "error_bound": 8.066372997851483e-13,
        "compressed_states": 14235
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8508845102713976,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000001,
    "N": 42,
    "Q": 4,
    "cost": 0.2999999999999998,
    "binding_value": 0.005077252456482529,
    "error_bound": 1.042354645586548e-12,
    "compressed_states": 11522,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8508845102713976,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2797289681340174,
        "N": 3,
        "Q": 1,
        "cost": 0.44054206373196525,
        "binding_value": 1.3581755861925147,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8508845102713976,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33002883239055025,
        "N": 6,
        "Q": 2,
        "cost": 0.3399423352188995,
        "binding_value": 1.1601431887204483,
        "error_bound": 2.9781561302472797e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8508845102713976,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.344179434336389,
        "N": 11,
        "Q": 3,
        "cost": 0.31164113132722204,
        "binding_value": 0.6342012578225921,
        "error_bound": 5.956312260494559e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8508845102713976,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000001,
        "N": 42,
        "Q": 4,
        "cost": 0.2999999999999998,
        "binding_value": 0.005077252456482529,
        "error_bound": 1.042354645586548e-12,
        "compressed_states": 11522
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8508897239981301,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999366488002376,
    "N": 42,
    "Q": 4,
    "cost": 0.3000126702399525,
    "binding_value": 0.005078520433683349,
    "error_bound": 1.042391092117439e-12,
    "compressed_states": 11522,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8508897239981301,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.279727865908412,
        "N": 3,
        "Q": 1,
        "cost": 0.44054426818317605,
        "binding_value": 1.3582343685236136,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8508897239981301,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3300267794374965,
        "N": 6,
        "Q": 2,
        "cost": 0.33994644112500705,
        "binding_value": 1.1602049726588362,
        "error_bound": 2.9782602631926833e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8508897239981301,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34417595188494543,
        "N": 11,
        "Q": 3,
        "cost": 0.31164809623010914,
        "binding_value": 0.6342481054601823,
        "error_bound": 5.956520526385367e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8508897239981301,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999366488002376,
        "N": 42,
        "Q": 4,
        "cost": 0.3000126702399525,
        "binding_value": 0.005078520433683349,
        "error_bound": 1.042391092117439e-12,
        "compressed_states": 11522
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.850983307809713,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 40,
    "Q": 4,
    "cost": 0.30000000000000004,
    "binding_value": 0.007046778425206785,
    "error_bound": 1.1145688583117617e-12,
    "compressed_states": 9920,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.850983307809713,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27970808225870036,
        "N": 3,
        "Q": 1,
        "cost": 0.4405838354825993,
        "binding_value": 1.359290180474037,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.850983307809713,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.329989929816451,
        "N": 6,
        "Q": 2,
        "cost": 0.34002014036709804,
        "binding_value": 1.1613147272828135,
        "error_bound": 2.9801306371972238e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.850983307809713,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34411343844907943,
        "N": 11,
        "Q": 3,
        "cost": 0.31177312310184113,
        "binding_value": 0.6350896652033805,
        "error_bound": 5.9602612743944476e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.850983307809713,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 40,
        "Q": 4,
        "cost": 0.30000000000000004,
        "binding_value": 0.007046778425206785,
        "error_bound": 1.1145688583117617e-12,
        "compressed_states": 9920
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.851020642448701,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34995477031749594,
    "N": 40,
    "Q": 4,
    "cost": 0.3000904593650081,
    "binding_value": 0.007058773115953956,
    "error_bound": 1.1178290498160458e-12,
    "compressed_states": 9920,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.851020642448701,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27970019010175745,
        "N": 3,
        "Q": 1,
        "cost": 0.4405996197964851,
        "binding_value": 1.3597117590825416,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.851020642448701,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3299752288364196,
        "N": 6,
        "Q": 2,
        "cost": 0.3400495423271608,
        "binding_value": 1.1617578605181824,
        "error_bound": 2.980877466176122e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.851020642448701,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3440884964043307,
        "N": 11,
        "Q": 3,
        "cost": 0.3118230071913386,
        "binding_value": 0.6354257532514743,
        "error_bound": 4.471316199264183e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.851020642448701,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34995477031749594,
        "N": 40,
        "Q": 4,
        "cost": 0.3000904593650081,
        "binding_value": 0.007058773115953956,
        "error_bound": 1.1178290498160458e-12,
        "compressed_states": 9920
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8512090087429657,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 37,
    "Q": 4,
    "cost": 0.30000000000000016,
    "binding_value": 0.011552776743643705,
    "error_bound": 1.101336290929011e-12,
    "compressed_states": 7807,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8512090087429657,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2796603748793416,
        "N": 3,
        "Q": 1,
        "cost": 0.4406792502413168,
        "binding_value": 1.3618419908604955,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8512090087429657,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3299010566646266,
        "N": 6,
        "Q": 2,
        "cost": 0.3401978866707468,
        "binding_value": 1.1639971441078802,
        "error_bound": 2.9846511949295696e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8512090087429657,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3439626313968467,
        "N": 11,
        "Q": 3,
        "cost": 0.31207473720630663,
        "binding_value": 0.6371245152923104,
        "error_bound": 5.969302389859139e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8512090087429657,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 37,
        "Q": 4,
        "cost": 0.30000000000000016,
        "binding_value": 0.011552776743643705,
        "error_bound": 1.101336290929011e-12,
        "compressed_states": 7807
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8512174030265092,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499898969615443,
    "N": 37,
    "Q": 4,
    "cost": 0.3000202060769114,
    "binding_value": 0.011556855399413599,
    "error_bound": 1.101398428096199e-12,
    "compressed_states": 7807,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8512174030265092,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2796586007036388,
        "N": 3,
        "Q": 1,
        "cost": 0.4406827985927224,
        "binding_value": 1.3619370470045453,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8512174030265092,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32989775126147397,
        "N": 6,
        "Q": 2,
        "cost": 0.34020449747705206,
        "binding_value": 1.1640970717139225,
        "error_bound": 1.4924097941682915e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8512174030265092,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34395702147756263,
        "N": 11,
        "Q": 3,
        "cost": 0.31208595704487474,
        "binding_value": 0.6372003381381751,
        "error_bound": 2.984819588336583e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8512174030265092,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499898969615443,
        "N": 37,
        "Q": 4,
        "cost": 0.3000202060769114,
        "binding_value": 0.011556855399413599,
        "error_bound": 1.101398428096199e-12,
        "compressed_states": 7807
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.851436393020003,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34999999999999987,
    "N": 35,
    "Q": 4,
    "cost": 0.30000000000000027,
    "binding_value": 0.016101787777236313,
    "error_bound": 8.818197105527162e-13,
    "compressed_states": 6580,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.851436393020003,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2796123200833409,
        "N": 3,
        "Q": 1,
        "cost": 0.44077535983331817,
        "binding_value": 1.364420659259413,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.851436393020003,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32981151925525237,
        "N": 6,
        "Q": 2,
        "cost": 0.34037696148949526,
        "binding_value": 1.166708124873014,
        "error_bound": 2.9892193578058175e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.851436393020003,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34381064228174085,
        "N": 11,
        "Q": 3,
        "cost": 0.3123787154365183,
        "binding_value": 0.6391820277358919,
        "error_bound": 5.978438715611635e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.851436393020003,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34999999999999987,
        "N": 35,
        "Q": 4,
        "cost": 0.30000000000000027,
        "binding_value": 0.016101787777236313,
        "error_bound": 8.818197105527162e-13,
        "compressed_states": 6580
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8515131193660362,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34990817558454596,
    "N": 35,
    "Q": 4,
    "cost": 0.3001836488309081,
    "binding_value": 0.016150934541054613,
    "error_bound": 8.912476575054977e-13,
    "compressed_states": 6580,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8515131193660362,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27959610684105124,
        "N": 3,
        "Q": 1,
        "cost": 0.4408077863178975,
        "binding_value": 1.3652925588680198,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8515131193660362,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3297813063052381,
        "N": 6,
        "Q": 2,
        "cost": 0.3404373873895238,
        "binding_value": 1.167624836996913,
        "error_bound": 2.990763951360731e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8515131193660362,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3437593435948219,
        "N": 11,
        "Q": 3,
        "cost": 0.3124813128103562,
        "binding_value": 0.6398779963033551,
        "error_bound": 5.981527902721462e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8515131193660362,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34990817558454596,
        "N": 35,
        "Q": 4,
        "cost": 0.3001836488309081,
        "binding_value": 0.016150934541054613,
        "error_bound": 8.912476575054977e-13,
        "compressed_states": 6580
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8517555148822525,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 33,
    "Q": 4,
    "cost": 0.30000000000000004,
    "binding_value": 0.022502106183522462,
    "error_bound": 8.118222797548048e-13,
    "compressed_states": 5489,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8517555148822525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2795448919246415,
        "N": 3,
        "Q": 1,
        "cost": 0.440910216150717,
        "binding_value": 1.368053001335299,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8517555148822525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32968585588359284,
        "N": 6,
        "Q": 2,
        "cost": 0.3406282882328143,
        "binding_value": 1.1705274054264945,
        "error_bound": 0.0,
        "compressed_states": 6
      },
      {
        "beta": 0.8517555148822525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34359723682361976,
        "N": 11,
        "Q": 3,
        "cost": 0.3128055263527605,
        "binding_value": 0.642082376875391,
        "error_bound": 5.9913083376738356e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8517555148822525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 33,
        "Q": 4,
        "cost": 0.30000000000000004,
        "binding_value": 0.022502106183522462,
        "error_bound": 8.118222797548048e-13,
        "compressed_states": 5489
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8519575587676554,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3497599261368033,
    "N": 33,
    "Q": 4,
    "cost": 0.3004801477263934,
    "binding_value": 0.022672774211034988,
    "error_bound": 8.399279133938683e-13,
    "compressed_states": 5489,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8519575587676554,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2795022100859785,
        "N": 3,
        "Q": 1,
        "cost": 0.44099557982804305,
        "binding_value": 1.370360807105528,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8519575587676554,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32960629394843827,
        "N": 6,
        "Q": 2,
        "cost": 0.34078741210312347,
        "binding_value": 1.1729543218935323,
        "error_bound": 2.999742547835244e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8519575587676554,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.343462066336041,
        "N": 11,
        "Q": 3,
        "cost": 0.31307586732791803,
        "binding_value": 0.6439263895587557,
        "error_bound": 2.999742547835244e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8519575587676554,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3497599261368033,
        "N": 33,
        "Q": 4,
        "cost": 0.3004801477263934,
        "binding_value": 0.022672774211034988,
        "error_bound": 8.399279133938683e-13,
        "compressed_states": 5489
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8519610616762665,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000001,
    "N": 32,
    "Q": 4,
    "cost": 0.2999999999999998,
    "binding_value": 0.02663452601871769,
    "error_bound": 8.219489066641694e-13,
    "compressed_states": 4992,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8519610616762665,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27950147015405236,
        "N": 3,
        "Q": 1,
        "cost": 0.4409970596918953,
        "binding_value": 1.3704008738277142,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8519610616762665,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3296049145449366,
        "N": 6,
        "Q": 2,
        "cost": 0.34079017091012676,
        "binding_value": 1.1729964588639128,
        "error_bound": 2.999813527971421e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8519610616762665,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3434597224383578,
        "N": 11,
        "Q": 3,
        "cost": 0.31308055512328437,
        "binding_value": 0.6439584129281267,
        "error_bound": 2.999813527971421e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8519610616762665,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000001,
        "N": 32,
        "Q": 4,
        "cost": 0.2999999999999998,
        "binding_value": 0.02663452601871769,
        "error_bound": 8.219489066641694e-13,
        "compressed_states": 4992
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.851975,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499835241174981,
    "N": 32,
    "Q": 4,
    "cost": 0.3000329517650038,
    "binding_value": 0.026647984291569872,
    "error_bound": 8.280264949746145e-13,
    "compressed_states": 4992,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.851975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27949852593184904,
        "N": 3,
        "Q": 1,
        "cost": 0.4410029481363019,
        "binding_value": 1.3705603209289976,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.851975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3295994257967363,
        "N": 6,
        "Q": 2,
        "cost": 0.3408011484065274,
        "binding_value": 1.1731641453830342,
        "error_bound": 3.000095996284835e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.851975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3434503957678107,
        "N": 11,
        "Q": 3,
        "cost": 0.31309920846437855,
        "binding_value": 0.6440858541414443,
        "error_bound": 6.00019199256967e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.851975,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499835241174981,
        "N": 32,
        "Q": 4,
        "cost": 0.3000329517650038,
        "binding_value": 0.026647984291569872,
        "error_bound": 8.280264949746145e-13,
        "compressed_states": 4992
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8524964141304938,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 30,
    "Q": 4,
    "cost": 0.30000000000000016,
    "binding_value": 0.037434501065553585,
    "error_bound": 9.634243555118787e-13,
    "compressed_states": 4090,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8524964141304938,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2793884092544862,
        "N": 3,
        "Q": 1,
        "cost": 0.44122318149102757,
        "binding_value": 1.3765466327821076,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8524964141304938,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32939409557766886,
        "N": 6,
        "Q": 2,
        "cost": 0.3412118088446623,
        "binding_value": 1.1794607020104784,
        "error_bound": 3.0107011109746207e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8524964141304938,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3431013437158323,
        "N": 11,
        "Q": 3,
        "cost": 0.31379731256833543,
        "binding_value": 0.6488739329711339,
        "error_bound": 6.021402221949241e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8524964141304938,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 30,
        "Q": 4,
        "cost": 0.30000000000000016,
        "binding_value": 0.037434501065553585,
        "error_bound": 9.634243555118787e-13,
        "compressed_states": 4090
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8526255177381591,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3498490160567035,
    "N": 30,
    "Q": 4,
    "cost": 0.300301967886593,
    "binding_value": 0.037598874696355686,
    "error_bound": 9.82348369875196e-13,
    "compressed_states": 4090,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8526255177381591,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2793611509009489,
        "N": 3,
        "Q": 1,
        "cost": 0.44127769819810225,
        "binding_value": 1.3780353909194842,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8526255177381591,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32934325422357463,
        "N": 6,
        "Q": 2,
        "cost": 0.34131349155285073,
        "binding_value": 1.1810268877439827,
        "error_bound": 3.0133385578993743e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8526255177381591,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34301487130245234,
        "N": 11,
        "Q": 3,
        "cost": 0.3139702573950953,
        "binding_value": 0.6500657227870339,
        "error_bound": 9.040015673698124e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8526255177381591,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3498490160567035,
        "N": 30,
        "Q": 4,
        "cost": 0.300301967886593,
        "binding_value": 0.037598874696355686,
        "error_bound": 9.82348369875196e-13,
        "compressed_states": 4090
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8532583666091251,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35000000000000003,
    "N": 28,
    "Q": 4,
    "cost": 0.29999999999999993,
    "binding_value": 0.05289906866185793,
    "error_bound": 8.655315542168143e-13,
    "compressed_states": 3304,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8532583666091251,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27922757334929266,
        "N": 3,
        "Q": 1,
        "cost": 0.4415448533014147,
        "binding_value": 1.3853709097789633,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8532583666091251,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3290940310863304,
        "N": 6,
        "Q": 2,
        "cost": 0.3418119378273392,
        "binding_value": 1.1887454788929415,
        "error_bound": 1.5131670528265985e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8532583666091251,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3425907312158269,
        "N": 11,
        "Q": 3,
        "cost": 0.3148185375683462,
        "binding_value": 0.6559439088728763,
        "error_bound": 6.052668211306394e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8532583666091251,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35000000000000003,
        "N": 28,
        "Q": 4,
        "cost": 0.29999999999999993,
        "binding_value": 0.05289906866185793,
        "error_bound": 8.655315542168143e-13,
        "compressed_states": 3304
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.85345,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3497790144285421,
    "N": 28,
    "Q": 4,
    "cost": 0.3004419711429158,
    "binding_value": 0.05322086299484871,
    "error_bound": 8.909056819919375e-13,
    "compressed_states": 3304,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.85345,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27918713751969204,
        "N": 3,
        "Q": 1,
        "cost": 0.4416257249606159,
        "binding_value": 1.3876046567344587,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.85345,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32901856192531964,
        "N": 6,
        "Q": 2,
        "cost": 0.3419628761493607,
        "binding_value": 1.1910963888891966,
        "error_bound": 3.0302914353467264e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.85345,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3424622109605455,
        "N": 11,
        "Q": 3,
        "cost": 0.31507557807890896,
        "binding_value": 0.6577358219461965,
        "error_bound": 6.060582870693453e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.85345,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3497790144285421,
        "N": 28,
        "Q": 4,
        "cost": 0.3004419711429158,
        "binding_value": 0.05322086299484871,
        "error_bound": 8.909056819919375e-13,
        "compressed_states": 3304
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8536294097977984,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34957189234771735,
    "N": 28,
    "Q": 4,
    "cost": 0.3008562153045653,
    "binding_value": 0.05352387453562319,
    "error_bound": 9.223377429025934e-13,
    "compressed_states": 3304,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8536294097977984,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2791492863695714,
        "N": 3,
        "Q": 1,
        "cost": 0.44170142726085715,
        "binding_value": 1.3897012125914328,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8536294097977984,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32894790596703927,
        "N": 6,
        "Q": 2,
        "cost": 0.34210418806592147,
        "binding_value": 1.1933031283195392,
        "error_bound": 3.0340057332322153e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8536294097977984,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3423418523933032,
        "N": 11,
        "Q": 3,
        "cost": 0.31531629521339355,
        "binding_value": 0.6594184989601158,
        "error_bound": 3.0340057332322153e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8536294097977984,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34957189234771735,
        "N": 28,
        "Q": 4,
        "cost": 0.3008562153045653,
        "binding_value": 0.05352387453562319,
        "error_bound": 9.223377429025934e-13,
        "compressed_states": 3304
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8543523164897966,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 26,
    "Q": 4,
    "cost": 0.30000000000000016,
    "binding_value": 0.07529714187684779,
    "error_bound": 1.0031422849951137e-12,
    "compressed_states": 2626,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8543523164897966,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.27899682361737527,
        "N": 3,
        "Q": 1,
        "cost": 0.44200635276524947,
        "binding_value": 1.3982012298889959,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8543523164897966,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32866320115920333,
        "N": 6,
        "Q": 2,
        "cost": 0.34267359768159333,
        "binding_value": 1.2022519897709865,
        "error_bound": 0.0,
        "compressed_states": 6
      },
      {
        "beta": 0.8543523164897966,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3418565315770008,
        "N": 11,
        "Q": 3,
        "cost": 0.3162869368459984,
        "binding_value": 0.6662486021896593,
        "error_bound": 6.098129392067561e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8543523164897966,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 26,
        "Q": 4,
        "cost": 0.30000000000000016,
        "binding_value": 0.07529714187684779,
        "error_bound": 1.0031422849951137e-12,
        "compressed_states": 2626
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8549249999999999,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34935087831474865,
    "N": 26,
    "Q": 4,
    "cost": 0.3012982433705027,
    "binding_value": 0.07657475841511417,
    "error_bound": 1.1111796186494754e-12,
    "compressed_states": 2626,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8549249999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2788761037637529,
        "N": 3,
        "Q": 1,
        "cost": 0.44224779247249424,
        "binding_value": 1.4049949299484246,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8549249999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32843765239051287,
        "N": 6,
        "Q": 2,
        "cost": 0.34312469521897426,
        "binding_value": 1.2094068613799736,
        "error_bound": 0.0,
        "compressed_states": 6
      },
      {
        "beta": 0.8549249999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34147166343128355,
        "N": 11,
        "Q": 3,
        "cost": 0.3170566731374329,
        "binding_value": 0.6717168262259491,
        "error_bound": 6.122201755644493e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8549249999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34935087831474865,
        "N": 26,
        "Q": 4,
        "cost": 0.3012982433705027,
        "binding_value": 0.07657475841511417,
        "error_bound": 1.1111796186494754e-12,
        "compressed_states": 2626
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.855940875700266,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 24,
    "Q": 4,
    "cost": 0.30000000000000016,
    "binding_value": 0.1082436948884706,
    "error_bound": 1.054279001812604e-12,
    "compressed_states": 2048,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.855940875700266,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2786620919251588,
        "N": 3,
        "Q": 1,
        "cost": 0.44267581614968243,
        "binding_value": 1.4171788295617949,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.855940875700266,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3280375412814169,
        "N": 6,
        "Q": 2,
        "cost": 0.34392491743716624,
        "binding_value": 1.2222438045315143,
        "error_bound": 1.541343569901468e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.855940875700266,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3407880902804546,
        "N": 11,
        "Q": 3,
        "cost": 0.3184238194390908,
        "binding_value": 0.6815438012423966,
        "error_bound": 3.082687139802936e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.855940875700266,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 24,
        "Q": 4,
        "cost": 0.30000000000000016,
        "binding_value": 0.1082436948884706,
        "error_bound": 1.054279001812604e-12,
        "compressed_states": 2048
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8564,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34949192346009633,
    "N": 24,
    "Q": 4,
    "cost": 0.30101615307980734,
    "binding_value": 0.10960134316585741,
    "error_bound": 1.1442410003100503e-12,
    "compressed_states": 2048,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8564,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.2785654246110369,
        "N": 3,
        "Q": 1,
        "cost": 0.4428691507779262,
        "binding_value": 1.4227417906757271,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8564,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3278567065115565,
        "N": 6,
        "Q": 2,
        "cost": 0.34428658697688697,
        "binding_value": 1.228107168713401,
        "error_bound": 3.092543244081217e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8564,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.340478791510596,
        "N": 11,
        "Q": 3,
        "cost": 0.319042416978808,
        "binding_value": 0.6860391400552026,
        "error_bound": 6.185086488162434e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8564,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34949192346009633,
        "N": 24,
        "Q": 4,
        "cost": 0.30101615307980734,
        "binding_value": 0.10960134316585741,
        "error_bound": 1.1442410003100503e-12,
        "compressed_states": 2048
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8571428571428571,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 2,
    "Q": 1,
    "cost": 0.30000000000000004,
    "binding_value": 2.0999999999999988,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8571428571428571,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 2,
        "Q": 1,
        "cost": 0.30000000000000004,
        "binding_value": 2.0999999999999988,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8571428571428571,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32756411278794056,
        "N": 6,
        "Q": 2,
        "cost": 0.34487177442411887,
        "binding_value": 1.237676647735192,
        "error_bound": 3.108624468950437e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8571428571428571,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33997788162002424,
        "N": 11,
        "Q": 3,
        "cost": 0.32004423675995153,
        "binding_value": 0.6933849108244478,
        "error_bound": 6.217248937900874e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8571428571428571,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34983994431738485,
        "N": 23,
        "Q": 4,
        "cost": 0.3003201113652303,
        "binding_value": 0.13091169085548926,
        "error_bound": 1.2838619056765306e-12,
        "compressed_states": 1794
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8571428571428615,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999994,
    "N": 2,
    "Q": 1,
    "cost": 0.30000000000000115,
    "binding_value": 2.100000000000072,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8571428571428615,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999994,
        "N": 2,
        "Q": 1,
        "cost": 0.30000000000000115,
        "binding_value": 2.100000000000072,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8571428571428615,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32756411278793873,
        "N": 6,
        "Q": 2,
        "cost": 0.34487177442412253,
        "binding_value": 1.2376766477352492,
        "error_bound": 3.1086244689505338e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8571428571428615,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33997788162002124,
        "N": 11,
        "Q": 3,
        "cost": 0.3200442367599575,
        "binding_value": 0.693384910824492,
        "error_bound": 4.662936703425801e-15,
        "compressed_states": 56
      },
      {
        "beta": 0.8571428571428615,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34983994431737997,
        "N": 23,
        "Q": 4,
        "cost": 0.30032011136524006,
        "binding_value": 0.13091169085550441,
        "error_bound": 1.2838619056765706e-12,
        "compressed_states": 1794
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8578749999999999,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34991033547653416,
    "N": 2,
    "Q": 1,
    "cost": 0.3001793290469317,
    "binding_value": 2.1120797118517616,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8578749999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34991033547653416,
        "N": 2,
        "Q": 1,
        "cost": 0.3001793290469317,
        "binding_value": 2.1120797118517616,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8578749999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32727573362683643,
        "N": 6,
        "Q": 2,
        "cost": 0.34544853274632714,
        "binding_value": 1.2472093987352557,
        "error_bound": 3.1246382399300787e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8578749999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3497128866796605,
        "N": 10,
        "Q": 3,
        "cost": 0.300574226640679,
        "binding_value": 0.8414130464650618,
        "error_bound": 6.249276479860157e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.8578749999999999,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3490400996034402,
        "N": 23,
        "Q": 4,
        "cost": 0.30191980079311964,
        "binding_value": 0.13343233077866076,
        "error_bound": 9.998842367776251e-13,
        "compressed_states": 1794
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8593500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34972983370346405,
    "N": 2,
    "Q": 1,
    "cost": 0.3005403325930719,
    "binding_value": 2.136795823626534,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8593500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34972983370346405,
        "N": 2,
        "Q": 1,
        "cost": 0.3005403325930719,
        "binding_value": 2.136795823626534,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8593500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3266947430941176,
        "N": 6,
        "Q": 2,
        "cost": 0.3466105138117648,
        "binding_value": 1.266726146565785,
        "error_bound": 3.157406397796394e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8593500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3488161258984957,
        "N": 10,
        "Q": 3,
        "cost": 0.3023677482030086,
        "binding_value": 0.8583163529845994,
        "error_bound": 6.314812795592788e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.8593500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3488525681535897,
        "N": 22,
        "Q": 4,
        "cost": 0.30229486369282055,
        "binding_value": 0.16201814350487215,
        "error_bound": 9.661663577256965e-13,
        "compressed_states": 1562
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.860825,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34954951805860196,
    "N": 2,
    "Q": 1,
    "cost": 0.3009009638827961,
    "binding_value": 2.1620331516637035,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.860825,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34954951805860196,
        "N": 2,
        "Q": 1,
        "cost": 0.3009009638827961,
        "binding_value": 2.1620331516637035,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.860825,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3261137442907953,
        "N": 6,
        "Q": 2,
        "cost": 0.34777251141840937,
        "binding_value": 1.2866705414945812,
        "error_bound": 3.1908691205321536e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.860825,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3479175358488954,
        "N": 10,
        "Q": 3,
        "cost": 0.3041649283022092,
        "binding_value": 0.8756270864815845,
        "error_bound": 6.381738241064307e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.860825,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3489813873355344,
        "N": 21,
        "Q": 4,
        "cost": 0.3020372253289312,
        "binding_value": 0.19624285161430813,
        "error_bound": 1.0370324641729499e-12,
        "compressed_states": 1351
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8618036480254063,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3500000000000001,
    "N": 20,
    "Q": 4,
    "cost": 0.2999999999999998,
    "binding_value": 0.23447941153132118,
    "error_bound": 2.249425852805387e-14,
    "compressed_states": 1160,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8618036480254063,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34942998297244543,
        "N": 2,
        "Q": 1,
        "cost": 0.30114003405510914,
        "binding_value": 2.1790736857545365,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8618036480254063,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3257282573255308,
        "N": 6,
        "Q": 2,
        "cost": 0.3485434853489384,
        "binding_value": 1.300146135248772,
        "error_bound": 3.213465504007696e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8618036480254063,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3473203366996692,
        "N": 10,
        "Q": 3,
        "cost": 0.30535932660066156,
        "binding_value": 0.8873438248523551,
        "error_bound": 4.820198256011544e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.8618036480254063,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3500000000000001,
        "N": 20,
        "Q": 4,
        "cost": 0.2999999999999998,
        "binding_value": 0.23447941153132118,
        "error_bound": 2.249425852805387e-14,
        "compressed_states": 1160
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8623000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34948810976955064,
    "N": 20,
    "Q": 4,
    "cost": 0.3010237804608987,
    "binding_value": 0.23715519481563976,
    "error_bound": 1.935029236819446e-14,
    "compressed_states": 1160,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8623000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3493693882542011,
        "N": 2,
        "Q": 1,
        "cost": 0.3012612234915978,
        "binding_value": 2.187808449466941,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8623000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32553274661416226,
        "N": 6,
        "Q": 2,
        "cost": 0.3489345067716755,
        "binding_value": 1.3070562756042725,
        "error_bound": 0.0,
        "compressed_states": 6
      },
      {
        "beta": 0.8623000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34701714926084554,
        "N": 10,
        "Q": 3,
        "cost": 0.3059657014783089,
        "binding_value": 0.8933583483304337,
        "error_bound": 6.4500974560648195e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.8623000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34948810976955064,
        "N": 20,
        "Q": 4,
        "cost": 0.3010237804608987,
        "binding_value": 0.23715519481563976,
        "error_bound": 1.935029236819446e-14,
        "compressed_states": 1160
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.863775,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3491894440031078,
    "N": 2,
    "Q": 1,
    "cost": 0.3016211119937844,
    "binding_value": 2.214139196137158,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.863775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3491894440031078,
        "N": 2,
        "Q": 1,
        "cost": 0.3016211119937844,
        "binding_value": 2.214139196137158,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.863775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32495175948169325,
        "N": 6,
        "Q": 2,
        "cost": 0.3500964810366135,
        "binding_value": 1.3278976342539908,
        "error_bound": 3.2599685068824555e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.863775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34611499923352573,
        "N": 10,
        "Q": 3,
        "cost": 0.30777000153294853,
        "binding_value": 0.9115238056315221,
        "error_bound": 6.519937013764911e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.863775,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34796043989919534,
        "N": 20,
        "Q": 4,
        "cost": 0.3040791202016093,
        "binding_value": 0.24529186107259507,
        "error_bound": 2.93397165619421e-14,
        "compressed_states": 1160
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8652500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3490096850187593,
    "N": 2,
    "Q": 1,
    "cost": 0.30198062996248143,
    "binding_value": 2.241043636085207,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8652500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3490096850187593,
        "N": 2,
        "Q": 1,
        "cost": 0.30198062996248143,
        "binding_value": 2.241043636085207,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8652500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3243707923313468,
        "N": 6,
        "Q": 2,
        "cost": 0.3512584153373064,
        "binding_value": 1.3492095285652053,
        "error_bound": 3.2956527632657726e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8652500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34521111923696546,
        "N": 10,
        "Q": 3,
        "cost": 0.3095777615260691,
        "binding_value": 0.930137722242491,
        "error_bound": 4.943479144898659e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.8652500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34896121112701917,
        "N": 19,
        "Q": 4,
        "cost": 0.30207757774596167,
        "binding_value": 0.29537416107971043,
        "error_bound": 1.9773916579594635e-14,
        "compressed_states": 988
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.866725,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34883011101518285,
    "N": 2,
    "Q": 1,
    "cost": 0.3023397779696343,
    "binding_value": 2.2685408213816114,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.866725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34883011101518285,
        "N": 2,
        "Q": 1,
        "cost": 0.3023397779696343,
        "binding_value": 2.2685408213816114,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.866725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3237898546218859,
        "N": 6,
        "Q": 2,
        "cost": 0.35242029075622816,
        "binding_value": 1.3710075300649671,
        "error_bound": 3.3321268793852e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.866725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34430554311383615,
        "N": 10,
        "Q": 3,
        "cost": 0.3113889137723277,
        "binding_value": 0.9492149918735598,
        "error_bound": 6.6642537587704e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.866725,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3474677729734409,
        "N": 19,
        "Q": 4,
        "cost": 0.3050644540531182,
        "binding_value": 0.3050603006549625,
        "error_bound": 3.9985522552622396e-14,
        "compressed_states": 988
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8672442285280996,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 18,
    "Q": 4,
    "cost": 0.30000000000000016,
    "binding_value": 0.35891738085890457,
    "error_bound": 1.839837641026651e-14,
    "compressed_states": 834,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8672442285280996,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3487669414590993,
        "N": 2,
        "Q": 1,
        "cost": 0.3024661170818014,
        "binding_value": 2.2783651040423694,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8672442285280996,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32358536208620176,
        "N": 6,
        "Q": 2,
        "cost": 0.3528292758275965,
        "binding_value": 1.3787995397857646,
        "error_bound": 3.3451593473211832e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8672442285280996,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3439863655515202,
        "N": 10,
        "Q": 3,
        "cost": 0.31202726889695964,
        "binding_value": 0.9560437051207314,
        "error_bound": 6.6903186946423664e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.8672442285280996,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 18,
        "Q": 4,
        "cost": 0.30000000000000016,
        "binding_value": 0.35891738085890457,
        "error_bound": 1.839837641026651e-14,
        "compressed_states": 834
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8682000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3490642752768091,
    "N": 18,
    "Q": 4,
    "cost": 0.3018714494463818,
    "binding_value": 0.36615665698477357,
    "error_bound": 2.3585921615708956e-14,
    "compressed_states": 834,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8682000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34865072170699396,
        "N": 2,
        "Q": 1,
        "cost": 0.3026985565860121,
        "binding_value": 2.296650656950018,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8682000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3232089558332156,
        "N": 6,
        "Q": 2,
        "cost": 0.35358208833356874,
        "binding_value": 1.3933079076556787,
        "error_bound": 3.369417373672708e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8682000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3433983050813853,
        "N": 10,
        "Q": 3,
        "cost": 0.3132033898372294,
        "binding_value": 0.9687711734087534,
        "error_bound": 6.738834747345416e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.8682000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3490642752768091,
        "N": 18,
        "Q": 4,
        "cost": 0.3018714494463818,
        "binding_value": 0.36615665698477357,
        "error_bound": 2.3585921615708956e-14,
        "compressed_states": 834
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.869675,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3484715168093948,
    "N": 2,
    "Q": 1,
    "cost": 0.3030569663812104,
    "binding_value": 2.3253939488295443,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.869675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3484715168093948,
        "N": 2,
        "Q": 1,
        "cost": 0.3030569663812104,
        "binding_value": 2.3253939488295443,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.869675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3226281054667415,
        "N": 6,
        "Q": 2,
        "cost": 0.35474378906651705,
        "binding_value": 1.4161276670956089,
        "error_bound": 3.4075519650877615e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.869675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.342489439733524,
        "N": 10,
        "Q": 3,
        "cost": 0.31502112053295195,
        "binding_value": 0.9888225286294186,
        "error_bound": 6.815103930175523e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.869675,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3476136473849906,
        "N": 18,
        "Q": 4,
        "cost": 0.30477270523001876,
        "binding_value": 0.377630346519575,
        "error_bound": 2.0445311790526568e-14,
        "compressed_states": 834
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.87,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3484320557491289,
    "N": 2,
    "Q": 1,
    "cost": 0.3031358885017422,
    "binding_value": 2.331814526936478,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.87,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3484320557491289,
        "N": 2,
        "Q": 1,
        "cost": 0.3031358885017422,
        "binding_value": 2.331814526936478,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.87,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.32250012894494157,
        "N": 6,
        "Q": 2,
        "cost": 0.35499974211011687,
        "binding_value": 1.421227331517299,
        "error_bound": 3.4160708450004814e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.87,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34228896595660113,
        "N": 10,
        "Q": 3,
        "cost": 0.31542206808679774,
        "binding_value": 0.9933088741607852,
        "error_bound": 6.832141690000963e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.87,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34729295267033505,
        "N": 18,
        "Q": 4,
        "cost": 0.3054140946593299,
        "binding_value": 0.3802087916879747,
        "error_bound": 1.7080354225002408e-14,
        "compressed_states": 834
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.871072133770656,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.35,
    "N": 17,
    "Q": 4,
    "cost": 0.30000000000000004,
    "binding_value": 0.4512578985458015,
    "error_bound": 2.0666868513596217e-14,
    "compressed_states": 697,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.871072133770656,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3483019420646437,
        "N": 2,
        "Q": 1,
        "cost": 0.3033961158707126,
        "binding_value": 2.3532237424220974,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.871072133770656,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3220779718597177,
        "N": 6,
        "Q": 2,
        "cost": 0.3558440562805646,
        "binding_value": 1.4382378370178641,
        "error_bound": 0.0,
        "compressed_states": 6
      },
      {
        "beta": 0.871072133770656,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3416270849485713,
        "N": 10,
        "Q": 3,
        "cost": 0.3167458301028574,
        "binding_value": 1.0082874092364922,
        "error_bound": 6.888956171198739e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.871072133770656,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 17,
        "Q": 4,
        "cost": 0.30000000000000004,
        "binding_value": 0.4512578985458015,
        "error_bound": 2.0666868513596217e-14,
        "compressed_states": 697
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.8711500000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34992635646350423,
    "N": 17,
    "Q": 4,
    "cost": 0.30014728707299154,
    "binding_value": 0.45196048328592153,
    "error_bound": 1.7232798209160377e-14,
    "compressed_states": 697,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8711500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34829249603817286,
        "N": 2,
        "Q": 1,
        "cost": 0.3034150079236543,
        "binding_value": 2.3547924557520723,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8711500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3220473130457455,
        "N": 6,
        "Q": 2,
        "cost": 0.35590537390850896,
        "binding_value": 1.439484593191463,
        "error_bound": 0.0,
        "compressed_states": 6
      },
      {
        "beta": 0.8711500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34157898204307685,
        "N": 10,
        "Q": 3,
        "cost": 0.3168420359138463,
        "binding_value": 1.0093860625327744,
        "error_bound": 6.893119283664151e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.8711500000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34992635646350423,
        "N": 17,
        "Q": 4,
        "cost": 0.30014728707299154,
        "binding_value": 0.45196048328592153,
        "error_bound": 1.7232798209160377e-14,
        "compressed_states": 697
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.872625,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34852762004647575,
    "N": 17,
    "Q": 4,
    "cost": 0.3029447599070485,
    "binding_value": 0.4654922629285992,
    "error_bound": 2.0918824409031408e-14,
    "compressed_states": 697,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.872625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34811365910969927,
        "N": 2,
        "Q": 1,
        "cost": 0.30377268178060146,
        "binding_value": 2.384868944303052,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.872625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3214665881157849,
        "N": 6,
        "Q": 2,
        "cost": 0.35706682376843024,
        "binding_value": 1.4633972949227427,
        "error_bound": 3.4864707348385678e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.872625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.340666967364207,
        "N": 10,
        "Q": 3,
        "cost": 0.31866606527158603,
        "binding_value": 1.030479566455889,
        "error_bound": 6.9729414696771356e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.872625,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34852762004647575,
        "N": 17,
        "Q": 4,
        "cost": 0.3029447599070485,
        "binding_value": 0.4654922629285992,
        "error_bound": 2.0918824409031408e-14,
        "compressed_states": 697
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8741000000000001,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34793500574092756,
    "N": 2,
    "Q": 1,
    "cost": 0.3041299885181449,
    "binding_value": 2.41564724795985,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8741000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34793500574092756,
        "N": 2,
        "Q": 1,
        "cost": 0.3041299885181449,
        "binding_value": 2.41564724795985,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8741000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3208859402451087,
        "N": 6,
        "Q": 2,
        "cost": 0.3582281195097826,
        "binding_value": 1.4878852537384564,
        "error_bound": 7.05463399285247e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.8741000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3397534314350237,
        "N": 10,
        "Q": 3,
        "cost": 0.32049313712995264,
        "binding_value": 1.0521216642354205,
        "error_bound": 7.05463399285247e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.8741000000000001,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34712185828955305,
        "N": 17,
        "Q": 4,
        "cost": 0.3057562834208939,
        "binding_value": 0.47945824906279794,
        "error_bound": 2.821853597140988e-14,
        "compressed_states": 697
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.875575,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34775653564939185,
    "N": 2,
    "Q": 1,
    "cost": 0.3044869287012163,
    "binding_value": 2.4471523303292444,
    "error_bound": 0.0,
    "compressed_states": 1,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.875575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34775653564939185,
        "N": 2,
        "Q": 1,
        "cost": 0.3044869287012163,
        "binding_value": 2.4471523303292444,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.875575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3203053790250981,
        "N": 6,
        "Q": 2,
        "cost": 0.3593892419498038,
        "binding_value": 1.5129688752893096,
        "error_bound": 3.569131684549428e-15,
        "compressed_states": 6
      },
      {
        "beta": 0.875575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.33883841038038853,
        "N": 10,
        "Q": 3,
        "cost": 0.32232317923922293,
        "binding_value": 1.0743318616550896,
        "error_bound": 3.569131684549428e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.875575,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3457091499057764,
        "N": 17,
        "Q": 4,
        "cost": 0.3085817001884472,
        "binding_value": 0.49387473684419747,
        "error_bound": 2.1414790107296568e-14,
        "compressed_states": 697
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.8759570878077617,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3499999999999999,
    "N": 5,
    "Q": 2,
    "cost": 0.30000000000000016,
    "binding_value": 1.896463916079447,
    "error_bound": 3.580125635568967e-15,
    "compressed_states": 5,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.8759570878077617,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.347710334149062,
        "N": 2,
        "Q": 1,
        "cost": 0.304579331701876,
        "binding_value": 2.455435190281952,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.8759570878077617,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3499999999999999,
        "N": 5,
        "Q": 2,
        "cost": 0.30000000000000016,
        "binding_value": 1.896463916079447,
        "error_bound": 3.580125635568967e-15,
        "compressed_states": 5
      },
      {
        "beta": 0.8759570878077617,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3386011432555852,
        "N": 10,
        "Q": 3,
        "cost": 0.3227977134888296,
        "binding_value": 1.0801803780929662,
        "error_bound": 3.580125635568967e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.8759570878077617,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3453420753775583,
        "N": 17,
        "Q": 4,
        "cost": 0.3093158492448834,
        "binding_value": 0.49768476313789045,
        "error_bound": 2.5060879448982767e-14,
        "compressed_states": 697
      }
    ],
    "at_threshold": true
  },
  {
    "beta": 0.87705,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34966430067424753,
    "N": 5,
    "Q": 2,
    "cost": 0.30067139865150494,
    "binding_value": 1.9186502759251494,
    "error_bound": 3.61194965311153e-15,
    "compressed_states": 5,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.87705,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3475782485532055,
        "N": 2,
        "Q": 1,
        "cost": 0.30484350289358897,
        "binding_value": 2.479410352936876,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.87705,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34966430067424753,
        "N": 5,
        "Q": 2,
        "cost": 0.30067139865150494,
        "binding_value": 1.9186502759251494,
        "error_bound": 3.61194965311153e-15,
        "compressed_states": 5
      },
      {
        "beta": 0.87705,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.337921940714929,
        "N": 10,
        "Q": 3,
        "cost": 0.32415611857014204,
        "binding_value": 1.0971305994572662,
        "error_bound": 3.61194965311153e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.87705,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3490191804748575,
        "N": 16,
        "Q": 4,
        "cost": 0.30196163905028495,
        "binding_value": 0.5880482962967556,
        "error_bound": 1.805974826555765e-14,
        "compressed_states": 576
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.878525,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.3492112607688209,
    "N": 5,
    "Q": 2,
    "cost": 0.30157747846235816,
    "binding_value": 1.9492327780512104,
    "error_bound": 0.0,
    "compressed_states": 5,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.878525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34740014417105985,
        "N": 2,
        "Q": 1,
        "cost": 0.3051997116578803,
        "binding_value": 2.5124487479553848,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.878525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3492112607688209,
        "N": 5,
        "Q": 2,
        "cost": 0.30157747846235816,
        "binding_value": 1.9492327780512104,
        "error_bound": 0.0,
        "compressed_states": 5
      },
      {
        "beta": 0.878525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3370040593462752,
        "N": 10,
        "Q": 3,
        "cost": 0.3259918813074496,
        "binding_value": 1.120539310221693,
        "error_bound": 7.311614897716611e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.878525,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34766965180312015,
        "N": 16,
        "Q": 4,
        "cost": 0.3046606963937597,
        "binding_value": 0.6049637756309054,
        "error_bound": 2.193484469314983e-14,
        "compressed_states": 576
      }
    ],
    "at_threshold": false
  },
  {
    "beta": 0.88,
    "ell": 0.3,
    "p": 0.5,
    "payoff": 0.34875825046062386,
    "N": 5,
    "Q": 2,
    "cost": 0.30248349907875227,
    "binding_value": 1.980574853815852,
    "error_bound": 0.0,
    "compressed_states": 5,
    "ceiling": 0.35,
    "eligible_quotas": 4,
    "candidates": [
      {
        "beta": 0.88,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3472222222222222,
        "N": 2,
        "Q": 1,
        "cost": 0.3055555555555556,
        "binding_value": 2.5462962962962963,
        "error_bound": 0.0,
        "compressed_states": 1
      },
      {
        "beta": 0.88,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34875825046062386,
        "N": 5,
        "Q": 2,
        "cost": 0.30248349907875227,
        "binding_value": 1.980574853815852,
        "error_bound": 0.0,
        "compressed_states": 5
      },
      {
        "beta": 0.88,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3360848035785316,
        "N": 10,
        "Q": 3,
        "cost": 0.3278303928429368,
        "binding_value": 1.1445804794443655,
        "error_bound": 3.700743415417189e-15,
        "compressed_states": 46
      },
      {
        "beta": 0.88,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.34631410517661554,
        "N": 16,
        "Q": 4,
        "cost": 0.3073717896467689,
        "binding_value": 0.6224163611732657,
        "error_bound": 1.8503717077085944e-14,
        "compressed_states": 576
      }
    ],
    "at_threshold": false
  }
]

==> anc/simulation/quota_payoff_results/summary.json <==
[
  {
    "ell": 0.1,
    "lo": 0.184,
    "hi": 0.4,
    "peak": 0.2222222222222222,
    "compare": 0.35,
    "ceiling": 0.45,
    "key_points": [
      {
        "beta": 0.2222222222222222,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.44999999999999996,
        "N": 2,
        "Q": 1,
        "cost": 0.10000000000000009,
        "binding_value": 0.12857142857142856,
        "error_bound": 0.0,
        "compressed_states": 1,
        "ceiling": 0.45,
        "eligible_quotas": 1,
        "candidates": [
          {
            "beta": 0.2222222222222222,
            "ell": 0.1,
            "p": 0.5,
            "payoff": 0.44999999999999996,
            "N": 2,
            "Q": 1,
            "cost": 0.10000000000000009,
            "binding_value": 0.12857142857142856,
            "error_bound": 0.0,
            "compressed_states": 1
          }
        ]
      },
      {
        "beta": 0.35,
        "ell": 0.1,
        "p": 0.5,
        "payoff": 0.425531914893617,
        "N": 2,
        "Q": 1,
        "cost": 0.14893617021276595,
        "binding_value": 0.22913256955810143,
        "error_bound": 0.0,
        "compressed_states": 1,
        "ceiling": 0.45,
        "eligible_quotas": 1,
        "candidates": [
          {
            "beta": 0.35,
            "ell": 0.1,
            "p": 0.5,
            "payoff": 0.425531914893617,
            "N": 2,
            "Q": 1,
            "cost": 0.14893617021276595,
            "binding_value": 0.22913256955810143,
            "error_bound": 0.0,
            "compressed_states": 1
          }
        ]
      }
    ],
    "max_quota": 1,
    "max_memory": 4,
    "max_compressed_states": 1
  },
  {
    "ell": 0.2,
    "lo": 0.337,
    "hi": 0.7,
    "peak": 0.5,
    "compare": 0.6,
    "ceiling": 0.4,
    "key_points": [
      {
        "beta": 0.5,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.4,
        "N": 2,
        "Q": 1,
        "cost": 0.19999999999999996,
        "binding_value": 0.4,
        "error_bound": 0.0,
        "compressed_states": 1,
        "ceiling": 0.4,
        "eligible_quotas": 1,
        "candidates": [
          {
            "beta": 0.5,
            "ell": 0.2,
            "p": 0.5,
            "payoff": 0.4,
            "N": 2,
            "Q": 1,
            "cost": 0.19999999999999996,
            "binding_value": 0.4,
            "error_bound": 0.0,
            "compressed_states": 1
          }
        ]
      },
      {
        "beta": 0.6,
        "ell": 0.2,
        "p": 0.5,
        "payoff": 0.3846153846153846,
        "N": 2,
        "Q": 1,
        "cost": 0.23076923076923084,
        "binding_value": 0.5769230769230769,
        "error_bound": 0.0,
        "compressed_states": 1,
        "ceiling": 0.4,
        "eligible_quotas": 1,
        "candidates": [
          {
            "beta": 0.6,
            "ell": 0.2,
            "p": 0.5,
            "payoff": 0.3846153846153846,
            "N": 2,
            "Q": 1,
            "cost": 0.23076923076923084,
            "binding_value": 0.5769230769230769,
            "error_bound": 0.0,
            "compressed_states": 1
          }
        ]
      }
    ],
    "max_quota": 2,
    "max_memory": 23,
    "max_compressed_states": 23
  },
  {
    "ell": 0.3,
    "lo": 0.467,
    "hi": 0.88,
    "peak": 0.8571428571428571,
    "compare": 0.87,
    "ceiling": 0.35,
    "key_points": [
      {
        "beta": 0.8571428571428571,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.35,
        "N": 2,
        "Q": 1,
        "cost": 0.30000000000000004,
        "binding_value": 2.0999999999999988,
        "error_bound": 0.0,
        "compressed_states": 1,
        "ceiling": 0.35,
        "eligible_quotas": 4,
        "candidates": [
          {
            "beta": 0.8571428571428571,
            "ell": 0.3,
            "p": 0.5,
            "payoff": 0.35,
            "N": 2,
            "Q": 1,
            "cost": 0.30000000000000004,
            "binding_value": 2.0999999999999988,
            "error_bound": 0.0,
            "compressed_states": 1
          },
          {
            "beta": 0.8571428571428571,
            "ell": 0.3,
            "p": 0.5,
            "payoff": 0.32756411278794056,
            "N": 6,
            "Q": 2,
            "cost": 0.34487177442411887,
            "binding_value": 1.237676647735192,
            "error_bound": 3.108624468950437e-15,
            "compressed_states": 6
          },
          {
            "beta": 0.8571428571428571,
            "ell": 0.3,
            "p": 0.5,
            "payoff": 0.33997788162002424,
            "N": 11,
            "Q": 3,
            "cost": 0.32004423675995153,
            "binding_value": 0.6933849108244478,
            "error_bound": 6.217248937900874e-15,
            "compressed_states": 56
          },
          {
            "beta": 0.8571428571428571,
            "ell": 0.3,
            "p": 0.5,
            "payoff": 0.34983994431738485,
            "N": 23,
            "Q": 4,
            "cost": 0.3003201113652303,
            "binding_value": 0.13091169085548926,
            "error_bound": 1.2838619056765306e-12,
            "compressed_states": 1794
          }
        ]
      },
      {
        "beta": 0.87,
        "ell": 0.3,
        "p": 0.5,
        "payoff": 0.3484320557491289,
        "N": 2,
        "Q": 1,
        "cost": 0.3031358885017422,
        "binding_value": 2.331814526936478,
        "error_bound": 0.0,
        "compressed_states": 1,
        "ceiling": 0.35,
        "eligible_quotas": 4,
        "candidates": [
          {
            "beta": 0.87,
            "ell": 0.3,
            "p": 0.5,
            "payoff": 0.3484320557491289,
            "N": 2,
            "Q": 1,
            "cost": 0.3031358885017422,
            "binding_value": 2.331814526936478,
            "error_bound": 0.0,
            "compressed_states": 1
          },
          {
            "beta": 0.87,
            "ell": 0.3,
            "p": 0.5,
            "payoff": 0.32250012894494157,
            "N": 6,
            "Q": 2,
            "cost": 0.35499974211011687,
            "binding_value": 1.421227331517299,
            "error_bound": 3.4160708450004814e-15,
            "compressed_states": 6
          },
          {
            "beta": 0.87,
            "ell": 0.3,
            "p": 0.5,
            "payoff": 0.34228896595660113,
            "N": 10,
            "Q": 3,
            "cost": 0.31542206808679774,
            "binding_value": 0.9933088741607852,
            "error_bound": 6.832141690000963e-15,
            "compressed_states": 46
          },
          {
            "beta": 0.87,
            "ell": 0.3,
            "p": 0.5,
            "payoff": 0.34729295267033505,
            "N": 18,
            "Q": 4,
            "cost": 0.3054140946593299,
            "binding_value": 0.3802087916879747,
            "error_bound": 1.7080354225002408e-14,
            "compressed_states": 834
          }
        ]
      }
    ],
    "max_quota": 4,
    "max_memory": 62,
    "max_compressed_states": 37882
  }
]

==> anc/simulation/requirements.txt <==
numpy
scipy
matplotlib


==> anc/simulation/simulate_zoom.py <==
"""Refine the moderate-patience zoom and compare identical memory caps."""
from pathlib import Path
import json, time, sys
import numpy as np
from patient_beta import construct_stable, full_capped, finish_row
from quota_payoff import optimize

ROOT=Path(__file__).resolve().parent
OUT=ROOT/'zoomed_comparison_results';OUT.mkdir(exist_ok=True)

def zoom():
    original=json.loads((ROOT/'single_gl_patient_results/all_results.json').read_text())
    rows={r['beta']:r for r in original}
    start=time.time()
    grid=sorted(set([*np.linspace(.84,.88,81),.5,.6,.7,.8,.85,.87]))
    for i,b in enumerate(grid):
        b=float(b)
        if b in rows: continue
        f=optimize(b,.3);c=construct_stable(b)
        rows[b]=finish_row(b,dict(payoff=f['payoff'],N=f['N'],Q=f['Q']),c,True)
        if i%10==0: print('zoom',i,len(grid),'elapsed',round(time.time()-start,1),flush=True)
    (OUT/'zoom_data.json').write_text(json.dumps(sorted(rows.values(),key=lambda r:r['beta']),indent=2))
    print('Zoom data complete',len(rows),'points',flush=True)

def memory():
    path=OUT/'matched_memory_data.json'
    results=json.loads(path.read_text()) if path.exists() else []
    done={r['beta'] for r in results}
    for b in [.9,.95,.98,.99,.999,.9999,.99999,.999999,.99999999,.9999999999]:
        if b in done:continue
        start=time.time();construction=construct_stable(b,nmax=16)
        full=full_capped(b,nmax=16)
        assert construction['payoff']>=full['payoff']-3e-12
        results.append(dict(beta=b,Nmax=16,construction=construction,full=full,
                            gain=construction['payoff']-full['payoff']))
        path.write_text(json.dumps(sorted(results,key=lambda r:r['beta']),indent=2))
        print('memory',b,'full',full['payoff'],'temporal',construction['payoff'],
              'gain',construction['payoff']-full['payoff'],'seconds',round(time.time()-start,1),flush=True)

if __name__=='__main__':
    if len(sys.argv)>1 and sys.argv[1]=='memory': memory()
    else:zoom()


==> anc/simulation/single_gl_patient_results/README.txt <==
SINGLE g_L: FULL DISCOUNT-FACTOR INTERVAL AND THE PATIENT LIMIT
Repeated Cheap Talk project | 7 November 2026

CALIBRATION
Pr(H)=p=1/2, g_H=1, g_L=ell=0.3. Receiver gains from action 1
are r_H=1 and r_L=-2; action 0 gives both players zero. States are iid.
The initial recommendation record is empty. The plots use immediate
reversion following a violating recommendation. At permitted histories,
the separating policy recommends 1 exactly in H. Recommendation 0 is
always permitted. The normalized ceiling is p(1-ell)=0.35.

The numerical grid contains 627 beta values, from 0.001 through
0.9999999999. Both figures use this single calibration. The full-range
axes display [0,1]; calculations use beta strictly between zero and one.
Finite-memory informative implementation requires beta > 6/13.
For beta <= 6/13, babbling gives the optimal normalized payoff zero.
The right-hand limit as beta decreases to 6/13 is 0.35. The open dot at
(6/13,0.35) denotes that limit, not attainment at the threshold.

FIGURES
single_gl_full_interval.pdf/.png/.svg
  Left: normalized payoff Pi=(1-beta)V. Right: discounted payoff V.
  Solid blue: global full-rolling-quota optimum at sampled beta <= 0.88,
  obtained by enumerating all eligible quotas and finding each quota's
  shortest implementing memory. No memory cap is imposed on this part.
  Dashed blue above 0.88: an attainable lower bound from the best computed
  full quota with N<=12 or a certified long-window quota, whichever is higher.
  Green: the best computed or certified lower bound after also searching
  four temporal-lower-set chains with 2<=N<=12.
  Blue shading above 0.88: bounds on the unrestricted full-quota optimum.
  Gray: the ceiling, normalized or divided by (1-beta).
  The discounted-payoff panel uses a symmetric-log scale with a linear
  region up to 1 and a logarithmic region above 1.

single_gl_near_one.pdf/.png/.svg
  Uses x=-log10(1-beta) for beta>=0.9. An increase of one in x reduces
  1-beta tenfold. Thus x=2 means beta=0.99 and x=10 means beta=0.9999999999.
  Left: upper bounds on the gap to the ceiling, plus the actual gap of
  the best searched N<=12 temporal construction (orange dotted).
  Right: the discounted payoffs and certified full-quota band.
  The plateau of the orange curve reflects the imposed memory cap and
  searched chains. It does not describe the unrestricted patient limit.

NONMONOTONICITY
At beta=6/7, full quota (N,Q)=(2,1) attains Pi=0.35 exactly and V=2.45.
At beta=0.87, the global full-quota optimizer remains (2,1), with
Pi=1/(2+beta)=0.348432055749 and V=2.680246582686.
Thus normalized optimal full-quota payoff falls as patience rises between
these points, even though discounted optimal payoff rises.
At beta=0.87 the searched temporal construction gives Pi=0.349895690388,
also below the ceiling attained at 6/7. This is a comparison within the
searched family, not a result about the optimum over every lower set.

CONSTRUCTION FROM THE TEMPORAL ORDER
An entering history has L=N-1 bits, oldest first. One history is lower
when every recent suffix contains weakly fewer favorable recommendations.
Elementary downward moves delete a 1 or move a 1 to an older position.
A base set B permits recommendation 1 precisely at histories in B.
Recommendation 0 is permitted at every history.

Order histories in a linear extension of temporal precedence. Every
prefix B_k of this order is temporally lower closed. Starting from the
full list, remove histories from the top until credibility holds;
equivalently, add histories from the bottom and retain the largest
credible prefix. The implementation uses binary search along each chain.
For the prescribed separating policy, test
  c_B(0^L) = beta[V_B(0^L)-V_B(0^(L-1)1)] >= ell,
using the empty-record identity Pi_B = p[1-c_B(0^L)].
Compare the selected prefixes across N=2,...,12 and four chains:
  (1) ascending binary weight sum_i 2^(i-1) nu_i;
  (2) ascending discount weight sum_i beta^(L-i) nu_i;
  (3) count first, then binary weight within each count layer;
  (4) count first, then discount weight within each count layer.
Ties use the binary weight. Duplicate orders are skipped. The layer
chains include every full quota at the same memory. The order and selected
rule are checked against every elementary downward move. Selected rules
are also checked for incentive inequalities at every reachable history.
The search uses the lowest-history test, not a general pairwise cost-ordering
claim. These four chains do not exhaust all temporally lower-closed sets.
The discount-weight chains are recomputed at each beta.

STABLE POLICY EVALUATION NEAR ONE
The usual discounted value diverges as beta approaches one. Instead solve
  V(s) = Pi/(1-beta) + h(s),  h(empty)=0,
  Pi*1 + h = r + beta P h.
Here r(s)=p if 1 is permitted and zero otherwise, and P is the transition
matrix under the separating policy. Relative value iteration subtracts
its empty-record component at each step. A sparse anchored linear solve
provides the fallback and an independent check.
If e is the sup norm of the original equation residual, contraction gives
an error at most e in normalized payoff, uniformly in beta. The largest
reported residual for selected patient constructions is 9.704e-14.
The code validates against independent anchored linear solves and the
closed form Pi_(2,1)=1/(2+beta), through beta=0.9999999999.
Discount-weight orderings use Decimal precision near one so small ranking
differences are retained. Patient-limit certificates use 85 decimal digits.
Displayed 1-beta uses the decimal representation of beta to avoid loss
from subtracting nearly equal binary floating-point numbers.

CERTIFIED LONG-WINDOW QUOTAS
Let rho=p*beta/[1-(1-p)*beta]=beta/(2-beta). The lifetime policy accepting
the first Q high states has normalized payoff L=p(1-rho^Q).
Choose the largest strictly eligible Q:
  Q = ceil(log(ell)/log(rho))-1,  so rho^Q > ell.
The finite rolling-quota policy agrees with the lifetime policy for the
first N periods. It earns weakly more thereafter, and its normalized
additional payoff is bounded by p*beta^N. Consequently
  L <= Pi_(N,Q) <= L+p*beta^N.
Choose
  N = max{Q+1, ceil(log[0.01*(rho^Q-ell)]/log(beta))}.
Then c_(N,Q)(empty) >= rho^Q-beta^N > ell, certifying implementation
under immediate reversion. This calculation bounds a concrete finite
quota without enumerating its enormous history space. The dashed blue
curve uses the lower endpoint of this interval when it exceeds the
computed N<=12 full-quota payoff. It is not the exact payoff of that quota.

An independent global bound is
  0 <= 0.35-Pi_full^*(beta) < 0.3*(1-beta)/beta,  beta>6/13.
Combining it with the concrete candidate lower bounds yields the shaded
band for the globally optimal full quota. Only beta<=0.88 uses exhaustive
optimization; the tail uses certified bounds.

ENDPOINT: beta=0.9999999999
The concrete long-window quota has
  Q = 6,019,864,021; N = 286,043,903,220.
Its normalized payoff lies in
  [0.3499999999811096011060, 0.3499999999812985050949].
Its interval width is 1.8890398893e-13. Therefore
  0 <= 0.35-Pi_full^*(0.9999999999) < 1.9e-11.
Its discounted payoff is approximately 3.4999999998e9.
The best searched temporal rule with N<=12 uses N=10, K=161, the
weight_discount chain, and Pi=0.349978890647454. Its explicit base set
is in endpoint_construction.json, with strings written oldest first.
The long-quota certificate establishes immediate-reversion implementation;
no belief-updating sustainability claim is made for that huge quota.
The selected finite temporal rules record their separate sustainability checks.

REPRODUCTION
Install Python 3, NumPy, SciPy, and Matplotlib. From the simulation directory run
  python patient_beta.py
  python plot_patient_beta.py
The first script reuses the supplied previously optimized beta<=0.88 data
and constructs the new near-threshold and near-one points. Recomputing
all previous data from scratch also requires
  python quota_payoff.py
  python temporal_construction.py
The inherited data contain the earlier three calibrations, but the new
scripts select only ell=0.3. Increase NMAX in patient_beta.py to extend the
finite temporal search. Full-quota enumeration near one is not used.

The files all_results.json and patient_beta_data.csv distinguish computed
payoffs, certified lower/upper endpoints, the raw capped construction, and
global full-quota bounds. summary.json records key points and numerical
checks. Connecting sampled points does not resolve every intervening
switch in the optimizing quota or temporal construction.


==> anc/simulation/single_gl_patient_results/construction_beta_087.json <==
{
  "N": 12,
  "chain": "layer_discount",
  "K": 143,
  "payoff": 0.3498956903883307,
  "cost_empty": 0.3002086192235563,
  "error_bound": 8.43769498715119e-13,
  "beta": 0.87,
  "ell": 0.3,
  "discounted_payoff": 2.691505310679467,
  "ceiling": 0.35,
  "by_chain": {
    "weight_binary": {
      "N": 2,
      "chain": "weight_binary",
      "K": 1,
      "payoff": 0.34843205574923003,
      "cost_empty": 0.303135888501742,
      "error_bound": 7.788641526601098e-13
    },
    "weight_discount": {
      "N": 12,
      "chain": "weight_discount",
      "K": 218,
      "payoff": 0.34974413368290924,
      "cost_empty": 0.300511732634383,
      "error_bound": 7.822802235051103e-13
    },
    "layer_binary": {
      "N": 12,
      "chain": "layer_binary",
      "K": 131,
      "payoff": 0.3498005604223984,
      "cost_empty": 0.30039887915540664,
      "error_bound": 7.856962943501108e-13
    },
    "layer_discount": {
      "N": 12,
      "chain": "layer_discount",
      "K": 143,
      "payoff": 0.3498956903883307,
      "cost_empty": 0.3002086192235563,
      "error_bound": 8.43769498715119e-13
    }
  },
  "active_histories": 304,
  "active_base_histories": 143,
  "cost_min": 0.3002086192235563,
  "cost_max": 0.7384874815247865,
  "binding_value_min": 1.178540291515144,
  "BU_sustainable": true,
  "residual_bound": 8.43769498715119e-13,
  "base_histories": [
    "00000000000",
    "00000000001",
    "00000000010",
    "00000000011",
    "00000000100",
    "00000000101",
    "00000000110",
    "00000001000",
    "00000001001",
    "00000001010",
    "00000001100",
    "00000010000",
    "00000010001",
    "00000010010",
    "00000010100",
    "00000011000",
    "00000100000",
    "00000100001",
    "00000100010",
    "00000100100",
    "00000101000",
    "00000110000",
    "00001000000",
    "00001000001",
    "00001000010",
    "00001000100",
    "00001001000",
    "00001010000",
    "00001100000",
    "00001110000",
    "00010000000",
    "00010000001",
    "00010000010",
    "00010000100",
    "00010001000",
    "00010010000",
    "00010100000",
    "00010101000",
    "00010110000",
    "00011000000",
    "00011000100",
    "00011001000",
    "00011010000",
    "00011100000",
    "00100000000",
    "00100000001",
    "00100000010",
    "00100000100",
    "00100001000",
    "00100010000",
    "00100011000",
    "00100100000",
    "00100100100",
    "00100101000",
    "00100110000",
    "00101000000",
    "00101000100",
    "00101001000",
    "00101010000",
    "00101100000",
    "00110000000",
    "00110000010",
    "00110000100",
    "00110001000",
    "00110010000",
    "00110100000",
    "00111000000",
    "01000000000",
    "01000000001",
    "01000000010",
    "01000000100",
    "01000001000",
    "01000010000",
    "01000011000",
    "01000100000",
    "01000100100",
    "01000101000",
    "01000110000",
    "01001000000",
    "01001000010",
    "01001000100",
    "01001001000",
    "01001010000",
    "01001100000",
    "01010000000",
    "01010000010",
    "01010000100",
    "01010001000",
    "01010010000",
    "01010100000",
    "01011000000",
    "01100000000",
    "01100000010",
    "01100000100",
    "01100001000",
    "01100010000",
    "01100100000",
    "01101000000",
    "01110000000",
    "10000000000",
    "10000000001",
    "10000000010",
    "10000000100",
    "10000001000",
    "10000010000",
    "10000010100",
    "10000011000",
    "10000100000",
    "10000100100",
    "10000101000",
    "10000110000",
    "10001000000",
    "10001000010",
    "10001000100",
    "10001001000",
    "10001010000",
    "10001100000",
    "10010000000",
    "10010000010",
    "10010000100",
    "10010001000",
    "10010010000",
    "10010100000",
    "10011000000",
    "10100000000",
    "10100000001",
    "10100000010",
    "10100000100",
    "10100001000",
    "10100010000",
    "10100100000",
    "10101000000",
    "10110000000",
    "11000000000",
    "11000000001",
    "11000000010",
    "11000000100",
    "11000001000",
    "11000010000",
    "11000100000",
    "11001000000",
    "11010000000",
    "11100000000"
  ],
  "full_payoff": 0.3484320557491289,
  "full_N": 2,
  "full_Q": 1,
  "base_quota": 3,
  "added_base_count": 76,
  "added_zero_continuation_windows": 148,
  "selected_three_one_histories": [
    "00001110000",
    "00010101000",
    "00010110000",
    "00011000100",
    "00011001000",
    "00011010000",
    "00011100000",
    "00100011000",
    "00100100100",
    "00100101000",
    "00100110000",
    "00101000100",
    "00101001000",
    "00101010000",
    "00101100000",
    "00110000010",
    "00110000100",
    "00110001000",
    "00110010000",
    "00110100000",
    "00111000000",
    "01000011000",
    "01000100100",
    "01000101000",
    "01000110000",
    "01001000010",
    "01001000100",
    "01001001000",
    "01001010000",
    "01001100000",
    "01010000010",
    "01010000100",
    "01010001000",
    "01010010000",
    "01010100000",
    "01011000000",
    "01100000010",
    "01100000100",
    "01100001000",
    "01100010000",
    "01100100000",
    "01101000000",
    "01110000000",
    "10000010100",
    "10000011000",
    "10000100100",
    "10000101000",
    "10000110000",
    "10001000010",
    "10001000100",
    "10001001000",
    "10001010000",
    "10001100000",
    "10010000010",
    "10010000100",
    "10010001000",
    "10010010000",
    "10010100000",
    "10011000000",
    "10100000001",
    "10100000010",
    "10100000100",
    "10100001000",
    "10100010000",
    "10100100000",
    "10101000000",
    "10110000000",
    "11000000001",
    "11000000010",
    "11000000100",
    "11000001000",
    "11000010000",
    "11000100000",
    "11001000000",
    "11010000000",
    "11100000000"
  ],
  "zero_continuation_windows": [
    "000011100001",
    "000101010001",
    "000101100001",
    "000110001001",
    "000110010001",
    "000110100001",
    "000111000001",
    "000111000010",
    "001000110001",
    "001001001001",
    "001001010001",
    "001001100001",
    "001010001001",
    "001010010001",
    "001010100001",
    "001010100010",
    "001011000001",
    "001011000010",
    "001100000101",
    "001100001001",
    "001100010001",
    "001100010010",
    "001100100001",
    "001100100010",
    "001101000001",
    "001101000010",
    "001110000001",
    "001110000010",
    "001110000100",
    "010000110001",
    "010001001001",
    "010001010001",
    "010001100001",
    "010001100010",
    "010010000101",
    "010010001001",
    "010010010001",
    "010010010010",
    "010010100001",
    "010010100010",
    "010011000001",
    "010011000010",
    "010100000101",
    "010100001001",
    "010100010001",
    "010100010010",
    "010100100001",
    "010100100010",
    "010101000001",
    "010101000010",
    "010101000100",
    "010110000001",
    "010110000010",
    "010110000100",
    "011000000101",
    "011000001001",
    "011000001010",
    "011000010001",
    "011000010010",
    "011000100001",
    "011000100010",
    "011000100100",
    "011001000001",
    "011001000010",
    "011001000100",
    "011010000001",
    "011010000010",
    "011010000100",
    "011100000001",
    "011100000010",
    "011100000100",
    "011100001000",
    "100000101001",
    "100000110001",
    "100001001001",
    "100001010001",
    "100001100001",
    "100001100010",
    "100010000101",
    "100010001001",
    "100010010001",
    "100010010010",
    "100010100001",
    "100010100010",
    "100011000001",
    "100011000010",
    "100011000100",
    "100100000101",
    "100100001001",
    "100100001010",
    "100100010001",
    "100100010010",
    "100100100001",
    "100100100010",
    "100100100100",
    "100101000001",
    "100101000010",
    "100101000100",
    "100110000001",
    "100110000010",
    "100110000100",
    "101000000011",
    "101000000101",
    "101000001001",
    "101000001010",
    "101000010001",
    "101000010010",
    "101000100001",
    "101000100010",
    "101000100100",
    "101001000001",
    "101001000010",
    "101001000100",
    "101010000001",
    "101010000010",
    "101010000100",
    "101010001000",
    "101100000001",
    "101100000010",
    "101100000100",
    "101100001000",
    "110000000011",
    "110000000101",
    "110000001001",
    "110000001010",
    "110000010001",
    "110000010010",
    "110000010100",
    "110000100001",
    "110000100010",
    "110000100100",
    "110001000001",
    "110001000010",
    "110001000100",
    "110001001000",
    "110010000001",
    "110010000010",
    "110010000100",
    "110010001000",
    "110100000001",
    "110100000010",
    "110100000100",
    "110100001000",
    "111000000001",
    "111000000010",
    "111000000100",
    "111000001000",
    "111000010000"
  ],
  "next_prefix_cost": 0.2985787950894593,
  "next_prefix_payoff": 0.35071060245537944
}

==> anc/simulation/single_gl_patient_results/construction_method.txt <==
\paragraph{Construction from the bottom of the temporal order.}
Fix $N$ and order the entering histories as
$\nu^{(1)},\ldots,\nu^{(2^{N-1})}$ so that temporal precedence implies
an earlier position. Every prefix
$\mathcal B_k:=\{\nu^{(1)},\ldots,\nu^{(k)}\}$ is temporally lower closed.
Permit recommendation~$1$ precisely at histories in $\mathcal B_k$ and
permit recommendation~$0$ at every history. Evaluate the separating rule,
which recommends $1$ in $H$ whenever admissible. In the two-state model,
credibility is equivalent to
\[
c_{\mathcal B_k}(0^{N-1})\geq\ell,
\qquad
(1-\beta_S)V_{\mathcal B_k}(0^{N-1})
=p\bigl[1-c_{\mathcal B_k}(0^{N-1})\bigr].
\]
Along the chain, expanding the base set weakly raises the prescribed
payoff and lowers the empty-record cost. Select the largest credible prefix.
This is equivalent to removing histories from the top of the same order
until credibility holds.

The numerical search uses two weights, with histories recorded oldest first:
\[
w_{\mathrm{bin}}(\nu)=\sum_{i=1}^{N-1}2^{i-1}\nu_i,
\qquad
w_{\beta_S}(\nu)=\sum_{i=1}^{N-1}\beta_S^{N-1-i}\nu_i.
\]
Each weight defines a chain by ordering all histories directly, and another
by ordering first by the number of ones and then by weight within each layer.
The latter chains give selective expansions of the next full-quota layer.
The reported comparison retains the best credible prefix across these four
chains and $2\leq N\leq12$, together with the unrestricted-memory full-quota
optimum for $\beta_S\leq0.88$ and certified full-quota lower bounds above
$0.88$. The chains do not exhaust all
temporally lower-closed restrictions.

\paragraph{Numerical comparison.}
With $p=1/2$, $g_H=1$, $g_L=0.3$, and $\beta_S=0.87$, the best constructed
rule uses $N=12$. It starts from quota $(12,3)$ and adds the $76$
lowest-discount-weight base histories containing three ones, together with
their zero continuations. Its normalized payoff is $0.3498956904$, compared
with $0.3484320557$ for the optimal full quota and a ceiling of $0.35$.
Its active-history costs lie between $0.3002086192$ and $0.7384874815$,
and its minimum binding continuation value is $1.1785402915>1$.
The construction is therefore credible and sustainable under belief updating.


==> anc/simulation/single_gl_patient_results/endpoint_construction.json <==
{
  "payoff": 0.34997889064745386,
  "N": 10,
  "K": 161,
  "chain": "weight_discount",
  "error": 7.127631818093505e-14,
  "cost_min": 0.30004221870507314,
  "cost_max": 0.8212465633012668,
  "active_histories": 263,
  "binding_value_min": 3499788615.262239,
  "BU_sustainable": true,
  "base_histories": [
    "000000000",
    "000000001",
    "000000010",
    "000000011",
    "000000100",
    "000000101",
    "000000110",
    "000000111",
    "000001000",
    "000001001",
    "000001010",
    "000001011",
    "000001100",
    "000001101",
    "000001110",
    "000010000",
    "000010001",
    "000010010",
    "000010011",
    "000010100",
    "000010101",
    "000010110",
    "000011000",
    "000011001",
    "000011010",
    "000011100",
    "000100000",
    "000100001",
    "000100010",
    "000100011",
    "000100100",
    "000100101",
    "000100110",
    "000101000",
    "000101001",
    "000101010",
    "000101100",
    "000110000",
    "000110001",
    "000110010",
    "000110100",
    "000111000",
    "001000000",
    "001000001",
    "001000010",
    "001000011",
    "001000100",
    "001000101",
    "001000110",
    "001001000",
    "001001001",
    "001001010",
    "001001100",
    "001010000",
    "001010001",
    "001010010",
    "001010100",
    "001011000",
    "001100000",
    "001100001",
    "001100010",
    "001100100",
    "001101000",
    "001110000",
    "010000000",
    "010000001",
    "010000010",
    "010000011",
    "010000100",
    "010000101",
    "010000110",
    "010001000",
    "010001001",
    "010001010",
    "010001100",
    "010010000",
    "010010001",
    "010010010",
    "010010100",
    "010011000",
    "010100000",
    "010100001",
    "010100010",
    "010100100",
    "010101000",
    "010110000",
    "010111000",
    "011000000",
    "011000001",
    "011000010",
    "011000100",
    "011001000",
    "011010000",
    "011010100",
    "011011000",
    "011100000",
    "011100010",
    "011100100",
    "011101000",
    "011110000",
    "100000000",
    "100000001",
    "100000010",
    "100000011",
    "100000100",
    "100000101",
    "100000110",
    "100001000",
    "100001001",
    "100001010",
    "100001100",
    "100010000",
    "100010001",
    "100010010",
    "100010100",
    "100011000",
    "100100000",
    "100100001",
    "100100010",
    "100100100",
    "100101000",
    "100110000",
    "100110100",
    "100111000",
    "101000000",
    "101000001",
    "101000010",
    "101000100",
    "101001000",
    "101001100",
    "101010000",
    "101010100",
    "101011000",
    "101100000",
    "101100010",
    "101100100",
    "101101000",
    "101110000",
    "110000000",
    "110000001",
    "110000010",
    "110000100",
    "110001000",
    "110001100",
    "110010000",
    "110010010",
    "110010100",
    "110011000",
    "110100000",
    "110100001",
    "110100010",
    "110100100",
    "110101000",
    "110110000",
    "111000000",
    "111000001",
    "111000010",
    "111000100",
    "111001000",
    "111010000",
    "111100000"
  ]
}

==> anc/simulation/single_gl_patient_results/patient_beta_data.csv <==
beta,one_minus_beta,full_capped_payoff,full_payoff,full_payoff_upper,constructed_payoff,expanded_payoff,expanded_payoff_upper,full_discounted,expanded_discounted,global_full_exact,global_full_lower,global_full_upper,global_full_gap_upper
0.001,0.999,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.01382857142857143,0.9861714285714286,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.02665714285714286,0.9733428571428572,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.03948571428571429,0.9605142857142858,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.052314285714285716,0.9476857142857142,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.06514285714285714,0.9348571428571428,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.07797142857142858,0.9220285714285714,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.0908,0.9092,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.10362857142857143,0.8963714285714286,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.11645714285714286,0.8835428571428572,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.12928571428571428,0.8707142857142858,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.14211428571428572,0.8578857142857143,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.15494285714285716,0.8450571428571428,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.16777142857142857,0.8322285714285714,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.1806,0.8194,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.19342857142857142,0.8065714285714286,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.20625714285714286,0.7937428571428572,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.2190857142857143,0.7809142857142857,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.2319142857142857,0.7680857142857143,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.24474285714285715,0.7552571428571428,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.25757142857142856,0.7424285714285714,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.27040000000000003,0.7295999999999999,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.28322857142857144,0.7167714285714286,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.29605714285714285,0.7039428571428572,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.3088857142857143,0.6911142857142857,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.32171428571428573,0.6782857142857143,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.33454285714285714,0.6654571428571429,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.34737142857142855,0.6526285714285714,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.3602,0.6398,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.37302857142857143,0.6269714285714286,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.38585714285714284,0.6141428571428572,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.3986857142857143,0.6013142857142857,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.4115142857142857,0.5884857142857143,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.42434285714285713,0.5756571428571429,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.4371714285714286,0.5628285714285713,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.45,0.55,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.46153846153846156,0.5384615384615384,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,True,0.0,0.0,0.35
0.4615384616384616,0.5384615383615384,0.34999999999934206,0.34999999999934206,0.34999999999934206,0.0,0.34999999999934206,0.34999999999934206,0.6500000001194924,0.6500000001194924,True,0.34999999999934206,0.34999999999934206,6.579181643928678e-13
0.4615384617458347,0.5384615382541653,0.3499999999539769,0.3499999999539769,0.3499999999539769,0.0,0.3499999999539769,0.3499999999539769,0.6500000001648576,0.6500000001648576,True,0.3499999999539769,0.3499999999539769,4.6023074240508777e-11
0.46153846196849774,0.5384615380315022,0.3499999999084259,0.3499999999084259,0.3499999999084259,0.0,0.3499999999084259,0.3499999999084259,0.650000000349049,0.650000000349049,True,0.3499999999084259,0.3499999999084259,9.157408165094694e-11
0.4615384624302411,0.5384615375697589,0.34999999981847474,0.34999999981847474,0.34999999981847474,0.0,0.34999999981847474,0.34999999981847474,0.650000000739387,0.650000000739387,True,0.34999999981847474,0.34999999981847474,1.8152523928449682e-10
0.46153846338777277,0.5384615366122272,0.34999999964171125,0.34999999964171125,0.34999999964171125,0.0,0.34999999964171125,0.34999999964171125,0.6500000015669896,0.6500000015669896,True,0.34999999964171125,0.34999999964171125,3.5828873201637634e-10
0.46153846537343624,0.5384615346265638,0.34999999929632125,0.34999999929632125,0.34999999929632125,0.0,0.34999999929632125,0.34999999929632125,0.6500000033225304,0.6500000033225304,True,0.34999999929632125,0.34999999929632125,7.036787263992039e-10
0.46153846949116883,0.5384615305088312,0.34999999862594405,0.34999999862594405,0.34999999862594405,0.0,0.34999999862594405,0.34999999862594405,0.6500000070482357,0.6500000070482357,True,0.34999999862594405,0.34999999862594405,1.3740559245967177e-09
0.46153847803024023,0.5384615219697597,0.3499999973351448,0.3499999973351448,0.3499999973351448,0.0,0.3499999973351448,0.3499999973351448,0.6500000149589166,0.6500000149589166,True,0.3499999973351448,0.3499999973351448,2.6648551698649214e-09
0.4615384957379805,0.5384615042620196,0.3499999948737069,0.3499999948737069,0.3499999948737069,0.0,0.3499999948737069,0.3499999948737069,0.6500000317634484,0.6500000317634484,True,0.3499999948737069,0.3499999948737069,5.1262930567119724e-09
0.46153853245907717,0.5384614675409228,0.34999999023591294,0.34999999023591294,0.34999999023591294,0.0,0.34999999023591294,0.34999999023591294,0.650000067478019,0.650000067478019,True,0.34999999023591294,0.34999999023591294,9.764087038899305e-09
0.46153860860876766,0.5384613913912324,0.34999998162932316,0.34999998162932316,0.34999998162932316,0.0,0.34999998162932316,0.34999998162932316,0.6500001434179373,0.6500001434179373,True,0.34999998162932316,0.34999998162932316,1.8370676813095344e-08
0.46153876652277054,0.5384612334772294,0.3499999659721847,0.3499999659721847,0.3499999659721847,0.0,0.3499999659721847,0.3499999659721847,0.6500003049652888,0.6500003049652888,True,0.3499999659721847,0.3499999659721847,3.4027815287718255e-08
0.4615390939939936,0.5384609060060064,0.34999993825078524,0.34999993825078524,0.34999993825078524,0.0,0.34999993825078524,0.34999993825078524,0.6500006487878269,0.6500006487878269,True,0.34999993825078524,0.34999993825078524,6.174921474144668e-08
0.46153977308134514,0.5384602269186548,0.34999989105392865,0.34999989105392865,0.34999989105392865,0.0,0.34999989105392865,0.34999989105392865,0.650001380894569,0.650001380894569,True,0.34999989105392865,0.34999989105392865,1.0894607133105083e-07
0.4615411813260961,0.5384588186739039,0.3499998154921333,0.3499998154921333,0.3499998154921333,0.0,0.3499998154921333,0.3499998154921333,0.6500029405296021,0.6500029405296021,True,0.3499998154921333,0.3499998154921333,1.845078666518063e-07
0.46154410164742776,0.5384558983525722,0.34999970721088536,0.34999970721088536,0.34999970721088536,0.0,0.34999970721088536,0.34999970721088536,0.650006264731659,0.650006264731659,True,0.34999970721088536,0.34999970721088536,2.9278911461982915e-07
0.4615501576094144,0.5384498423905856,0.3499995878576209,0.3499995878576209,0.3499995878576209,0.0,0.3499995878576209,0.3499995878576209,0.6500133537112917,0.6500133537112917,True,0.3499995878576209,0.3499995878576209,4.1214237905817797e-07
0.46156271604782545,0.5384372839521745,0.3499995694955436,0.3499995694955436,0.3499995694955436,0.0,0.3499995694955436,0.3499995694955436,0.6500284804323312,0.6500284804323312,True,0.3499995694955436,0.3499995694955436,4.305044563612803e-07
0.4615887588756489,0.5384112411243511,0.3499885729285638,0.3499885729285638,0.3499885729285638,0.0,0.3499885729285638,0.3499885729285638,0.6500394980567106,0.6500394980567106,True,0.3499885729285638,0.3499885729285638,1.1427071436198588e-05
0.4616427647049442,0.5383572352950557,0.3499772424356827,0.3499772424356827,0.3499772424356827,0.34997724243567885,0.3499772424356827,0.34997724243570016,0.6500836609800029,0.6500836609800029,True,0.3499772424356827,0.3499772424356827,2.2757564317299472e-05
0.4617547582878856,0.5382452417121144,0.3499548943832389,0.3499548943832389,0.3499548943832389,0.3499548943832473,0.3499548943832473,0.3499548943832701,0.6501774047645286,0.6501774047645441,True,0.3499548943832389,0.3499548943832389,4.5105616761076384e-05
0.46198700289524963,0.5380129971047504,0.3499111976918893,0.3499111976918893,0.3499111976918893,0.34991119769190104,0.34991119769190104,0.349911197691931,0.6503768488398842,0.6503768488399061,True,0.3499111976918893,0.3499111976918893,8.880230811070255e-05
0.4624686158255001,0.5375313841744999,0.3498269479092817,0.3498269479092817,0.3498269479092817,0.3498269479092597,0.3498269479092817,0.34982694790930147,0.6508028334876103,0.6508028334876103,True,0.3498269479092817,0.3498269479092817,0.0001730520907182731
0.4634673516722313,0.5365326483277687,0.3496684919644201,0.3496684919644201,0.3496684919644201,0.3496684919644337,0.3496684919644337,0.349668491964471,0.6517189458167083,0.6517189458167337,True,0.3496684919644201,0.3496684919644201,0.00033150803557985276
0.46553846153846157,0.5344615384615384,0.349384632599832,0.349384632599832,0.349384632599832,0.34938463259981983,0.349384632599832,0.34938463259984337,0.6537133310014128,0.6537133310014128,True,0.349384632599832,0.349384632599832,0.0006153674001679876
0.467,0.533,0.3487864161638913,0.3487864161638913,0.3487864161638913,0.3487864161641052,0.3487864161641052,0.3487864161641052,0.6543835200073007,0.6543835200077021,True,0.3487864161638913,0.3487864161638913,0.0012135838361087004
0.4671334679599191,0.5328665320400809,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.3500000000002131,0.3500000000002131,0.3500000000002131,0.6568248875755512,0.656824887575951,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.4671334679599265,0.5328665320400735,0.3499999999999971,0.3499999999999971,0.3499999999999971,0.3500000000002101,0.3500000000002101,0.3500000000002101,0.6568248875755549,0.6568248875759546,True,0.3499999999999971,0.3499999999999971,2.886579864025407e-15
0.46847500000000003,0.531525,0.3494681764273711,0.3494681764273711,0.3494681764273711,0.34946817642760786,0.34946817642760786,0.34946817642760786,0.6574821060672049,0.6574821060676503,True,0.3494681764273711,0.3494681764273711,0.0005318235726288756
0.46995000000000003,0.53005,0.34888290194862015,0.34888290194862015,0.34888290194862015,0.3488829019487433,0.3488829019487433,0.3488829019487433,0.6582075312680316,0.6582075312682638,True,0.34888290194862015,0.34888290194862015,0.0011170980513798279
0.47142500000000004,0.5285749999999999,0.34829706517995507,0.34829706517995507,0.34829706517995507,0.34829706518009385,0.34829706518009385,0.34829706518009385,0.6589359413138252,0.6589359413140877,True,0.34829706517995507,0.34829706517995507,0.0017029348200449101
0.47290000000000004,0.5271,0.34771066977244763,0.34771066977244763,0.34771066977244763,0.34771066977260395,0.34771066977260395,0.34771066977260395,0.6596673681890488,0.6596673681893453,True,0.34771066977244763,0.34771066977244763,0.002289330227552344
0.47437500000000005,0.5256249999999999,0.34712371941088754,0.34712371941088754,0.34712371941088754,0.34999924912028396,0.34999924912028396,0.34999924912028396,0.660401844301332,0.6658725310255107,True,0.34712371941088754,0.34712371941088754,0.0028762805891124343
0.47448891730231624,0.5255110826976838,0.35,0.35,0.35,0.3500000000001653,0.3500000000001653,0.3500000000001653,0.6660183039400296,0.6660183039403442,True,0.35,0.35,0.0
0.4744889173023186,0.5255110826976814,0.34999999999999915,0.34999999999999915,0.34999999999999915,0.35000000000016446,0.35000000000016446,0.35000000000016446,0.666018303940031,0.6660183039403456,True,0.34999999999999915,0.34999999999999915,8.326672684688674e-16
0.47585000000000005,0.52415,0.34949106534843155,0.34949106534843155,0.34949106534843155,0.34949106534861585,0.34949106534861585,0.34949106534861585,0.6667768107382077,0.6667768107385593,True,0.34949106534843155,0.34949106534843155,0.0005089346515684268
0.477325,0.522675,0.34893927467885594,0.34893927467885594,0.34893927467885594,0.3489392746790632,0.3489392746790632,0.3489392746790632,0.6676027640098645,0.6676027640102611,True,0.34893927467885594,0.34893927467885594,0.0010607253211440404
0.4788,0.5212,0.34838721726882393,0.34838721726882393,0.34838721726882393,0.3483872172690571,0.3483872172690571,0.3483872172690571,0.6684328804083345,0.6684328804087818,True,0.34838721726882393,0.34838721726882393,0.0016127827311760434
0.480275,0.519725,0.34783489712087506,0.34783489712087506,0.34783489712087506,0.34783489712100085,0.34783489712100085,0.34783489712100085,0.6692672030802349,0.6692672030804769,True,0.34783489712087506,0.34783489712087506,0.002165102879124914
0.48175,0.51825,0.34728231825064454,0.34728231825064454,0.34728231825064454,0.3472823182507863,0.3472823182507863,0.3472823182507863,0.6701057756886533,0.6701057756889268,True,0.34728231825064454,0.34728231825064454,0.0027176817493554384
0.483225,0.516775,0.34672948468668824,0.34672948468668824,0.34672948468668824,0.3467294846868479,0.3467294846868479,0.3467294846868479,0.6709486424201795,0.6709486424204885,True,0.34672948468668824,0.34672948468668824,0.0032705153133117393
0.4847,0.5153,0.34617640047030623,0.34617640047030623,0.34617640047030623,0.3461764004704861,0.3461764004704861,0.3461764004704861,0.6717958479920556,0.6717958479924047,True,0.34617640047030623,0.34617640047030623,0.003823599529693744
0.486175,0.513825,0.3456230696553663,0.3456230696553663,0.3456230696553663,0.3456230696555689,0.3456230696555689,0.3456230696555689,0.6726474376594489,0.6726474376598431,True,0.3456230696553663,0.3456230696553663,0.004376930344633656
0.48765000000000003,0.51235,0.3450694963081261,0.3450694963081261,0.3450694963081261,0.34506949630835404,0.34506949630835404,0.34506949630835404,0.6735034572228479,0.6735034572232927,True,0.3450694963081261,0.3450694963081261,0.0049305036918738665
0.48912500000000003,0.510875,0.34451568450705405,0.34451568450705405,0.34451568450705405,0.3445156845071798,0.3445156845071798,0.3445156845071798,0.6743639530355842,0.6743639530358303,True,0.34451568450705405,0.34451568450705405,0.005484315492945924
0.49060000000000004,0.5094,0.34396163834265037,0.34396163834265037,0.34396163834265037,0.3439616383427923,0.3439616383427923,0.3439616383427923,0.6752289720114849,0.6752289720117635,True,0.34396163834265037,0.34396163834265037,0.006038361657349611
0.49207500000000004,0.507925,0.34340736191726684,0.34340736191726684,0.34340736191726684,0.3499791702976038,0.3499791702976038,0.3499791702976038,0.6760985616326561,0.6890371025202615,True,0.34340736191726684,0.34340736191726684,0.006592638082733138
0.49346780433394705,0.5065321956660529,0.3500000000000001,0.3500000000000001,0.3500000000000001,0.3500000000001613,0.3500000000001613,0.3500000000001613,0.69097286015507,0.6909728601553882,True,0.3500000000000001,0.3500000000000001,-1.1102230246251565e-16
0.4934678043339473,0.5065321956660527,0.35,0.35,0.35,0.3500000000001612,0.3500000000001612,0.3500000000001612,0.69097286015507,0.6909728601553883,True,0.35,0.35,0.0
0.49355000000000004,0.50645,0.3499726379948013,0.3499726379948013,0.3499726379948013,0.34997263799496364,0.34997263799496364,0.34997263799496364,0.6910309763941186,0.6910309763944391,True,0.3499726379948013,0.3499726379948013,2.7362005198650063e-05
0.49502500000000005,0.504975,0.34948165712387,0.34948165712387,0.34948165712387,0.3494816571240529,0.3494816571240529,0.3494816571240529,0.6920771466386852,0.6920771466390473,True,0.34948165712387,0.34948165712387,0.0005183428761299513
0.49650000000000005,0.5035,0.3489907349375632,0.3489907349375632,0.3489907349375632,0.3489907349377692,0.3489907349377692,0.3489907349377692,0.6931295629345844,0.6931295629349935,True,0.3489907349375632,0.3489907349375632,0.0010092650624367594
0.497975,0.502025,0.34849987440041214,0.34849987440041214,0.34849987440041214,0.34849987440064406,0.34849987440064406,0.34849987440064406,0.6941882862415459,0.6941882862420079,True,0.34849987440041214,0.34849987440041214,0.0015001255995878426
0.49945,0.50055,0.34800907847207774,0.34800907847207774,0.34800907847207774,0.34800907847220813,0.34800907847220813,0.34800907847220813,0.6952533782281045,0.695253378228365,True,0.34800907847207774,0.34800907847207774,0.0019909215279222403
0.5009250000000001,0.4990749999999999,0.34751835010726934,0.34751835010726934,0.34751835010726934,0.3475183501074165,0.3475183501074165,0.3475183501074165,0.6963249012819104,0.6963249012822053,True,0.34751835010726934,0.34751835010726934,0.002481649892730642
0.5024000000000001,0.4975999999999999,0.34702769225566377,0.34702769225566377,0.34702769225566377,0.34702769225582974,0.34702769225582974,0.34702769225582974,0.6974029185202247,0.6974029185205584,True,0.34702769225566377,0.34702769225566377,0.002972307744336211
0.5038750000000001,0.4961249999999999,0.34653710786182457,0.34653710786182457,0.34653710786182457,0.3465371078620118,0.3465371078620118,0.3465371078620118,0.6984874938006039,0.6984874938009813,True,0.34653710786182457,0.34653710786182457,0.0034628921381754108
0.5053500000000001,0.4946499999999999,0.3460465998651225,0.3460465998651225,0.3460465998651225,0.34604659986533354,0.34604659986533354,0.34604659986533354,0.6995786917317751,0.6995786917322018,True,0.3460465998651225,0.3460465998651225,0.003953400134877494
0.5068250000000001,0.4931749999999999,0.34555617119965587,0.34555617119965587,0.34555617119965587,0.34555617119989374,0.34555617119989374,0.34555617119989374,0.7006765776847081,0.7006765776851904,True,0.34555617119965587,0.34555617119965587,0.004443828800344107
0.5083,0.4917,0.3450658247941722,0.3450658247941722,0.3450658247941722,0.3450658247943085,0.3450658247943085,0.3450658247943085,0.7017812178038889,0.701781217804166,True,0.3450658247941722,0.3450658247941722,0.004934175205827784
0.509775,0.490225,0.34457556357198976,0.34457556357198976,0.34457556357198976,0.3445755635721436,0.3445755635721436,0.3445755635721436,0.7028926790187969,0.7028926790191108,True,0.34457556357198976,0.34457556357198976,0.005424436428010215
0.51125,0.48875,0.3440853904509204,0.3440853904509204,0.3440853904509204,0.34408539045109404,0.34408539045109404,0.34408539045109404,0.7040110290555915,0.7040110290559468,True,0.3440853904509204,0.3440853904509204,0.005914609549079575
0.512725,0.487275,0.34359530834319196,0.34359530834319196,0.34359530834319196,0.3435953083433879,0.3435953083433879,0.3435953083433879,0.7051363364490112,0.7051363364494134,True,0.34359530834319196,0.34359530834319196,0.006404691656808015
0.5142,0.4858,0.3431053201553727,0.3431053201553727,0.3431053201553727,0.3431053201555938,0.3431053201555938,0.3431053201555938,0.706268670554493,0.7062686705549481,True,0.3431053201553727,0.3431053201553727,0.006894679844627272
0.515675,0.484325,0.3426154287882949,0.3426154287882949,0.3426154287882949,0.3426154287885443,0.3426154287885443,0.3426154287885443,0.7074081015605118,0.7074081015610267,True,0.3426154287882949,0.3426154287882949,0.007384571211705104
0.51715,0.48285,0.34212563713697985,0.34212563713697985,0.34212563713697985,0.3421256371371252,0.3421256371371252,0.3421256371371252,0.7085547005011491,0.7085547005014501,True,0.34212563713697985,0.34212563713697985,0.007874362863020123
0.518625,0.481375,0.3416359480905632,0.3416359480905632,0.3416359480905632,0.3416359480907276,0.3416359480907276,0.3416359480907276,0.7097085392688927,0.7097085392692342,True,0.3416359480905632,0.3416359480905632,0.008364051909436787
0.5201,0.4799,0.3411463645322212,0.3411463645322212,0.3411463645322212,0.34114636453240693,0.34114636453240693,0.34114636453240693,0.7108696906276749,0.7108696906280619,True,0.3411463645322212,0.3411463645322212,0.008853635467778787
0.521575,0.478425,0.3406568893390967,0.3406568893390967,0.3406568893390967,0.34065688933930643,0.34065688933930643,0.34065688933930643,0.7120382282261519,0.7120382282265902,True,0.3406568893390967,0.3406568893390967,0.009343110660903264
0.52305,0.47695,0.34016752538222683,0.34016752538222683,0.34016752538222683,0.3401675253824637,0.3401675253824637,0.3401675253824637,0.7132142266112315,0.7132142266117281,True,0.34016752538222683,0.34016752538222683,0.009832474617773146
0.524525,0.475475,0.3396782755264707,0.3396782755264707,0.3396782755264707,0.3396782755266109,0.3396782755266109,0.3396782755266109,0.7143977612418543,0.7143977612421493,True,0.3396782755264707,0.3396782755264707,0.010321724473529303
0.526,0.474,0.33918914263043737,0.33918914263043737,0.33918914263043737,0.33918914263059596,0.33918914263059596,0.33918914263059596,0.7155889085030325,0.7155889085033671,True,0.33918914263043737,0.33918914263043737,0.01081085736956261
0.527475,0.472525,0.33870012954641515,0.33870012954641515,0.33870012954641515,0.3387001295465947,0.3387001295465947,0.3387001295465947,0.7167877457201527,0.7167877457205326,True,0.33870012954641515,0.33870012954641515,0.011299870453584826
0.52895,0.47105,0.33821123912030127,0.33821123912030127,0.33821123912030127,0.3382112391205042,0.3382112391205042,0.3382112391205042,0.7179943511735511,0.7179943511739819,True,0.33821123912030127,0.33821123912030127,0.011788760879698712
0.530425,0.469575,0.3377224741915315,0.3377224741915315,0.3377224741915315,0.3377224741917609,0.3377224741917609,0.3377224741917609,0.719208804113361,0.7192088041138495,True,0.3377224741915315,0.3377224741915315,0.01227752580846847
0.5319,0.4681,0.3372338375930114,0.3372338375930114,0.3372338375930114,0.3372338375931493,0.3372338375931493,0.3372338375931493,0.7204311847746452,0.7204311847749397,True,0.3372338375930114,0.3372338375930114,0.01276616240698858
0.533375,0.466625,0.33674533215104757,0.33674533215104757,0.33674533215104757,0.3367453321512037,0.3367453321512037,0.3367453321512037,0.7216615743928155,0.7216615743931503,True,0.33674533215104757,0.33674533215104757,0.013254667848952406
0.53485,0.46515,0.33625696068527927,0.33625696068527927,0.33625696068527927,0.336256960685456,0.336256960685456,0.336256960685456,0.722900055219347,0.722900055219727,True,0.33625696068527927,0.33625696068527927,0.013743039314720706
0.536325,0.463675,0.3357687260086114,0.3357687260086114,0.3357687260086114,0.3357687260088115,0.3357687260088115,0.3357687260088115,0.7241467105377936,0.7241467105382251,True,0.3357687260086114,0.3357687260086114,0.014231273991388571
0.5378000000000001,0.4621999999999999,0.3352806309271475,0.3352806309271475,0.3352806309271475,0.349976821086602,0.349976821086602,0.349976821086602,0.7254016246801116,0.7571977955140676,True,0.3352806309271475,0.3352806309271475,0.014719369072852484
0.5392750000000001,0.4607249999999999,0.3347926782401235,0.3347926782401235,0.3347926782401235,0.34974857940181253,0.34974857940181253,0.34974857940181253,0.7266648830432982,0.7591265492469751,True,0.3347926782401235,0.3347926782401235,0.015207321759876491
0.5407500000000001,0.4592499999999999,0.33430487073984205,0.33430487073984205,0.33430487073984205,0.3497075440605267,0.3497075440605267,0.3497075440605267,0.727936572106352,0.7614753272956489,True,0.33430487073984205,0.33430487073984205,0.015695129260157925
0.5422250000000001,0.4577749999999999,0.33381721121160757,0.33381721121160757,0.33381721121160757,0.3499834391149849,0.3499834391149849,0.3499834391149849,0.7292167794475619,0.7645315692534215,True,0.33381721121160757,0.33381721121160757,0.01618278878839241
0.5437000000000001,0.4562999999999999,0.3333297024336618,0.3333297024336618,0.3333297024336618,0.34956345820701695,0.34956345820701695,0.34956345820701695,0.7305055937621343,0.7660825294915999,True,0.3333297024336618,0.3333297024336618,0.0166702975663382
0.545175,0.454825,0.3328423471771201,0.3328423471771201,0.3328423471771201,0.34987457931256377,0.34987457931256377,0.34987457931256377,0.7318031048801629,0.7692509851317842,True,0.3328423471771201,0.3328423471771201,0.0171576528228799
0.5466500000000001,0.4533499999999999,0.3323551482059078,0.3323551482059078,0.3323551482059078,0.34991818090924115,0.34991818090924115,0.34991818090924115,0.7331094037849517,0.7718499634040834,True,0.3323551482059078,0.3323551482059078,0.017644851794092198
0.548125,0.451875,0.3318681082766985,0.3318681082766985,0.3318681082766985,0.34951664316274744,0.34951664316274744,0.34951664316274744,0.7344245826316979,0.7734808147446692,True,0.3318681082766985,0.3318681082766985,0.018131891723301485
0.5496,0.4504,0.331381230138851,0.331381230138851,0.331381230138851,0.3491151980255895,0.3491151980255895,0.3491151980255895,0.735748734766543,0.775122553342783,True,0.331381230138851,0.331381230138851,0.018618769861148965
0.551075,0.448925,0.3308945165343489,0.3308945165343489,0.3308945165343489,0.34871384525668064,0.34871384525668064,0.34871384525668064,0.7370819547460019,0.776775285975788,True,0.3308945165343489,0.3308945165343489,0.019105483465651052
0.5522085616183026,0.4477914383816974,0.35,0.35,0.35,0.3500000000001891,0.3500000000001891,0.3500000000001891,0.7816138719956053,0.7816138719960276,True,0.35,0.35,0.0
0.5522085616183061,0.4477914383816939,0.3499999999999991,0.3499999999999991,0.3499999999999991,0.3500000000001882,0.3500000000001882,0.3500000000001882,0.7816138719956094,0.7816138719960317,True,0.3499999999999991,0.3499999999999991,8.881784197001252e-16
0.55255,0.44745,0.3499119880810249,0.3499119880810249,0.3499119880810249,0.3499119880812197,0.3499119880812197,0.3499119880812197,0.7820136061705775,0.7820136061710128,True,0.3499119880810249,0.3499119880810249,8.801191897506166e-05
0.554025,0.445975,0.34953196089895794,0.34953196089895794,0.34953196089895794,0.3495319608991787,0.3495319608991787,0.3495319608991787,0.78374788026001,0.7837478802605049,True,0.34953196089895794,0.34953196089895794,0.0004680391010420393
0.5555,0.4445,0.34915222783998456,0.34915222783998456,0.34915222783998456,0.34915222784012345,0.34915222784012345,0.34915222784012345,0.7854943258492341,0.7854943258495466,True,0.34915222783998456,0.34915222783998456,0.0008477721600154142
0.556975,0.443025,0.3487727896753827,0.3487727896753827,0.3487727896753827,0.3487727896755405,0.3487727896755405,0.3487727896755405,0.7872530662499468,0.787253066250303,True,0.3487727896753827,0.3487727896753827,0.001227210324617256
0.55845,0.44155,0.3483936471704011,0.3483936471704011,0.3483936471704011,0.34839364717058025,0.34839364717058025,0.34839364717058025,0.7890242264078838,0.7890242264082895,True,0.3483936471704011,0.3483936471704011,0.0016063528295988672
0.559925,0.440075,0.3480148010842808,0.3480148010842808,0.3480148010842808,0.34801480108448407,0.34801480108448407,0.34801480108448407,0.7908079329302523,0.7908079329307143,True,0.3480148010842808,0.3480148010842808,0.0019851989157191885
0.5614,0.4386,0.3476362521702757,0.3476362521702757,0.3476362521702757,0.3476362521705064,0.3476362521705064,0.3476362521705064,0.7926043141137158,0.7926043141142417,True,0.3476362521702757,0.3476362521702757,0.002363747829724261
0.562875,0.437125,0.34725800117567446,0.34725800117567446,0.34725800117567446,0.34725800117582184,0.34725800117582184,0.34725800117582184,0.7944134999729471,0.7944134999732841,True,0.34725800117567446,0.34725800117567446,0.00274199882432552
0.56435,0.43565,0.34688004884182094,0.34688004884182094,0.34688004884182094,0.3468800488419883,0.3468800488419883,0.3468800488419883,0.7962356222697601,0.7962356222701442,True,0.34688004884182094,0.34688004884182094,0.003119951158179035
0.565825,0.434175,0.3465023959041352,0.3465023959041352,0.3465023959041352,0.3465023959043254,0.3465023959043254,0.3465023959043254,0.7980708145428346,0.7980708145432727,True,0.3465023959041352,0.3465023959041352,0.0034976040958648036
0.5673,0.4327,0.3461250430921352,0.3461250430921352,0.3461250430921352,0.34612504309235137,0.34612504309235137,0.34612504309235137,0.7999192121380523,0.7999192121385519,True,0.3461250430921352,0.3461250430921352,0.0038749569078647683
0.568775,0.431225,0.34574799112945753,0.34574799112945753,0.34574799112945753,0.3457479911295972,0.3457479911295972,0.3457479911295972,0.8017809522394516,0.8017809522397755,True,0.34574799112945753,0.34574799112945753,0.004252008870542445
0.57025,0.42975,0.3453712407338785,0.3453712407338785,0.3453712407338785,0.34537124073403747,0.34537124073403747,0.34537124073403747,0.8036561739008224,0.8036561739011925,True,0.3453712407338785,0.3453712407338785,0.004628759266121496
0.571725,0.428275,0.34499479261733507,0.34499479261733507,0.34499479261733507,0.3449947926175159,0.3449947926175159,0.3449947926175159,0.8055450180779524,0.8055450180783746,True,0.34499479261733507,0.34499479261733507,0.005005207382664911
0.5732,0.4268,0.3446186474859463,0.3446186474859463,0.3446186474859463,0.34461864748615195,0.34461864748615195,0.34461864748615195,0.8074476276615423,0.8074476276620243,True,0.3446186474859463,0.3446186474859463,0.005381352514053694
0.574675,0.425325,0.3442428060400341,0.3442428060400341,0.3442428060400341,0.344242806040268,0.344242806040268,0.344242806040268,0.8093641475108072,0.8093641475113572,True,0.3442428060400341,0.3442428060400341,0.005757193959965878
0.57615,0.42385,0.3438672689741443,0.3438672689741443,0.3438672689741443,0.3438672689742976,0.3438672689742976,0.3438672689742976,0.8112947244877771,0.8112947244881387,True,0.3438672689741443,0.3438672689741443,0.006132731025855653
0.577625,0.422375,0.34349203697706804,0.34349203697706804,0.34349203697706804,0.34349203697724257,0.34349203697724257,0.34349203697724257,0.8132395074923185,0.8132395074927318,True,0.34349203697706804,0.34349203697706804,0.00650796302293194
0.5791000000000001,0.4208999999999999,0.34311711073186224,0.34311711073186224,0.34311711073186224,0.343117110732061,0.343117110732061,0.343117110732061,0.8151986474978911,0.8151986474983633,True,0.34311711073186224,0.34311711073186224,0.006882889268137737
0.5805750000000001,0.4194249999999999,0.34274249091587106,0.34274249091587106,0.34274249091587106,0.3427424909160973,0.3427424909160973,0.3427424909160973,0.8171722975880579,0.8171722975885973,True,0.34274249091587106,0.34274249091587106,0.007257509084128921
0.5820500000000001,0.4179499999999999,0.34236817820074683,0.34236817820074683,0.34236817820074683,0.34236817820089677,0.34236817820089677,0.34236817820089677,0.8191606129937719,0.8191606129941306,True,0.34236817820074683,0.34236817820074683,0.007631821799253147
0.5835250000000001,0.4164749999999999,0.34199417325247106,0.34199417325247106,0.34199417325247106,0.34199417325264203,0.34199417325264203,0.34199417325264203,0.8211637511314512,0.8211637511318618,True,0.34199417325247106,0.34199417325247106,0.008005826747528921
0.585,0.415,0.3416204767313753,0.3416204767313753,0.3416204767313753,0.3416204767315703,0.3416204767315703,0.3416204767315703,0.8231818716418682,0.8231818716423381,True,0.3416204767313753,0.3416204767313753,0.008379523268624678
0.5864750000000001,0.4135249999999999,0.3412470892921622,0.3412470892921622,0.3412470892921622,0.34124708929238445,0.34124708929238445,0.34124708929238445,0.8252151364298707,0.8252151364304081,True,0.3412470892921622,0.3412470892921622,0.008752910707837791
0.58795,0.41205,0.3408740115839267,0.3408740115839267,0.3408740115839267,0.34087401158407554,0.34087401158407554,0.34087401158407554,0.827263709704955,0.8272637097053162,True,0.3408740115839267,0.3408740115839267,0.00912598841607326
0.589425,0.410575,0.3405012442501765,0.3405012442501765,0.3405012442501765,0.3405012442503466,0.3405012442503466,0.3405012442503466,0.8293277580227157,0.82932775802313,True,0.3405012442501765,0.3405012442501765,0.009498755749823451
0.5909,0.4091,0.3401287879288538,0.3401287879288538,0.3401287879288538,0.340128787929048,0.340128787929048,0.340128787929048,0.8314074503271909,0.8314074503276655,True,0.3401287879288538,0.3401287879288538,0.009871212071146163
0.592375,0.407625,0.33975664325235533,0.33975664325235533,0.33975664325235533,0.3397566432525769,0.3397566432525769,0.3397566432525769,0.8335029579941253,0.8335029579946688,True,0.33975664325235533,0.33975664325235533,0.01024335674764465
0.59385,0.40615,0.33938481084755373,0.33938481084755373,0.33938481084755373,0.3393848108477039,0.3393848108477039,0.3393848108477039,0.8356144548751784,0.8356144548755482,True,0.33938481084755373,0.33938481084755373,0.010615189152446247
0.595325,0.404675,0.33901329133581876,0.33901329133581876,0.33901329133581876,0.3390132913359904,0.3390132913359904,0.3390132913359904,0.8377421173430994,0.8377421173435236,True,0.33901329133581876,0.33901329133581876,0.010986708664181222
0.5968,0.4032,0.3386420853330374,0.3386420853330374,0.3386420853330374,0.3386420853332336,0.3386420853332336,0.3386420853332336,0.8398861243378904,0.839886124338377,True,0.3386420853330374,0.3386420853330374,0.011357914666962565
0.598275,0.401725,0.3382711934496356,0.3382711934496356,0.3382711934496356,0.33827119344985973,0.33827119344985973,0.33827119344985973,0.8420466574139911,0.8420466574145491,True,0.3382711934496356,0.3382711934496356,0.011728806550364401
0.59975,0.40025,0.33790061629059837,0.33790061629059837,0.33790061629059837,0.337900616290752,0.337900616290752,0.337900616290752,0.8442239007885031,0.844223900788887,True,0.33790061629059837,0.33790061629059837,0.012099383709401612
0.601225,0.398775,0.33753035445549134,0.33753035445549134,0.33753035445549134,0.3375303544556671,0.3375303544556671,0.3375303544556671,0.8464180413904867,0.8464180413909275,True,0.33753035445549134,0.33753035445549134,0.012469645544508634
0.6027,0.3973,0.33716040853848084,0.33716040853848084,0.33716040853848084,0.33716040853868195,0.33716040853868195,0.33716040853868195,0.8486292689113537,0.84862926891186,True,0.33716040853848084,0.33716040853848084,0.01283959146151914
0.604175,0.395825,0.33679077912835526,0.33679077912835526,0.33679077912835526,0.3367907791285854,0.3367907791285854,0.3367907791285854,0.8508577758563892,0.8508577758569706,True,0.33679077912835526,0.33679077912835526,0.013209220871644722
0.60565,0.39435,0.3364214668085458,0.3364214668085458,0.3364214668085458,0.3364214668087051,0.3364214668087051,0.3364214668087051,0.8531037575974282,0.8531037575978322,True,0.3364214668085458,0.3364214668085458,0.01357853319145419
0.607125,0.392875,0.3360524721571469,0.3360524721571469,0.3360524721571469,0.33605247215732953,0.33605247215732953,0.33605247215732953,0.8553674124267182,0.8553674124271831,True,0.3360524721571469,0.3360524721571469,0.01394752784285308
0.6086,0.3914,0.3356837957469373,0.3356837957469373,0.3356837957469373,0.33568379574714646,0.33568379574714646,0.33568379574714646,0.8576489416120012,0.8576489416125356,True,0.3356837957469373,0.3356837957469373,0.014316204253062681
0.610075,0.389925,0.3353154381454007,0.3353154381454007,0.3353154381454007,0.3353154381455469,0.3353154381455469,0.3353154381455469,0.8599485494528453,0.8599485494532201,True,0.3353154381454007,0.3353154381454007,0.014684561854599265
0.61155,0.38845,0.3349473999147463,0.3349473999147463,0.3349473999147463,0.334947399914914,0.334947399914914,0.334947399914914,0.862266443338258,0.8622664433386896,True,0.3349473999147463,0.3349473999147463,0.015052600085253665
0.613025,0.386975,0.33457968161192986,0.33457968161192986,0.33457968161192986,0.33457968161212226,0.33457968161212226,0.33457968161212226,0.8646028338056201,0.8646028338061174,True,0.33457968161192986,0.33457968161192986,0.01542031838807012
0.6145,0.3855,0.3342122837886739,0.3342122837886739,0.3342122837886739,0.3342122837888945,0.3342122837888945,0.3342122837888945,0.8669579346009699,0.8669579346015421,True,0.3342122837886739,0.3342122837886739,0.015787716211326075
0.615975,0.384025,0.33384520699148873,0.33384520699148873,0.33384520699148873,0.33384520699164455,0.33384520699164455,0.33384520699164455,0.8693319627406776,0.8693319627410834,True,0.33384520699148873,0.33384520699148873,0.016154793008511248
0.61745,0.38255,0.3334784517616929,0.3334784517616929,0.3334784517616929,0.3334784517618719,0.3334784517618719,0.3334784517618719,0.8717251385745468,0.8717251385750148,True,0.3334784517616929,0.3334784517616929,0.016521548238307093
0.6189250000000001,0.3810749999999999,0.3331120186354339,0.3331120186354339,0.3331120186354339,0.33311201863563944,0.33311201863563944,0.33311201863563944,0.8741376858503811,0.8741376858509206,True,0.3331120186354339,0.3331120186354339,0.016887981364566096
0.6204000000000001,0.3795999999999999,0.3327459081437085,0.3327459081437085,0.3327459081437085,0.3327459081438549,0.3327459081438549,0.3327459081438549,0.8765698317800543,0.87656983178044,True,0.3327459081437085,0.3327459081437085,0.017254091856291454
0.621875,0.378125,0.33238012081238383,0.33238012081238383,0.33238012081238383,0.3323801208125522,0.3323801208125522,0.3323801208125522,0.8790218071071308,0.879021807107576,True,0.33238012081238383,0.33238012081238383,0.01761987918761615
0.6233500000000001,0.3766499999999999,0.332014657162217,0.332014657162217,0.332014657162217,0.33201465716241063,0.33201465716241063,0.33201465716241063,0.881493846176071,0.881493846176585,True,0.332014657162217,0.332014657162217,0.01798534283778297
0.624825,0.375175,0.33164951770887674,0.33164951770887674,0.33164951770887674,0.3316495177090994,0.3316495177090994,0.3316495177090994,0.88398618700307,0.8839861870036634,True,0.33164951770887674,0.33164951770887674,0.018350482291123238
0.6263000000000001,0.3736999999999999,0.33128470296296303,0.33128470296296303,0.33128470296296303,0.3312847029631233,0.3312847029631233,0.3312847029631233,0.8864990713485766,0.8864990713490055,True,0.33128470296296303,0.33128470296296303,0.01871529703703695
0.627775,0.372225,0.33092021343002787,0.33092021343002787,0.33092021343002787,0.33092021343021244,0.33092021343021244,0.33092021343021244,0.8890327447915317,0.8890327447920275,True,0.33092021343002787,0.33092021343002787,0.019079786569972113
0.6292500000000001,0.3707499999999999,0.33055604961059565,0.33055604961059565,0.33055604961059565,0.3495346136016276,0.3495346136016276,0.3495346136016276,0.891587456805383,0.9427771101864536,True,0.33055604961059565,0.33055604961059565,0.01944395038940433
0.630725,0.369275,0.3301922120001837,0.3301922120001837,0.3301922120001837,0.3495607890020167,0.3495607890020167,0.3495607890020167,0.8941634608359182,0.9466137404428047,True,0.3301922120001837,0.3301922120001837,0.01980778799981625
0.6322,0.3678,0.32982870108932266,0.32982870108932266,0.32982870108932266,0.3499444061245577,0.3499444061245577,0.3499444061245577,0.8967610143809751,0.9514529802190257,True,0.32982870108932266,0.32982870108932266,0.020171298910677316
0.633675,0.366325,0.32946551736357627,0.32946551736357627,0.32946551736357627,0.3494327344995667,0.3494327344995667,0.3494327344995667,0.8993803790720706,0.953887216268523,True,0.32946551736357627,0.32946551736357627,0.020534482636423712
0.63515,0.36485,0.3291026613035625,0.3291026613035625,0.3291026613035625,0.34891919453686954,0.34891919453686954,0.34891919453686954,0.9020218207580171,0.9563360135312308,True,0.3291026613035625,0.3291026613035625,0.02089733869643745
0.636625,0.363375,0.3287401333849736,0.3287401333849736,0.3287401333849736,0.3499186191326892,0.3499186191326892,0.3499186191326892,0.9046856095905706,0.9629683361064718,True,0.3287401333849736,0.3287401333849736,0.02125986661502638
0.6381,0.3619,0.32837793407859606,0.32837793407859606,0.32837793407859606,0.34942668240268604,0.34942668240268604,0.34942668240268604,0.9073720201121748,0.965533800504797,True,0.32837793407859606,0.32837793407859606,0.02162206592140392
0.639575,0.360425,0.32801606385033105,0.32801606385033105,0.32801606385033105,0.348933185292673,0.348933185292673,0.348933185292673,0.9100813313458586,0.9681159333916154,True,0.32801606385033105,0.32801606385033105,0.021983936149668926
0.64105,0.35895,0.32765452316121463,0.32765452316121463,0.32765452316121463,0.34843812504075383,0.34843812504075383,0.34843812504075383,0.912813826887351,0.9707149325553805,True,0.32765452316121463,0.32765452316121463,0.02234547683878535
0.642525,0.357475,0.3272933124674382,0.3272933124674382,0.3272933124674382,0.347941498989651,0.347941498989651,0.347941498989651,0.9155697949994774,0.973330999341635,True,0.3272933124674382,0.3272933124674382,0.022706687532561776
0.644,0.356,0.32693243222036816,0.32693243222036816,0.32693243222036816,0.34999460232996826,0.34999460232996826,0.34999460232996826,0.9183495287088994,0.9831309054212592,True,0.32693243222036816,0.32693243222036816,0.023067567779631815
0.645475,0.354525,0.3265718828665662,0.3265718828665662,0.3265718828665662,0.34953133388959845,0.34953133388959845,0.34953133388959845,0.921153325905271,0.9859144880885649,True,0.3265718828665662,0.3265718828665662,0.02342811713343379
0.64695,0.35305,0.3262116648478096,0.3262116648478096,0.3262116648478096,0.3490668684732073,0.3490668684732073,0.3490668684732073,0.9239814894428824,0.9887179393094669,True,0.3262116648478096,0.3262116648478096,0.023788335152190365
0.648425,0.351575,0.3258517786011112,0.3258517786011112,0.3258517786011112,0.3486012054655113,0.3486012054655113,0.3486012054655113,0.9268343272448586,0.9915415074038577,True,0.3258517786011112,0.3258517786011112,0.02414822139888878
0.6499,0.3501,0.3254922245587392,0.3254922245587392,0.3254922245587392,0.34813434433386126,0.34813434433386126,0.34813434433386126,0.9297121524099948,0.9943854451124285,True,0.3254922245587392,0.3254922245587392,0.02450777544126076
0.651375,0.348625,0.32513300314823745,0.32513300314823745,0.32513300314823745,0.34766628462811183,0.34766628462811183,0.34766628462811183,0.9326152833223017,0.9972500096898151,True,0.32513300314823745,0.32513300314823745,0.024866996851762524
0.65285,0.34715,0.3247741147924453,0.3247741147924453,0.3247741147924453,0.34719702598170143,0.34719702598170143,0.34719702598170143,0.9355440437633451,1.0001354630036048,True,0.3247741147924453,0.3247741147924453,0.0252258852075547
0.654325,0.345675,0.3244155599095174,0.3244155599095174,0.3244155599095174,0.34672656811157593,0.34672656811157593,0.34672656811157593,0.9384987630274605,1.0030420716325332,True,0.3244155599095174,0.3244155599095174,0.025584440090482552
0.6558,0.3442,0.32405733891294397,0.32405733891294397,0.32405733891294397,0.34625491081882664,0.34625491081882664,0.34625491081882664,0.9414797760399302,1.0059701069692812,True,0.32405733891294397,0.32405733891294397,0.025942661087056007
0.657275,0.342725,0.32369945221157015,0.32369945221157015,0.32369945221157015,0.34578205398935524,0.34578205398935524,0.34578205398935524,0.9444874234782118,1.0089198453260055,True,0.32369945221157015,0.32369945221157015,0.02630054778842983
0.6587500000000001,0.3412499999999999,0.32334190020961645,0.32334190020961645,0.32334190020961645,0.3497360139879289,0.3497360139879289,0.3497360139879289,0.9475220518963122,1.0248674402576674,True,0.32334190020961645,0.32334190020961645,0.026658099790383527
0.6602250000000001,0.3397749999999999,0.322984683306698,0.322984683306698,0.322984683306698,0.3493130326860808,0.3493130326860808,0.3493130326860808,0.9505840138523968,1.0280716141154616,True,0.322984683306698,0.322984683306698,0.027015316693301983
0.6617,0.3383,0.3226278018978445,0.3226278018978445,0.3226278018978445,0.34888926022015,0.34888926022015,0.34888926022015,0.9536736680397414,1.0313013899501922,True,0.3226278018978445,0.3226278018978445,0.027372198102155465
0.6631750000000001,0.3368249999999999,0.3222712563735201,0.3222712563735201,0.3222712563735201,0.3484646973334305,0.3484646973334305,0.3484646973334305,0.9567913794211245,1.034557106311677,True,0.3222712563735201,0.3222712563735201,0.027728743626479868
0.66465,0.33535,0.321915047119643,0.321915047119643,0.321915047119643,0.34803934482164595,0.34803934482164595,0.34803934482164595,0.9599375193667602,1.0378391078623705,True,0.321915047119643,0.321915047119643,0.02808495288035695
0.6661250000000001,0.3338749999999999,0.3215591745176051,0.3215591745176051,0.3215591745176051,0.34761320353362335,0.34761320353362335,0.34761320353362335,0.9631124657958972,1.0411477455144094,True,0.3215591745176051,0.3215591745176051,0.028440825482394905
0.6676,0.3324,0.32120363894429155,0.32120363894429155,0.32120363894429155,0.3471862743708728,0.3471862743708728,0.3471862743708728,0.9663166033221768,1.044483376567006,True,0.32120363894429155,0.32120363894429155,0.02879636105570843
0.6690750000000001,0.3309249999999999,0.32084844077210045,0.32084844077210045,0.32084844077210045,0.3467585582878475,0.3467585582878475,0.3467585582878475,0.9695503234028875,1.047846364849581,True,0.32084844077210045,0.32084844077210045,0.029151559227899526
0.67055,0.32945,0.3204935803689625,0.3204935803689625,0.3204935803689625,0.34633005629224634,0.34633005629224634,0.34633005629224634,0.9728140244922219,1.0512370808688611,True,0.3204935803689625,0.3204935803689625,0.02950641963103745
0.672025,0.327975,0.3201390580983603,0.3201390580983603,0.3201390580983603,0.3459007694446362,0.3459007694446362,0.3459007694446362,0.9761081121986745,1.0546559019578816,True,0.3201390580983603,0.3201390580983603,0.02986094190163968
0.6735,0.3265,0.3197848743193479,0.3197848743193479,0.3197848743193479,0.34547069885870757,0.34547069885870757,0.34547069885870757,0.9794329994467009,1.0581032124309573,True,0.3197848743193479,0.3197848743193479,0.0302151256806521
0.674975,0.325025,0.3194310293865705,0.3194310293865705,0.3194310293865705,0.3450398457015726,0.3450398457015726,0.3450398457015726,0.9827891066427827,1.0615794037430124,True,0.3194310293865705,0.3194310293865705,0.030568970613429503
0.67645,0.32355,0.3190775236502833,0.3190775236502833,0.3190775236502833,0.34460821119328205,0.34460821119328205,0.34460821119328205,0.9861768618460309,1.0650848746508486,True,0.3190775236502833,0.3190775236502833,0.030922476349716677
0.677925,0.322075,0.3187243574563717,0.3187243574563717,0.3187243574563717,0.34417579660744757,0.34417579660744757,0.34417579660744757,0.9895967009434811,1.0686200313822791,True,0.3187243574563717,0.3187243574563717,0.0312756425436283
0.6794,0.3206,0.3183715311463697,0.3183715311463697,0.3183715311463697,0.34374260327079414,0.34374260327079414,0.34374260327079414,0.9930490678302236,1.0721852878065943,True,0.3183715311463697,0.3183715311463697,0.0316284688536303
0.680875,0.319125,0.3180190450574799,0.3180190450574799,0.3180190450574799,0.3433086325633803,0.3433086325633803,0.3433086325633803,0.9965344145945316,1.0757810656118458,True,0.3180190450574799,0.3180190450574799,0.03198095494252007
0.68235,0.31765,0.31766689952259264,0.31766689952259264,0.31766689952259264,0.3486441141834706,0.3486441141834706,0.3486441141834706,1.0000532017081463,1.0975731597150027,True,0.31766689952259264,0.31766689952259264,0.03233310047740734
0.683825,0.316175,0.3173150948703048,0.3173150948703048,0.3173150948703048,0.34825982911715486,0.34825982911715486,0.34825982911715486,1.003605898221886,1.101478071059239,True,0.3173150948703048,0.3173150948703048,0.032684905129695185
0.6853,0.3147,0.31696363142493955,0.31696363142493955,0.31696363142493955,0.349796272330026,0.349796272330026,0.349796272330026,1.0071929819667607,1.1115229498888657,True,0.31696363142493955,0.31696363142493955,0.033036368575060426
0.686775,0.313225,0.31661250950656517,0.31661250950656517,0.31661250950656517,0.34943173198553745,0.34943173198553745,0.34943173198553745,1.0108149397607635,1.115593365745191,True,0.31661250950656517,0.31661250950656517,0.03338749049343481
0.68825,0.31175,0.3162617294310141,0.3162617294310141,0.3162617294310141,0.3490668131022204,0.3490668131022204,0.3490668131022204,1.0144722676215367,1.119701084529977,True,0.3162617294310141,0.3162617294310141,0.03373827056898587
0.689725,0.310275,0.3159112915099023,0.3159112915099023,0.3159112915099023,0.3487015166501419,0.3487015166501419,0.3487015166501419,1.0181654709851014,1.1238466413669868,True,0.3159112915099023,0.3159112915099023,0.03408870849009765
0.6912,0.3088,0.31556119605064814,0.31556119605064814,0.31556119605064814,0.34833584362273406,0.34833584362273406,0.34833584362273406,1.0218950649308554,1.1280305816798382,True,0.31556119605064814,0.31556119605064814,0.03443880394935184
0.692675,0.307325,0.3152114433564911,0.3152114433564911,0.3152114433564911,0.3499124528831821,0.3499124528831821,0.3499124528831821,1.0256615744130515,1.1385746453532322,True,0.3152114433564911,0.3152114433564911,0.03478855664350888
0.69415,0.30585,0.3148620337265113,0.3148620337265113,0.3148620337265113,0.3495344083130516,0.3495344083130516,0.3495344083130516,1.0294655344989743,1.1428295187609991,True,0.3148620337265113,0.3148620337265113,0.0351379662734887
0.695625,0.304375,0.31451296745564783,0.31451296745564783,0.31451296745564783,0.34987356202970743,0.34987356202970743,0.34987356202970743,1.033307490614038,1.1494819286396958,True,0.31451296745564783,0.31451296745564783,0.03548703254435215
0.6971,0.3029,0.31416424483471805,0.31416424483471805,0.31416424483471805,0.34998526934259394,0.34998526934259394,0.34998526934259394,1.037187998794051,1.155448231570135,True,0.31416424483471805,0.31416424483471805,0.035835755165281924
0.6985750000000001,0.3014249999999999,0.31381586615043616,0.31381586615043616,0.31381586615043616,0.34968345467642675,0.34968345467642675,0.34968345467642675,1.0411076259448828,1.1601010356686634,True,0.31381586615043616,0.31381586615043616,0.036184133849563815
0.7000500000000001,0.2999499999999999,0.313467831685432,0.313467831685432,0.313467831685432,0.3498761212184541,0.3498761212184541,0.3498761212184541,1.045066950109792,1.1664481454190838,True,0.313467831685432,0.313467831685432,0.03653216831456796
0.701525,0.298475,0.3131201417182701,0.3131201417182701,0.3131201417182701,0.3497064822294342,0.3497064822294342,0.3497064822294342,1.0490665607446858,1.1716441317679342,True,0.3131201417182701,0.3131201417182701,0.036879858281729905
0.7030000000000001,0.2969999999999999,0.3127727965234678,0.3127727965234678,0.3127727965234678,0.3493508769413524,0.3493508769413524,0.3493508769413524,1.0531070590015754,1.176265578927113,True,0.3127727965234678,0.3127727965234678,0.03722720347653219
0.704475,0.295525,0.3124257963715146,0.3124257963715146,0.3124257963715146,0.3499140859367516,0.3499140859367516,0.3499140859367516,1.0571890580205214,1.1840422500186165,True,0.3124257963715146,0.3124257963715146,0.0375742036284854
0.7059500000000001,0.2940499999999999,0.31207914152889016,0.31207914152889016,0.31207914152889016,0.34985702178041445,0.34985702178041445,0.34985702178041445,1.0613131832303697,1.1897875251842018,True,0.31207914152889016,0.31207914152889016,0.03792085847110982
0.707425,0.292575,0.31173283225808324,0.31173283225808324,0.31173283225808324,0.34988724727934906,0.34988724727934906,0.34988724727934906,1.0654800726585774,1.1958890789689791,True,0.31173283225808324,0.31173283225808324,0.03826716774191674
0.707778735729046,0.292221264270954,0.31164983148424835,0.31164983148424835,0.31164983148424835,0.34980568857409405,0.34980568857409405,0.34980568857409405,1.0664858091753369,1.1970576112823414,True,0.31164983148424835,0.31164983148424835,0.038350168515751626
0.7077873381114372,0.2922126618885628,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.34980370488713747,0.35000000000000003,0.35000000000000003,1.1977578169883507,1.1977578169883507,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.707788735729046,0.292211264270954,0.34999908344121095,0.34999908344121095,0.34999908344121095,0.34980338259886956,0.34999908344121095,0.34999908344121095,1.1977604091150742,1.1977604091150742,True,0.34999908344121095,0.34999908344121095,9.165587890325178e-07
0.7077908914270851,0.2922091085729149,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.34980288549782323,0.35000000000000003,0.35000000000000003,1.1977723819401906,1.1977723819401906,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.7077937649764096,0.2922062350235904,0.34999811574820106,0.34999811574820106,0.34999811574820106,0.3498022228599092,0.34999811574820106,0.34999811574820106,1.1977777124432167,1.1977777124432167,True,0.34999811574820106,0.34999811574820106,1.8842517989225982e-06
0.7077959133189411,0.2922040866810589,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.3498017274530394,0.3499999999999999,0.3499999999999999,1.1977929671532122,1.1977929671532122,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.7078013235566775,0.2921986764433225,0.3499964529523646,0.3499964529523646,0.3499964529523646,0.34980047985075347,0.3499964529523646,0.3499964529523646,1.1978030058608191,1.1978030058608191,True,0.3499964529523646,0.3499964529523646,3.5470476353882674e-06
0.7078030115100761,0.2921969884899239,0.35000000000000014,0.35000000000000014,0.35000000000000014,0.3498000906071368,0.35000000000000014,0.35000000000000014,1.197822064521618,1.197822064521618,True,0.35000000000000014,0.35000000000000014,-1.6653345369377348e-16
0.7078126835339338,0.2921873164660662,0.34999366021531725,0.34999366021531725,0.34999366021531725,0.349797860219335,0.34999366021531725,0.34999366021531725,1.1978400173163044,1.1978400173163044,True,0.34999366021531725,0.34999366021531725,6.3397846827295545e-06
0.7078272338439288,0.2921727661560712,0.35000000000000014,0.35000000000000014,0.35000000000000014,0.3497945048565758,0.35000000000000014,0.35000000000000014,1.1979213689377166,1.1979213689377166,True,0.35000000000000014,0.35000000000000014,-1.6653345369377348e-16
0.7078297567247568,0.2921702432752432,0.3499983475028494,0.3499983475028494,0.3499983475028494,0.34979392306565543,0.3499983475028494,0.3499983475028494,1.1979260570116594,1.1979260570116594,True,0.3499983475028494,0.3499983475028494,1.6524971505615937e-06
0.70784729988421,0.29215270011579,0.3500000000000026,0.3500000000000026,0.3500000000000026,0.3497898774790504,0.3500000000000026,0.3500000000000026,1.1980036462483001,1.1980036462483001,True,0.3500000000000026,0.3500000000000026,-2.609024107869118e-15
0.7078554164455731,0.2921445835544269,0.34999468647060006,0.34999468647060006,0.34999468647060006,0.3497880057187571,0.34999468647060006,0.34999468647060006,1.1980187419952477,1.1980187419952477,True,0.34999468647060006,0.34999468647060006,5.313529399919581e-06
0.7078756893208134,0.2921243106791866,0.35,0.35,0.35,0.34978333053766314,0.35,0.35,1.1981200715074103,1.1981200715074103,True,0.35,0.35,0.0
0.7078939810747159,0.2921060189252841,0.34998803381611154,0.34998803381611154,0.34998803381611154,0.3497791121630378,0.34998803381611154,0.34998803381611154,1.198154132885679,1.198154132885679,True,0.34998803381611154,0.34998803381611154,1.19661838884344e-05
0.7079158735985154,0.2920841264014846,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.34977406331133826,0.3499999999999999,0.3499999999999999,1.1982849061742813,1.1982849061742813,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.707951940809803,0.292048059190197,0.3499764278131819,0.3499764278131819,0.3499764278131819,0.34976574530156135,0.3499764278131819,0.3499764278131819,1.1983521780066304,1.1983521780066304,True,0.3499764278131819,0.3499764278131819,2.357218681808826e-05
0.7079727887737449,0.2920272112262551,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.3497609371250023,0.35000000000000003,0.35000000000000003,1.1985184480936235,1.1985184480936235,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.7080390499293777,0.2919609500706223,0.349956748702668,0.349956748702668,0.349956748702668,0.3497456547478455,0.349956748702668,0.349956748702668,1.1986423136998874,1.1986423136998874,True,0.349956748702668,0.349956748702668,4.325129733195876e-05
0.7081679610797446,0.2918320389202554,0.3500000000000011,0.3500000000000011,0.3500000000000011,0.3497159205427782,0.3500000000000011,0.3500000000000011,1.1993199968549046,1.1993199968549046,True,0.3500000000000011,0.3500000000000011,-1.1102230246251565e-15
0.7081699683799486,0.2918300316200514,0.349998695240715,0.349998695240715,0.349998695240715,0.34971545752150557,0.349998695240715,0.349998695240715,1.1993237752048644,1.1993237752048644,True,0.349998695240715,0.349998695240715,1.3047592850035095e-06
0.7083306777916917,0.2916693222083083,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.349678384479281,0.35000000000000003,0.35000000000000003,1.1999890744424342,1.1999890744424342,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.7083667289577568,0.2916332710422432,0.349976637414156,0.349976637414156,0.349976637414156,0.3496700674074826,0.349976637414156,0.349976637414156,1.2000573054075911,1.2000573054075911,True,0.349976637414156,0.349976637414156,2.3362585843955674e-05
0.7085623790146036,0.2914376209853964,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.3496249263829147,0.35000000000000003,0.35000000000000003,1.2009430999903,1.2009430999903,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.7086624452972838,0.2913375547027162,0.34993541087755153,0.34993541087755153,0.34993541087755153,0.3496018360265736,0.34993541087755153,0.34993541087755153,1.201133891696967,1.201133891696967,True,0.34993541087755153,0.34993541087755153,6.458912244844406e-05
0.7088931564823154,0.2911068435176846,0.35,0.35,0.35,0.34954859222496065,0.35,0.35,1.2023077017725199,1.2023077017725199,True,0.35,0.35,0.0
0.7089000000000001,0.2910999999999999,0.3499956072472581,0.3499956072472581,0.3499956072472581,0.34954701271952926,0.3499956072472581,0.3499956072472581,1.2023208768370257,1.2023208768370257,True,0.3499956072472581,0.3499956072472581,4.39275274188855e-06
0.709106884698903,0.290893115301097,0.34986276454862114,0.34986276454862114,0.34986276454862114,0.3494992589913519,0.34986276454862114,0.34986276454862114,1.2027193018524551,1.2027193018524551,True,0.34986276454862114,0.34986276454862114,0.00013723545137883653
0.7093669699275451,0.2906330300724549,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.3494392141308252,0.3499999999999999,0.3499999999999999,1.2042678009197538,1.2042678009197538,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.7097748436694067,0.2902251563305933,0.34973988494197605,0.34973988494197605,0.34973988494197605,0.3499350347925007,0.3499350347925007,0.3499350347925007,1.2050639901924627,1.205736398652818,True,0.34973988494197605,0.34973988494197605,0.0002601150580239242
0.7100486888430609,0.2899513111569391,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.34987313117203406,0.3499999999999999,0.3499999999999999,1.2070992147042192,1.2070992147042192,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.710375,0.289625,0.34979387343285867,0.34979387343285867,0.34979387343285867,0.34979935210212487,0.34979935210212487,0.34979935210212487,1.2077475129317519,1.2077664293556318,True,0.34979387343285867,0.34979387343285867,0.00020612656714130706
0.710778735729046,0.289221264270954,0.3495385565456603,0.3495385565456603,0.3495385565456603,0.34970804421584223,0.34970804421584223,0.34970804421584223,1.2085506832519708,1.2091366971144342,True,0.3495385565456603,0.3495385565456603,0.0004614434543396828
0.7110352837829818,0.2889647162170182,0.35,0.35,0.35,0.3496500106579816,0.35,0.35,1.2112205413243016,1.2112205413243016,True,0.35,0.35,0.0
0.71185,0.28815,0.349491321411097,0.349491321411097,0.349491321411097,0.34946564582300554,0.349491321411097,0.349491321411097,1.2128798244355266,1.2128798244355266,True,0.349491321411097,0.349491321411097,0.0005086785889029666
0.712474129211593,0.287525870788407,0.35,0.35,0.35,0.34932433908686683,0.35,0.35,1.217281766820796,1.217281766820796,True,0.35,0.35,0.0
0.713325,0.286675,0.34947732153014943,0.34947732153014943,0.34947732153014943,0.34913159808456856,0.34947732153014943,0.34947732153014943,1.219071497445363,1.219071497445363,True,0.34947732153014943,0.34947732153014943,0.000522678469850546
0.7145939886230385,0.2854060113769615,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.35000000000014386,0.35000000000014386,0.35000000000014386,1.2263231538515964,1.2263231538521004,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.7148,0.2852,0.3498762430298932,0.3498762430298932,0.3498762430298932,0.34987624303004056,0.34987624303004056,0.34987624303004056,1.2267750456868625,1.2267750456873792,True,0.3498762430298932,0.3498762430298932,0.0001237569701068031
0.716275,0.283725,0.3489883243177543,0.3489883243177543,0.3489883243177543,0.3497495188915957,0.3497495188915957,0.3497495188915957,1.230023171443314,1.2327060318674623,True,0.3489883243177543,0.3489883243177543,0.001011675682245694
0.71775,0.28225,0.3480971772100331,0.3480971772100331,0.3480971772100331,0.3492207915392613,0.3492207915392613,0.3492207915392613,1.2332938076529072,1.237274726445567,True,0.3480971772100331,0.3480971772100331,0.001902822789966896
0.7177597011569646,0.2822402988430354,0.34999999999999953,0.34999999999999953,0.34999999999999953,0.35000000000013565,0.35000000000013565,0.35000000000013565,1.240078052052545,1.2400780520530272,True,0.34999999999999953,0.34999999999999953,4.440892098500626e-16
0.719225,0.280775,0.34914321012745186,0.34914321012745186,0.34914321012745186,0.34995627487725917,0.34995627487725917,0.34995627487725917,1.243498210764676,1.2463939983163002,True,0.34914321012745186,0.34914321012745186,0.0008567898725481138
0.7207,0.2793,0.3482779333774545,0.3482779333774545,0.3482779333774545,0.349963166898975,0.349963166898975,0.349963166898975,1.2469671800123685,1.253000955599624,True,0.3482779333774545,0.3482779333774545,0.0017220666225454817
0.722175,0.277825,0.3474098454648633,0.3474098454648633,0.3474098454648633,0.3499931044795944,0.3499931044795944,0.3499931044795944,1.2504628649864602,1.259761016753692,True,0.3474098454648633,0.3474098454648633,0.0025901545351366684
0.722573705148039,0.277426294851961,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.3500000000001679,0.3500000000001679,0.3500000000001679,1.2615963464702056,1.2615963464708106,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.72365,0.27635,0.3493944175096814,0.3493944175096814,0.3493944175096814,0.3499918515398867,0.3499918515398867,0.3499918515398867,1.2643185001254982,1.266480374669393,True,0.3493944175096814,0.3493944175096814,0.0006055824903185569
0.725125,0.274875,0.3485624477502206,0.3485624477502206,0.3485624477502206,0.34993581387725975,0.34993581387725975,0.34993581387725975,1.268076208277292,1.2730725379800265,True,0.3485624477502206,0.3485624477502206,0.0014375522497793725
0.7266,0.2734,0.347728115872382,0.347728115872382,0.347728115872382,0.34991212326610377,0.34991212326610377,0.34991212326610377,1.2718658225032262,1.2798541450845056,True,0.347728115872382,0.347728115872382,0.0022718841276179735
0.728075,0.271925,0.3468914361169923,0.3468914361169923,0.3468914361169923,0.3499562665643142,0.3499562665643142,0.3499562665643142,1.2756879143770978,1.2869587811503695,True,0.3468914361169923,0.3468914361169923,0.0031085638830076756
0.72955,0.27045,0.3460524229704144,0.3460524229704144,0.3460524229704144,0.3499975503269423,0.3499975503269423,0.3499975503269423,1.279543068849748,1.2941303395338963,True,0.3460524229704144,0.3460524229704144,0.003947577029585592
0.7300765902325962,0.2699234097674038,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.3500000000001531,0.3500000000001531,0.3500000000001531,1.2966641178014129,1.2966641178019802,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.731025,0.268975,0.3494931265563128,0.3494931265563128,0.3494931265563128,0.34991166619456565,0.34991166619456565,0.34991166619456565,1.29935171133493,1.3009077653855028,True,0.3494931265563128,0.3494931265563128,0.0005068734436871614
0.7325,0.2675,0.34870326986994116,0.34870326986994116,0.34870326986994116,0.3493536064646911,0.3493536064646911,0.3493536064646911,1.3035636256820229,1.3059947905222096,True,0.34870326986994116,0.34870326986994116,0.0012967301300588208
0.733975,0.266025,0.3479115398361464,0.3479115398361464,0.3479115398361464,0.3497478003631146,0.3497478003631146,0.3497478003631146,1.3078152047219112,1.314717791046385,True,0.3479115398361464,0.3479115398361464,0.002088460163853556
0.7354499999999999,0.2645500000000001,0.3471179510612383,0.3471179510612383,0.3471179510612383,0.34998655737464646,0.34998655737464646,0.34998655737464646,1.3121071671186473,1.322950509826673,True,0.3471179510612383,0.3471179510612383,0.0028820489387617054
0.736925,0.263075,0.3463225183264738,0.3463225183264738,0.3463225183264738,0.34993959701073374,0.34993959701073374,0.34993959701073374,1.316440248318821,1.330189478326461,True,0.3463225183264738,0.3463225183264738,0.0036774816735261617
0.7384,0.2616,0.34552525658755023,0.34552525658755023,0.34552525658755023,0.3499173928802451,0.3499173928802451,0.3499173928802451,1.3208152010227456,1.3376047128449735,True,0.34552525658755023,0.34552525658755023,0.004474743412449744
0.7398750000000001,0.2601249999999999,0.3447261809740687,0.3447261809740687,0.3447261809740687,0.3499609096017918,0.3499609096017918,0.3499609096017918,1.3252327956715766,1.3453566923663316,True,0.3447261809740687,0.3447261809740687,0.00527381902593127
0.74135,0.25865,0.343925306788974,0.343925306788974,0.343925306788974,0.3499496409334494,0.3499496409334494,0.3499496409334494,1.3296938209509916,1.352985273278366,True,0.343925306788974,0.343925306788974,0.006074693211025994
0.7421753491409326,0.2578246508590674,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.350000000000191,0.350000000000191,0.350000000000191,1.3575117772245824,1.357511777225323,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.7428250000000001,0.2571749999999999,0.3496765135175129,0.3496765135175129,0.3496765135175129,0.3498579093647806,0.3498579093647806,0.3498579093647806,1.3596831477301956,1.3603884878576098,True,0.3496765135175129,0.3496765135175129,0.0003234864824870898
0.7443,0.2557,0.3489410650636632,0.3489410650636632,0.3489410650636632,0.3497724136790645,0.3497724136790645,0.3497724136790645,1.3646502348989566,1.3679015005047497,True,0.3489410650636632,0.3489410650636632,0.0010589349363367973
0.7457750000000001,0.2542249999999999,0.34820425528073046,0.34820425528073046,0.34820425528073046,0.34902809645600674,0.34902809645600674,0.34902809645600674,1.3696696048017722,1.3729102033867906,True,0.34820425528073046,0.34820425528073046,0.0017957447192695208
0.74725,0.25275,0.347466097932335,0.347466097932335,0.347466097932335,0.34983090251431925,0.34983090251431925,0.34983090251431925,1.3747422272298122,1.3840985262683256,True,0.347466097932335,0.347466097932335,0.0025339020676649615
0.7487250000000001,0.2512749999999999,0.346726606889841,0.346726606889841,0.346726606889841,0.3499366621792933,0.3499366621792933,0.3499366621792933,1.3798690951739774,1.3926441634834084,True,0.346726606889841,0.346726606889841,0.003273393110158951
0.7502,0.2498,0.3459857961316771,0.3459857961316771,0.3459857961316771,0.3499084144292007,0.3499084144292007,0.3499084144292007,1.3850512255071141,1.4007542611257033,True,0.3459857961316771,0.3459857961316771,0.004014203868322852
0.7516750000000001,0.2483249999999999,0.3452436797426449,0.3452436797426449,0.3452436797426449,0.34968607016557646,0.34968607016557646,0.34968607016557646,1.3902896596905066,1.4081790805016676,True,0.3452436797426449,0.3452436797426449,0.004756320257355062
0.75315,0.24685,0.3445002719132203,0.3445002719132203,0.3445002719132203,0.3498520814703269,0.3498520814703269,0.3498520814703269,1.3955854645056522,1.417265875917873,True,0.3445002719132203,0.3445002719132203,0.005499728086779676
0.7546250000000001,0.2453749999999999,0.34375558693884206,0.34375558693884206,0.34375558693884206,0.34993170814033003,0.34993170814033003,0.34993170814033003,1.4009397328123983,1.4261098650650237,True,0.34375558693884206,0.34375558693884206,0.006244413061157916
0.7561,0.2439,0.34300963921919425,0.34300963921919425,0.34300963921919425,0.3498197305549769,0.3498197305549769,0.3498197305549769,1.4063535843345398,1.4342752380277854,True,0.34300963921919425,0.34300963921919425,0.006990360780805727
0.757575,0.242425,0.34226244325747646,0.34226244325747646,0.34226244325747646,0.34963081368228555,0.34963081368228555,0.34963081368228555,1.4118281664740702,1.4422225994938045,True,0.34226244325747646,0.34226244325747646,0.0077375567425235214
0.75905,0.24095,0.34151401365966805,0.34151401365966805,0.34151401365966805,0.34948021566477755,0.34948021566477755,0.34948021566477755,1.4173646551552939,1.4504262945207618,True,0.34151401365966805,0.34151401365966805,0.00848598634033193
0.760525,0.239475,0.34076436513378267,0.34076436513378267,0.34076436513378267,0.3498221292935884,0.3498221292935884,0.3498221292935884,1.4229642557001052,1.4607876784365317,True,0.34076436513378267,0.34076436513378267,0.009235634866217313
0.762,0.238,0.34001351248911477,0.34001351248911477,0.34001351248911477,0.3498001902966651,0.3498001902966651,0.3498001902966651,1.4286282037357765,1.4697486987254837,True,0.34001351248911477,0.34001351248911477,0.009986487510885211
0.7626546289116818,0.2373453710883182,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.3500000000001495,0.3500000000001495,0.3500000000001495,1.4746443058700398,1.4746443058706697,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.763475,0.236525,0.3496302866140498,0.3496302866140498,0.3496302866140498,0.3498307853978853,0.3498307853978853,0.3498307853978853,1.4781959057776126,1.4790435911547841,True,0.3496302866140498,0.3496302866140498,0.00036971338595015446
0.76495,0.23505,0.34896489128050295,0.34896489128050295,0.34896489128050295,0.34991692090076876,0.34991692090076876,0.34991692090076876,1.4846411030865898,1.4886914311881247,True,0.34896489128050295,0.34896489128050295,0.0010351087194970243
0.766425,0.233575,0.34829865391764,0.34829865391764,0.34829865391764,0.34974907144334366,0.34974907144334366,0.34974907144334366,1.491164096832452,1.4973737405259282,True,0.34829865391764,0.34829865391764,0.0017013460823600002
0.7679,0.2321,0.3476315862702363,0.3476315862702363,0.3476315862702363,0.34995602647073687,0.34995602647073687,0.34995602647073687,1.497766420811014,1.5077812428726276,True,0.3476315862702363,0.3476315862702363,0.002368413729763652
0.769375,0.230625,0.3469637001360115,0.3469637001360115,0.3469637001360115,0.34991802675842554,0.34991802675842554,0.34991802675842554,1.5044496482862288,1.5172597366218994,True,0.3469637001360115,0.3469637001360115,0.0030362998639884564
0.77085,0.22915,0.3462950073651456,0.3462950073651456,0.3462950073651456,0.34997644366709935,0.34997644366709935,0.34997644366709935,1.511215393258327,1.5272810109845052,True,0.3462950073651456,0.3462950073651456,0.003704992634854354
0.772325,0.227675,0.34562551985979845,0.34562551985979845,0.34562551985979845,0.3498543767038722,0.3498543767038722,0.3498543767038722,1.5180653117812604,1.5366394057488624,True,0.34562551985979845,0.34562551985979845,0.004374480140201531
0.7738,0.2262,0.3449552495736289,0.3449552495736289,0.3449552495736289,0.3499113328150233,0.3499113328150233,0.3499113328150233,1.5250011033316926,1.5469112856543912,True,0.3449552495736289,0.3449552495736289,0.005044750426371092
0.7752749999999999,0.2247250000000001,0.3442842085113185,0.3442842085113185,0.3442842085113185,0.3499746266851193,0.3499746266851193,0.3499746266851193,1.5320245122319207,1.5573462084108094,True,0.3442842085113185,0.3442842085113185,0.005715791488681454
0.77675,0.22325,0.3436124087280956,0.3436124087280956,0.3436124087280956,0.34948915721119345,0.34948915721119345,0.34948915721119345,1.5391373291292076,1.565460950554058,True,0.3436124087280956,0.3436124087280956,0.006387591271904358
0.778225,0.221775,0.3429398623292639,0.3429398623292639,0.3429398623292639,0.3493264052364067,0.3493264052364067,0.3493264052364067,1.5463413925341625,1.5751387903794687,True,0.3429398623292639,0.3429398623292639,0.0070601376707361
0.7797000000000001,0.2202999999999999,0.342266581469732,0.342266581469732,0.342266581469732,0.3493560027254431,0.3493560027254431,0.3493560027254431,1.5536385904209356,1.5858193496388708,True,0.342266581469732,0.342266581469732,0.007733418530267988
0.781175,0.218825,0.341592578353549,0.341592578353549,0.341592578353549,0.34985311719678674,0.34985311719678674,0.34985311719678674,1.5610308618921467,1.5987803824827453,True,0.341592578353549,0.341592578353549,0.008407421646450974
0.7826500000000001,0.2173499999999999,0.34091786523344064,0.34091786523344064,0.34091786523344064,0.3498175070062867,0.3498175070062867,0.3498175070062867,1.5685201989116209,1.6094663308317776,True,0.34091786523344064,0.34091786523344064,0.009082134766559335
0.784125,0.215875,0.3402424544103518,0.3402424544103518,0.3402424544103518,0.34988694575657436,0.34988694575657436,0.34988694575657436,1.5761086481081725,1.6207849253344497,True,0.3402424544103518,0.3402424544103518,0.009757545589648198
0.7856000000000001,0.2143999999999999,0.3395663582329919,0.3395663582329919,0.3395663582329919,0.3499667062081816,0.3499667062081816,0.3499667062081816,1.583798312653881,1.6323073983590568,True,0.3395663582329919,0.3395663582329919,0.010433641767008062
0.787075,0.212925,0.3388895890973859,0.3388895890973859,0.3388895890973859,0.34988601875619324,0.34988601875619324,0.34988601875619324,1.591591354220434,1.643235969267081,True,0.3388895890973859,0.3388895890973859,0.011110410902614054
0.7885500000000001,0.2114499999999999,0.33821215944642874,0.33821215944642874,0.33821215944642874,0.3499780047739458,0.3499780047739458,0.3499780047739458,1.5994899950173986,1.655133623901376,True,0.33821215944642874,0.33821215944642874,0.011787840553571238
0.790025,0.209975,0.33753408176944716,0.33753408176944716,0.33753408176944716,0.34983085851194956,0.34983085851194956,0.34983085851194956,1.607496519916405,1.6660595714344544,True,0.33753408176944716,0.33753408176944716,0.01246591823055282
0.7915000000000001,0.2084999999999999,0.3368553686017643,0.3368553686017643,0.3368553686017643,0.34993483850422036,0.34993483850422036,0.34993483850422036,1.6156132786655368,1.6783445491809137,True,0.3368553686017643,0.3368553686017643,0.013144631398235684
0.792975,0.207025,0.33617603252427386,0.33617603252427386,0.33617603252427386,0.34998104130856794,0.34998104130856794,0.34998104130856794,1.6238426881984005,1.6905254984111482,True,0.33617603252427386,0.33617603252427386,0.013823967475726118
0.7944500000000001,0.2055499999999999,0.3354960861630168,0.3354960861630168,0.3354960861630168,0.3498591837768661,0.3498591837768661,0.3498591837768661,1.6321872350426512,1.702063652526715,True,0.3354960861630168,0.3354960861630168,0.014503913836983184
0.795925,0.204075,0.33481554218876813,0.33481554218876813,0.33481554218876813,0.34992049274031733,0.34992049274031733,0.34992049274031733,1.6406494778329934,1.71466614107714,True,0.33481554218876813,0.33481554218876813,0.015184457811231844
0.7974,0.2026,0.3341344133166281,0.3341344133166281,0.3341344133166281,0.3499305924944517,0.3499305924944517,0.3499305924944517,1.6492320499339983,1.7271993706537596,True,0.3341344133166281,0.3341344133166281,0.0158655866833719
0.798875,0.201125,0.3334527123056226,0.3334527123056226,0.3334527123056226,0.3499160142855942,0.3499160142855942,0.3499160142855942,1.65793766217836,1.7397937316872305,True,0.3334527123056226,0.3334527123056226,0.016547287694377355
0.7999121389296435,0.2000878610703565,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.35000000000013803,0.35000000000013803,0.35000000000013803,1.749231553217165,1.7492315532178546,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.80035,0.19965,0.34982981433433,0.34982981433433,0.34982981433433,0.34999616018433255,0.34999616018433255,0.34999616018433255,1.7522154487068873,1.7530486360347235,True,0.34982981433433,0.34982981433433,0.00017018566566995297
0.801825,0.198175,0.3492562805156177,0.3492562805156177,0.3492562805156177,0.34999815838898407,0.34999815838898407,0.34999815838898407,1.7623629646303405,1.766106513884113,True,0.3492562805156177,0.3492562805156177,0.0007437194843822881
0.8019884237330047,0.1980115762669953,0.34919271305588023,0.34919271305588023,0.34919271305588023,0.3499275302421609,0.3499275302421609,0.3499275302421609,1.7634964563134174,1.7672074372577329,True,0.34919271305588023,0.34919271305588023,0.000807286944119745
0.8019973755868647,0.1980026244131353,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.34992366100542505,0.35000000000000003,0.35000000000000003,1.767653338117984,1.767653338117984,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.8019984237330047,0.1980015762669953,0.34999901861948374,0.34999901861948374,0.34999901861948374,0.34992320796491566,0.34999901861948374,0.34999901861948374,1.767657738984499,1.767657738984499,True,0.34999901861948374,0.34999901861948374,9.813805162406375e-07
0.8020023451816926,0.1979976548183074,0.3500000000000001,0.3500000000000001,0.3500000000000001,0.34992151299043117,0.3500000000000001,0.3500000000000001,1.7676977049105844,1.7676977049105844,True,0.3500000000000001,0.3500000000000001,-1.1102230246251565e-16
0.8020034529803682,0.1979965470196318,0.3499989629946286,0.3499989629946286,0.3499989629946286,0.3499210341631155,0.3499989629946286,0.3499989629946286,1.767702357758418,1.767702357758418,True,0.3499989629946286,0.3499989629946286,1.0370053713515404e-06
0.8020100761969519,0.1979899238030481,0.3500000000000001,0.3500000000000001,0.3500000000000001,0.34991817137465125,0.3500000000000001,0.3500000000000001,1.767766729119837,1.767766729119837,True,0.3500000000000001,0.3500000000000001,-1.1102230246251565e-16
0.8020110115606361,0.1979889884393639,0.34999912469338756,0.34999912469338756,0.34999912469338756,0.34991776707535843,0.34999912469338756,0.34999912469338756,1.767770659632307,1.767770659632307,True,0.34999912469338756,0.34999912469338756,8.753066124134179e-07
0.8020221063375074,0.1979778936624926,0.35,0.35,0.35,0.3499129714581176,0.35,0.35,1.7678741475887736,1.7678741475887736,True,0.35,0.35,0.0
0.8020223715378925,0.1979776284621075,0.3499997519451524,0.3499997519451524,0.3499997519451524,0.34991285682677986,0.3499997519451524,0.3499997519451524,1.7678752627958751,1.7678752627958751,True,0.3499997519451524,0.3499997519451524,2.480548475514155e-07
0.8020304376798838,0.1979695623201162,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.34990937026414687,0.35000000000000003,0.35000000000000003,1.76794854672685,1.76794854672685,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.8020394447287155,0.1979605552712845,0.3499915776888834,0.3499915776888834,0.3499915776888834,0.34990547695365476,0.3499915776888834,0.3499915776888834,1.7679864415881035,1.7679864415881035,True,0.3499915776888834,0.3499915776888834,8.422311116584869e-06
0.8020538082606944,0.1979461917393056,0.34999999999999964,0.34999999999999964,0.34999999999999964,0.34989926819904815,0.34999999999999964,0.34999999999999964,1.7681572801407988,1.7681572801407988,True,0.34999999999999964,0.34999999999999964,3.3306690738754696e-16
0.8020651044495318,0.1979348955504682,0.3499894458757418,0.3499894458757418,0.3499894458757418,0.34989438524565947,0.3499894458757418,0.3499894458757418,1.768204868082514,1.768204868082514,True,0.3499894458757418,0.3499894458757418,1.0554124258155273e-05
0.8020902243218396,0.1979097756781604,0.35,0.35,0.35,0.3498835265279611,0.35,0.35,1.7684826269985154,1.7684826269985154,True,0.35,0.35,0.0
0.8021036690786746,0.1978963309213254,0.34998745352920274,0.34998745352920274,0.34998745352920274,0.3498777145338573,0.34998745352920274,0.34998745352920274,1.768539375640784,1.768539375640784,True,0.34998745352920274,0.34998745352920274,1.2546470797236697e-05
0.802147024950227,0.197852975049773,0.3500000000000001,0.3500000000000001,0.3500000000000001,0.3498589716472281,0.3500000000000001,0.3500000000000001,1.7689903318964606,1.7689903318964606,True,0.3500000000000001,0.3500000000000001,-1.1102230246251565e-16
0.8021616288137616,0.1978383711862384,0.3499863955755995,0.3499863955755995,0.3499863955755995,0.3498526581063125,0.3499863955755995,0.3499863955755995,1.7690521483627364,1.7690521483627364,True,0.3499863955755995,0.3499863955755995,1.3604424400459614e-05
0.8022357490335855,0.1977642509664145,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.3499681188402235,0.35000000000000003,0.35000000000000003,1.7697839639351154,1.7697839639351154,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.8022487379333364,0.1977512620666636,0.3499879304088366,0.3499879304088366,0.3499879304088366,0.3499624606073866,0.3499879304088366,0.3499879304088366,1.769839174481995,1.769839174481995,True,0.3499879304088366,0.3499879304088366,1.2069591163399451e-05
0.8023746259341351,0.1976253740658649,0.34999999999999987,0.34999999999999987,0.34999999999999987,0.34997971326997185,0.34999999999999987,0.34999999999999987,1.7710276408299237,1.7710276408299237,True,0.34999999999999987,0.34999999999999987,1.1102230246251565e-16
0.8023796563839073,0.1976203436160927,0.34999534247230013,0.34999534247230013,0.34999534247230013,0.34997752431694856,0.34999534247230013,0.34999534247230013,1.7710491544950393,1.7710491544950393,True,0.34999534247230013,0.34999534247230013,4.657527699847286e-06
0.8024713519428448,0.1975286480571552,0.3499999999999973,0.3499999999999973,0.3499999999999973,0.3499644288411485,0.3499999999999973,0.3499999999999973,1.7718948792618896,1.7718948792618896,True,0.3499999999999973,0.3499999999999973,2.6645352591003757e-15
0.8025764169617154,0.1974235830382846,0.34990292499742726,0.34990292499742726,0.34990292499742726,0.3499186447243971,0.3499186447243971,0.3499186447243971,1.7723461382502295,1.7724257626128712,True,0.34990292499742726,0.34990292499742726,9.707500257272184e-05
0.8027449316956766,0.1972550683043234,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.3498451964762461,0.35000000000000003,0.35000000000000003,1.7743523804418706,1.7743523804418706,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.8028721333012425,0.1971278666987575,0.3498831831117724,0.3498831831117724,0.3498831831117724,0.349789742842024,0.3498831831117724,0.3498831831117724,1.7749047304734908,1.7749047304734908,True,0.3498831831117724,0.3498831831117724,0.00011681688822756664
0.8031774160272901,0.1968225839727099,0.35,0.35,0.35,0.3499695281453658,0.35,0.35,1.7782512196289864,1.7782512196289864,True,0.35,0.35,0.0
0.8033,0.1967,0.34988839956727247,0.34988839956727247,0.34988839956727247,0.34994877030545596,0.34994877030545596,0.34994877030545596,1.7787920669408868,1.779098984776085,True,0.34988839956727247,0.34988839956727247,0.00011160043272750997
0.8033165727028617,0.1966834272971383,0.3498733064961686,0.3498733064961686,0.3498733064961686,0.3499459638361137,0.3499459638361137,0.3499459638361137,1.7788652114933894,1.7792346241121522,True,0.3498733064961686,0.3498733064961686,0.00012669350383137656
0.8038659871947219,0.1961340128052781,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.3499993116311869,0.35000000000000003,0.35000000000000003,1.784494157815861,1.784494157815861,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.8039845316733654,0.1960154683266346,0.3498933969420728,0.3498933969420728,0.3498933969420728,0.34999925692421774,0.34999925692421774,0.34999925692421774,1.7850295179716142,1.785569577299833,True,0.3498933969420728,0.3498933969420728,0.00010660305792720148
0.8043534374309622,0.1956465625690378,0.3500000000000002,0.3500000000000002,0.3500000000000002,0.3499852583697911,0.3500000000000002,0.3500000000000002,1.7889401960563232,1.7889401960563232,True,0.3500000000000002,0.3500000000000002,-2.220446049250313e-16
0.804775,0.195225,0.34962363366209703,0.34962363366209703,0.34962363366209703,0.34992429407564524,0.34992429407564524,0.34992429407564524,1.790875316491725,1.7924153877610205,True,0.34962363366209703,0.34962363366209703,0.0003763663379029447
0.8049734198800345,0.1950265801199655,0.35,0.35,0.35,0.3498396160007995,0.35,0.35,1.7946271722793203,1.7946271722793203,True,0.35,0.35,0.0
0.8049884237330047,0.1950115762669953,0.34998674285685555,0.34998674285685555,0.34998674285685555,0.3498332120640823,0.34998674285685555,0.34998674285685555,1.7946972664724263,1.7946972664724263,True,0.34998674285685555,0.34998674285685555,1.3257143144429495e-05
0.8057650049321955,0.1942349950678045,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.3498842045674284,0.3499999999999999,0.3499999999999999,1.8019409935774973,1.8019409935774973,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.80625,0.19375,0.34957580783561326,0.34957580783561326,0.34957580783561326,0.34993958798548247,0.34993958798548247,0.34993958798548247,1.8042622339902619,1.8061398089573288,True,0.34957580783561326,0.34957580783561326,0.00042419216438671636
0.8067803502999491,0.1932196497000509,0.35,0.35,0.35,0.34994580831848343,0.35,0.35,1.811409970690511,1.811409970690511,True,0.35,0.35,0.0
0.807725,0.192275,0.349183975872473,0.349183975872473,0.349183975872473,0.3498536996354254,0.3498536996354254,0.3498536996354254,1.8160654056558212,1.8195485613596432,True,0.349183975872473,0.349183975872473,0.0008160241275269597
0.808089919955949,0.191910080044051,0.34999999999999987,0.34999999999999987,0.34999999999999987,0.3498488172218746,0.34999999999999987,0.34999999999999987,1.8237707989057217,1.8237707989057217,True,0.34999999999999987,0.34999999999999987,1.1102230246251565e-16
0.8092,0.1908,0.3490559569461853,0.3490559569461853,0.3490559569461853,0.3499485671124709,0.3499485671124709,0.3499485671124709,1.829433736615227,1.8341119869626359,True,0.3490559569461853,0.3490559569461853,0.0009440430538146805
0.8097902516997022,0.1902097483002978,0.35,0.35,0.35,0.3499869240745618,0.35,0.35,1.8400739348407624,1.8400739348407624,True,0.35,0.35,0.0
0.810675,0.189325,0.34926210965338084,0.34926210965338084,0.34926210965338084,0.34990406658701195,0.34990406658701195,0.34990406658701195,1.8447754372290022,1.8481662040777074,True,0.34926210965338084,0.34926210965338084,0.0007378903466191411
0.8120158048025228,0.1879841951974772,0.35,0.35,0.35,0.349856886759879,0.35,0.35,1.8618586505760517,1.8618586505760517,True,0.35,0.35,0.0
0.81215,0.18785,0.34989074496445377,0.34989074496445377,0.34989074496445377,0.3499750918511168,0.3499750918511168,0.3499750918511168,1.8626071065448697,1.8630561184515135,True,0.34989074496445377,0.34989074496445377,0.00010925503554620741
0.813625,0.186375,0.3486865429823722,0.3486865429823722,0.3486865429823722,0.3496144193888479,0.3496144193888479,0.3496144193888479,1.8708868838759072,1.8758654293164205,True,0.3486865429823722,0.3486865429823722,0.0013134570176277505
0.8149575432959627,0.1850424567040373,0.34999999999999987,0.34999999999999987,0.34999999999999987,0.34957859241675876,0.34999999999999987,0.34999999999999987,1.8914578104623894,1.8914578104623894,True,0.34999999999999987,0.34999999999999987,1.1102230246251565e-16
0.8150999999999999,0.1849000000000001,0.34988714407040344,0.34988714407040344,0.34988714407040344,0.34952107024272977,0.34988714407040344,0.34988714407040344,1.8923047272601583,1.8923047272601583,True,0.34988714407040344,0.34988714407040344,0.00011285592959653368
0.816575,0.183425,0.34871562887529417,0.34871562887529417,0.34871562887529417,0.34993095020659204,0.34993095020659204,0.34993095020659204,1.9011346810701604,1.9077603936573098,True,0.34871562887529417,0.34871562887529417,0.0012843711247058076
0.8180499999999999,0.1819500000000001,0.34753866131570565,0.34753866131570565,0.34753866131570565,0.3495231707136482,0.3495231707136482,0.3495231707136482,1.9100778308090434,1.9209847249994392,True,0.34753866131570565,0.34753866131570565,0.002461338684294323
0.81889303469276,0.18110696530724,0.34999999999999987,0.34999999999999987,0.34999999999999987,0.3498995527763945,0.34999999999999987,0.34999999999999987,1.9325595755317322,1.9325595755317322,True,0.34999999999999987,0.34999999999999987,1.1102230246251565e-16
0.8195250000000001,0.1804749999999999,0.34951529880700377,0.34951529880700377,0.34951529880700377,0.34996142207882314,0.34996142207882314,0.34996142207882314,1.936641079412683,1.9391130188603591,True,0.34951529880700377,0.34951529880700377,0.0004847011929962064
0.821,0.179,0.34838058244121184,0.34838058244121184,0.34838058244121184,0.3499314175004455,0.3499314175004455,0.3499314175004455,1.9462602371017421,1.9549241201142207,True,0.34838058244121184,0.34838058244121184,0.0016194175587881388
0.8224750000000001,0.1775249999999999,0.3472410938227901,0.3472410938227901,0.3472410938227901,0.34996532367373073,0.34996532367373073,0.34996532367373073,1.956012357824477,1.9713579702787265,True,0.3472410938227901,0.3472410938227901,0.0027589061772098633
0.82395,0.17605,0.34609686959754243,0.34609686959754243,0.34609686959754243,0.34949065605510965,0.34949065605510965,0.34949065605510965,1.9659009917497439,1.985178392815164,True,0.34609686959754243,0.34609686959754243,0.003903130402457544
0.8242370432071143,0.1757629567928857,0.3500000000000001,0.3500000000000001,0.3500000000000001,0.3499761469546739,0.3500000000000001,0.3500000000000001,1.9913183436736934,1.9913183436736934,True,0.3500000000000001,0.3500000000000001,-1.1102230246251565e-16
0.8254250000000001,0.1745749999999999,0.3491243763400825,0.3491243763400825,0.3491243763400825,0.3499927960805686,0.3499927960805686,0.3499927960805686,1.999853222626852,2.004827702022448,True,0.3491243763400825,0.3491243763400825,0.0008756236599175016
0.8269,0.1731,0.34803348417534524,0.34803348417534524,0.34803348417534524,0.34994278502820275,0.34994278502820275,0.34994278502820275,2.0105920518506366,2.0216220972166536,True,0.34803348417534524,0.34803348417534524,0.0019665158246547354
0.8283750000000001,0.1716249999999999,0.34693853477860315,0.34693853477860315,0.34693853477860315,0.34995109208722697,0.34995109208722697,0.34995109208722697,2.0214918268236177,2.039044964819969,True,0.34693853477860315,0.34693853477860315,0.0030614652213968307
0.82985,0.17015,0.3458395658257129,0.3458395658257129,0.3458395658257129,0.3498106703275523,0.3498106703275523,0.3498106703275523,2.032556954603073,2.055895799750528,True,0.3458395658257129,0.3458395658257129,0.004160434174287075
0.8313250000000001,0.1686749999999999,0.3447366157871456,0.3447366157871456,0.3447366157871456,0.34984183739733876,0.34984183739733876,0.34984183739733876,2.043792001109505,2.0740586180366916,True,0.3447366157871456,0.3447366157871456,0.005263384212854383
0.8316303463407265,0.1683696536592735,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.3500000000001289,0.3500000000001289,0.3500000000001289,2.0787593986995323,2.0787593987002984,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.8328,0.1672,0.3491799803337325,0.3491799803337325,0.3491799803337325,0.3498986828526158,0.3498986828526158,0.3498986828526158,2.088397011565386,2.0926954716065542,True,0.3491799803337325,0.3491799803337325,0.0008200196662674908
0.8342750000000001,0.1657249999999999,0.34814287366004104,0.34814287366004104,0.34814287366004104,0.3499118852564044,0.3499118852564044,0.3499118852564044,2.1007263458140972,2.111400725638284,True,0.34814287366004104,0.34814287366004104,0.0018571263399589366
0.83575,0.16425,0.34710243779900907,0.34710243779900907,0.34710243779900907,0.34984044031682204,0.34984044031682204,0.34984044031682204,2.113256851135519,2.129926577271367,True,0.34710243779900907,0.34710243779900907,0.0028975622009909108
0.837225,0.162775,0.3460587098824358,0.3460587098824358,0.3460587098824358,0.3499973575510493,0.3499973575510493,0.3499973575510493,2.125994224435176,2.1501911076703997,True,0.3460587098824358,0.3460587098824358,0.003941290117564167
0.8387,0.1613,0.34501172766907884,0.34501172766907884,0.34501172766907884,0.34997926929273826,0.34997926929273826,0.34997926929273826,2.1389443748857957,2.169741285137869,True,0.34501172766907884,0.34501172766907884,0.00498827233092114
0.840175,0.159825,0.34396152954467935,0.34396152954467935,0.34396152954467935,0.34997985946827825,0.34997985946827825,0.34997985946827825,2.1521134337223797,2.1897691817192446,True,0.34396152954467935,0.34396152954467935,0.0060384704553206325
0.84165,0.15835,0.3429081545219427,0.3429081545219427,0.3429081545219427,0.3499045592334696,0.3499045592334696,0.3499045592334696,2.1655077645844187,2.2096909329552865,True,0.3429081545219427,0.3429081545219427,0.0070918454780573015
0.8421039156155145,0.1578960843844855,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.35000000000012527,0.35000000000012527,0.35000000000012527,2.21664774883037,2.2166477488311638,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.843125,0.156875,0.34932780189308543,0.34932780189308543,0.34932780189308543,0.3499430888814092,0.3499430888814092,0.3499430888814092,2.2267907690395887,2.2307129171723297,True,0.34932780189308543,0.34932780189308543,0.0006721981069145455
0.8446,0.1554,0.34835457127606057,0.34835457127606057,0.34835457127606057,0.349957166046292,0.349957166046292,0.349957166046292,2.2416639078253575,2.2519766154845042,True,0.34835457127606057,0.34835457127606057,0.0016454287239394128
0.846075,0.153925,0.3473787581053854,0.3473787581053854,0.3473787581053854,0.34981064818241114,0.34981064818241114,0.34981064818241114,2.2568053149610874,2.2726045033776914,True,0.3473787581053854,0.3473787581053854,0.002621241894614601
0.84755,0.15245,0.3464003978136434,0.3464003978136434,0.3464003978136434,0.3499235162347939,0.3499235162347939,0.3499235162347939,2.2722230096008094,2.295333002524066,True,0.3464003978136434,0.3464003978136434,0.0035996021863565764
0.849025,0.150975,0.3454195263152565,0.3454195263152565,0.3454195263152565,0.3498863777060997,0.3498863777060997,0.3498863777060997,2.287925327473135,2.317512023223048,True,0.3454195263152565,0.3454195263152565,0.004580473684743458
0.8505,0.1495,0.34443618000687387,0.34443618000687387,0.34443618000687387,0.34990912807724744,0.34990912807724744,0.34990912807724744,2.3039209365008286,2.340529284797642,True,0.34443618000687387,0.34443618000687387,0.005563819993126107
0.8506294097977984,0.1493705902022016,0.34434978880171424,0.34434978880171424,0.34434978880171424,0.3498476843133888,0.3498476843133888,0.3498476843133888,2.305338610067558,2.342145691730904,True,0.34434978880171424,0.34434978880171424,0.005650211198285737
0.8506393325913594,0.1493606674086406,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.34984297258680125,0.35000000000000003,0.35000000000000003,2.3433210769099198,2.3433210769099198,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.8506394097977984,0.1493605902022016,0.34999990529701835,0.34999990529701835,0.34999990529701835,0.34984293592597987,0.34999990529701835,0.34999990529701835,2.3433216541471547,2.3433216541471547,True,0.34999990529701835,0.34999990529701835,9.470298162339574e-08
0.850643126669594,0.149356873330406,0.35000000000000014,0.35000000000000014,0.35000000000000014,0.3498411709970734,0.35000000000000014,0.35000000000000014,2.343380603755229,2.343380603755229,True,0.35000000000000014,0.35000000000000014,-1.6653345369377348e-16
0.850644439045162,0.149355560954838,0.34999839053773435,0.34999839053773435,0.34999839053773435,0.34984054782346724,0.34999839053773435,0.34999839053773435,2.343390418811165,2.343390418811165,True,0.34999839053773435,0.34999839053773435,1.609462265628192e-06
0.8506517071419443,0.1493482928580557,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.3498370965942937,0.35000000000000003,0.35000000000000003,2.34351523745001,2.34351523745001,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.8506519976254299,0.1493480023745701,0.3499996439172102,0.3499996439172102,0.3499996439172102,0.34983695865866227,0.3499996439172102,0.3499996439172102,2.34351741136382,2.34351741136382,True,0.3499996439172102,0.3499996439172102,3.560827897541863e-07
0.8506602402424178,0.1493397597575822,0.3500000000000015,0.3500000000000015,0.3500000000000015,0.34983304464524206,0.3500000000000015,0.3500000000000015,2.3436491431896216,2.3436491431896216,True,0.3500000000000015,0.3500000000000015,-1.4988010832439613e-15
0.8506633576026862,0.1493366423973138,0.3499961801925115,0.3499961801925115,0.3499961801925115,0.3498315643543192,0.3499961801925115,0.3499961801925115,2.3436724877029045,2.3436724877029045,True,0.3499961801925115,0.3499961801925115,3.819807488480986e-06
0.8506795519292406,0.1493204480707594,0.3500000000000002,0.3500000000000002,0.3500000000000002,0.34982387432697304,0.3500000000000002,0.3500000000000002,2.343952248483366,2.343952248483366,True,0.3500000000000002,0.3500000000000002,-2.220446049250313e-16
0.8506804307935092,0.1493195692064908,0.3499989240538793,0.3499989240538793,0.3499989240538793,0.34982345698588724,0.3499989240538793,0.3499989240538793,2.3439588388436436,2.3439588388436436,True,0.3499989240538793,0.3499989240538793,1.0759461206988341e-06
0.8506987747850259,0.1493012252149741,0.3499999999999989,0.3499999999999989,0.3499999999999989,0.34999688499263315,0.3499999999999989,0.3499999999999989,2.3442540374068934,2.3442540374068934,True,0.3499999999999989,0.3499999999999989,1.0547118733938987e-15
0.8507060905143256,0.1492939094856744,0.34999105087940247,0.34999105087940247,0.34999105087940247,0.34999197609934074,0.34999197609934074,0.34999197609934074,2.3443089680291753,2.3443151653344874,True,0.34999105087940247,0.34999105087940247,8.949120597512294e-06
0.8507423400196753,0.1492576599803247,0.3500000000000035,0.3500000000000035,0.3500000000000035,0.3499676511497488,0.3500000000000035,0.3500000000000035,2.3449382768438207,2.3449382768438207,True,0.3500000000000035,0.3500000000000035,-3.497202527569243e-15
0.8507446551434683,0.1492553448565317,0.3499971729338537,0.3499971729338537,0.3499971729338537,0.3499995276414644,0.3499995276414644,0.3499995276414644,2.344955708422238,2.3449714847926786,True,0.3499971729338537,0.3499971729338537,2.8270661462936886e-06
0.8507857836689372,0.1492142163310628,0.35,0.35,0.35,0.34997157915326604,0.35,0.35,2.345621004525816,2.345621004525816,True,0.35,0.35,0.0
0.8508026148785554,0.1491973851214446,0.34997947879784075,0.34997947879784075,0.34997947879784075,0.34996014079887705,0.34997947879784075,0.34997947879784075,2.3457480740226266,2.3457480740226266,True,0.34997947879784075,0.34997947879784075,2.0521202159229368e-05
0.8508845102713976,0.1491154897286024,0.3500000000000001,0.3500000000000001,0.3500000000000001,0.34990447813925113,0.3500000000000001,0.3500000000000001,2.3471739967257426,2.3471739967257426,True,0.3500000000000001,0.3500000000000001,-1.1102230246251565e-16
0.8508897239981301,0.1491102760018699,0.34999366488002376,0.34999366488002376,0.34999366488002376,0.34990093406851824,0.34999366488002376,0.34999366488002376,2.347213580877784,2.347213580877784,True,0.34999366488002376,0.34999366488002376,6.335119976219605e-06
0.850983307809713,0.149016692190287,0.35,0.35,0.35,0.34994475254665863,0.35,0.35,2.348730164759443,2.348730164759443,True,0.35,0.35,0.0
0.851020642448701,0.148979357551299,0.34995477031749594,0.34995477031749594,0.34995477031749594,0.3499982461551296,0.3499982461551296,0.3499982461551296,2.349015166057444,2.3493069906319906,True,0.34995477031749594,0.34995477031749594,4.522968250403325e-05
0.8512090087429657,0.1487909912570343,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.3499031354183882,0.3499999999999999,0.3499999999999999,2.35229295163025,2.35229295163025,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.8512174030265092,0.1487825969734908,0.3499898969615443,0.3499898969615443,0.3499898969615443,0.3498977302552338,0.3499898969615443,0.3499898969615443,2.352357762809473,2.352357762809473,True,0.3499898969615443,0.3499898969615443,1.0103038455666624e-05
0.851436393020003,0.148563606979997,0.34999999999999987,0.34999999999999987,0.34999999999999987,0.34995679831126036,0.34999999999999987,0.34999999999999987,2.355893257540017,2.355893257540017,True,0.34999999999999987,0.34999999999999987,1.1102230246251565e-16
0.8515131193660362,0.1484868806339638,0.34990817558454596,0.34990817558454596,0.34990817558454596,0.34998536730347235,0.34998536730347235,0.34998536730347235,2.3564921970925323,2.3570120525746923,True,0.34990817558454596,0.34990817558454596,9.182441545402265e-05
0.8517555148822525,0.1482444851177475,0.35,0.35,0.35,0.3499007258535257,0.35,0.35,2.3609647247383423,2.3609647247383423,True,0.35,0.35,0.0
0.8519575587676554,0.1480424412323446,0.3497599261368033,0.3497599261368033,0.3497599261368033,0.3499716007577628,0.3499716007577628,0.3499716007577628,2.362565242948635,2.3639950668504666,True,0.3497599261368033,0.3497599261368033,0.0002400738631966881
0.8519610616762665,0.1480389383237335,0.3500000000000001,0.3500000000000001,0.3500000000000001,0.3499693532752291,0.3500000000000001,0.3500000000000001,2.364242840181787,2.364242840181787,True,0.3500000000000001,0.3500000000000001,-1.1102230246251565e-16
0.851975,0.148025,0.3499835241174981,0.3499835241174981,0.3499835241174981,0.3499604102268786,0.3499835241174981,0.3499835241174981,2.3643541571862734,2.3643541571862734,True,0.3499835241174981,0.3499835241174981,1.6475882501865158e-05
0.8524964141304938,0.1475035858695062,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.3498542221539002,0.3499999999999999,0.3499999999999999,2.372823670264116,2.372823670264116,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.8526255177381591,0.1473744822618409,0.3498490160567035,0.3498490160567035,0.3498490160567035,0.3499993346709166,0.3499993346709166,0.3499993346709166,2.373877829372965,2.3748978065895505,True,0.3498490160567035,0.3498490160567035,0.0001509839432964899
0.8532583666091251,0.1467416333908749,0.35000000000000003,0.35000000000000003,0.35000000000000003,0.3499795964554872,0.35000000000000003,0.35000000000000003,2.385144501340713,2.385144501340713,True,0.35000000000000003,0.35000000000000003,-5.551115123125783e-17
0.85345,0.14655,0.3497790144285421,0.3497790144285421,0.3497790144285421,0.3498568097539289,0.3498568097539289,0.3498568097539289,2.38675547204737,2.387286316983479,True,0.3497790144285421,0.3497790144285421,0.00022098557145788789
0.8536294097977984,0.1463705902022016,0.34957189234771735,0.34957189234771735,0.34957189234771735,0.3499300013763681,0.3499300013763681,0.3499300013763681,2.388265920529569,2.390712511939469,True,0.34957189234771735,0.34957189234771735,0.0004281076522826277
0.8543523164897966,0.1456476835102034,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.34997785318560887,0.3499999999999999,0.3499999999999999,2.4030591600550966,2.4030591600550966,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.8549249999999999,0.1450750000000001,0.34935087831474865,0.34935087831474865,0.34935087831474865,0.3499758843284998,0.3499758843284998,0.3499758843284998,2.4080708482836357,2.4123790062278103,True,0.34935087831474865,0.34935087831474865,0.0006491216852513304
0.855940875700266,0.144059124299734,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.34992069142439747,0.3499999999999999,0.3499999999999999,2.4295580144703557,2.4295580144703557,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.8564,0.1436,0.34949192346009633,0.34949192346009633,0.34949192346009633,0.3499730240769995,0.3499730240769995,0.3499730240769995,2.433787767827969,2.437138050675484,True,0.34949192346009633,0.34949192346009633,0.0005080765399036458
0.8571428571428571,0.1428571428571429,0.35,0.35,0.35,0.3500000000001091,0.3500000000001091,0.3500000000001091,2.449999999999999,2.450000000000763,True,0.35,0.35,0.0
0.8571428571428615,0.1428571428571385,0.3499999999999994,0.3499999999999994,0.3499999999999994,0.35000000000010856,0.35000000000010856,0.35000000000010856,2.450000000000071,2.4500000000008346,True,0.3499999999999994,0.3499999999999994,5.551115123125783e-16
0.8578749999999999,0.1421250000000001,0.34991033547653416,0.34991033547653416,0.34991033547653416,0.34995367917379006,0.34995367917379006,0.34995367917379006,2.4619900473282947,2.4622950161744224,True,0.34991033547653416,0.34991033547653416,8.966452346581555e-05
0.8593500000000001,0.1406499999999999,0.34972983370346405,0.34972983370346405,0.34972983370346405,0.34992051477370845,0.34992051477370845,0.34992051477370845,2.4865256573299988,2.487881370591601,True,0.34972983370346405,0.34972983370346405,0.00027016629653592306
0.860825,0.139175,0.34954951805860196,0.34954951805860196,0.34954951805860196,0.3499621246126998,0.3499621246126998,0.3499621246126998,2.5115826697223063,2.5145473297122316,True,0.34954951805860196,0.34954951805860196,0.00045048194139801767
0.8618036480254063,0.1381963519745937,0.3500000000000001,0.3500000000000001,0.3500000000000001,0.3499108544335626,0.3500000000000001,0.3500000000000001,2.5326283581229756,2.5326283581229756,True,0.3500000000000001,0.3500000000000001,-1.1102230246251565e-16
0.8623000000000001,0.1376999999999999,0.34948810976955064,0.34948810976955064,0.34948810976955064,0.34996284270468575,0.34996284270468575,0.34996284270468575,2.538040012850769,2.54148760134122,True,0.34948810976955064,0.34948810976955064,0.0005118902304493411
0.863775,0.136225,0.3491894440031078,0.3491894440031078,0.3491894440031078,0.34997546170923455,0.34997546170923455,0.34997546170923455,2.5633286401402664,2.569098636147803,True,0.3491894440031078,0.3491894440031078,0.0008105559968921705
0.8652500000000001,0.1347499999999999,0.3490096850187593,0.3490096850187593,0.3490096850187593,0.34984387159067926,0.34984387159067926,0.34984387159067926,2.590053321103967,2.596243945014319,True,0.3490096850187593,0.3490096850187593,0.000990314981240692
0.866725,0.133275,0.34883011101518285,0.34883011101518285,0.34883011101518285,0.34998208873076936,0.34998208873076936,0.34998208873076936,2.617370932396795,2.6260145468450147,True,0.34883011101518285,0.34883011101518285,0.0011698889848171246
0.8672442285280996,0.1327557714719004,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.34991886050725446,0.3499999999999999,0.3499999999999999,2.636420218265857,2.636420218265857,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.8682000000000001,0.1317999999999999,0.3490642752768091,0.3490642752768091,0.3490642752768091,0.3499856316878153,0.3499856316878153,0.3499856316878153,2.6484391143915738,2.6554296789667347,True,0.3490642752768091,0.3490642752768091,0.0009357247231908672
0.869675,0.130325,0.3484715168093948,0.3484715168093948,0.3484715168093948,0.3499055543205723,0.3499055543205723,0.3499055543205723,2.6738654656389396,2.684869014544963,True,0.3484715168093948,0.3484715168093948,0.0015284831906051677
0.87,0.13,0.3484320557491289,0.3484320557491289,0.3484320557491289,0.3498956903883307,0.3498956903883307,0.3498956903883307,2.680246582685607,2.691505310679467,True,0.3484320557491289,0.3484320557491289,0.0015679442508710895
0.871072133770656,0.128927866229344,0.35,0.35,0.35,0.3499815203492252,0.35,0.35,2.714696288988454,2.714696288988454,True,0.35,0.35,0.0
0.8711500000000001,0.1288499999999999,0.34992635646350423,0.34992635646350423,0.34992635646350423,0.3499863259570836,0.3499863259570836,0.3499863259570836,2.7157652810516453,2.716230702034023,True,0.34992635646350423,0.34992635646350423,7.364353649574884e-05
0.872625,0.127375,0.34852762004647575,0.34852762004647575,0.34852762004647575,0.3499964712284992,0.3499964712284992,0.3499964712284992,2.7362325420724303,2.7477642490951855,True,0.34852762004647575,0.34852762004647575,0.0014723799535242277
0.8741000000000001,0.1258999999999999,0.34793500574092756,0.34793500574092756,0.34793500574092756,0.34991735916980343,0.34991735916980343,0.34991735916980343,2.7635822537007773,2.779327713818933,True,0.34793500574092756,0.34793500574092756,0.002064994259072417
0.875575,0.124425,0.34775653564939185,0.34775653564939185,0.34775653564939185,0.34999599998918957,0.34999599998918957,0.34999599998918957,2.7949088659786367,2.812907373833149,True,0.34775653564939185,0.34775653564939185,0.0022434643506081264
0.8759570878077617,0.1240429121922383,0.3499999999999999,0.3499999999999999,0.3499999999999999,0.35000000000010506,0.35000000000010506,0.35000000000010506,2.8216041837003916,2.8216041837012393,True,0.3499999999999999,0.3499999999999999,5.551115123125783e-17
0.87705,0.12295,0.34966430067424753,0.34966430067424753,0.34966430067424753,0.34996033751575784,0.34996033751575784,0.34996033751575784,2.8439552718523586,2.8463630542151916,True,0.34966430067424753,0.34966430067424753,0.00033569932575244765
0.878525,0.121475,0.3492112607688209,0.3492112607688209,0.3492112607688209,0.3498870956857854,0.3498870956857854,0.3498870956857854,2.874758269346128,2.8803218414141627,True,0.3492112607688209,0.3492112607688209,0.0007887392311790586
0.88,0.12,0.34875825046062386,0.34875825046062386,0.34875825046062386,0.3499995396715306,0.3499995396715306,0.3499995396715306,2.906318753838532,2.9166628305960884,True,0.34875825046062386,0.34875825046062386,0.0012417495393761135
0.881,0.119,0.3498206132907681,0.3498206132907681,0.34982061329083225,0.349932719108922,0.349932719108922,0.3499327191090015,2.939669019250152,2.9406110849489244,False,0.3498206132907039,0.35,0.00017938670929606992
0.88265,0.11735,0.3489193432897759,0.3489193432897759,0.3489193432898394,0.34999742392831223,0.34999742392831223,0.3499974239283835,2.9733220561548865,2.982508938460266,False,0.3489193432897124,0.35,0.0010806567102875642
0.8843,0.1157,0.34801675222716677,0.34801675222716677,0.3480167522272074,0.3499645834550994,0.3499645834550994,0.349964583455178,3.0079235283246915,3.0247587161201333,False,0.34801675222712614,0.35,0.001983247772873842
0.88595,0.11405,0.3471128815374507,0.3471128815374507,0.34711288153750386,0.3499808495179599,0.3499808495179599,0.34998084951801983,3.043514963064013,3.0686615477243304,False,0.3471128815373975,0.35,0.002887118462602478
0.8876000000000001,0.1123999999999999,0.346424760329255,0.346424760329255,0.3464247603292895,0.3499527477380997,0.3499527477380997,0.34995274773814833,3.0820708214346557,3.113458609769573,False,0.34642476032922054,0.35,0.00357523967077944
0.88925,0.11075,0.3461105823310402,0.3461105823310402,0.3461105823310613,0.3499593274853253,0.3499593274853253,0.3499593274853797,3.1251519849303855,3.1599036341790097,False,0.3461105823310191,0.35,0.003889417668980877
0.8909,0.1091,0.34591303746236635,0.34591303746236635,0.3459130374623889,0.3499272026006971,0.3499272026006971,0.34992720260078547,3.1706052929639443,3.207398740611339,False,0.3459130374623438,0.35,0.004086962537656169
0.89255,0.10745,0.3457157179651006,0.3457157179651006,0.34571571796512474,0.34996520143426074,0.34996520143426074,0.3499652014343338,3.2174566585863245,3.2570051320080107,False,0.34571571796507644,0.35,0.004284282034923537
0.8942,0.1058,0.3455186234537862,0.3455186234537862,0.3455186234538122,0.34997592013986933,0.34997592013986933,0.34997592013991496,3.2657714882210414,3.3079009465016003,False,0.3455186234537602,0.35,0.004481376546239757
0.89585,0.10415,0.34532175354384526,0.34532175354384526,0.34532175354387307,0.34991031104291365,0.34991031104291365,0.3499103110429928,3.3156193331142125,3.359676534257452,False,0.34532175354381744,0.35,0.004678246456182533
0.8975,0.1025,0.3451251078515756,0.3451251078515756,0.34512510785160544,0.3499648821244502,0.3499648821244502,0.3499648821245004,3.367074222942201,3.4142915329214656,False,0.3451251078515457,0.35,0.0048748921484542684
0.89915,0.10085,0.3449286859941486,0.3449286859941486,0.34492868599418064,0.34998793825352936,0.34998793825352936,0.3499879382535779,3.420215032168058,3.4703811428213127,False,0.3449286859941166,0.35,0.005071314005883398
0.9,0.1,0.34482758620687365,0.34482758620687365,0.34482758620690684,0.3499585001254931,0.3499585001254931,0.3499585001255748,3.448275862068736,3.499585001254931,False,0.34482758620684045,0.35,0.005172413793159525
0.9008,0.0992,0.34473248758960673,0.348546277850456,0.34856079254013234,0.3499578860147857,0.3499578860147857,0.349957886014871,3.5135713492989518,3.52780127031034,False,0.3485462778504216,0.35,0.0014537221495783959
0.90245,0.09755,0.34453651225686105,0.34548771488333513,0.3455316161032401,0.34999357198832026,0.34999357198832026,0.3499935719883718,3.5416475128993863,3.5878377446265532,False,0.3454877148832983,0.35,0.004512285116701653
0.9041,0.0959,0.34434075961568855,0.34434075961568855,0.34434075961572796,0.3499601720961445,0.3499601720961445,0.3499601720962151,3.5906231451062416,3.649219729886804,False,0.34434075961564914,0.35,0.005659240384350839
0.90575,0.09425,0.34414522928672986,0.34414522928672986,0.3441452292867722,0.3499732712426816,0.3499732712426816,0.3499732712427607,3.651408268294216,3.713244257216781,False,0.3441452292866875,0.35,0.005854770713312474
0.9074,0.0926,0.343949920891487,0.343949920891487,0.3439499208915323,0.3499921133265721,0.3499921133265721,0.34999211332663416,3.7143619966683263,3.779612454930584,False,0.3439499208914417,0.35,0.0060500791085582595
0.90905,0.09095,0.34375483405236906,0.34375483405236906,0.34375483405239116,0.34998618390242353,0.34998618390242353,0.3499861839024859,3.7796023535169767,3.848116370559907,False,0.34375483405234697,0.35,0.006245165947653009
0.9107,0.0893,0.3435599683924992,0.3435599683924992,0.3435599683925229,0.34992839475111026,0.34992839475111026,0.34992839475119597,3.847256085022387,3.9185710498444597,False,0.3435599683924755,0.35,0.006440031607524488
0.91235,0.08765,0.3433653235359936,0.3433653235359936,0.343365323536019,0.3499700852441249,0.3499700852441249,0.34997008524421036,3.917459481300554,3.992813294285509,False,0.34336532353596816,0.35,0.006634676464031819
0.914,0.086,0.3431708991077744,0.3431708991077744,0.34317089910780163,0.3499044830104182,0.3499044830104182,0.3499044830104763,3.990359291950865,4.06865677919091,False,0.3431708991077471,0.35,0.0068291008922528595
0.91565,0.08435,0.3429766947336129,0.3469299881177313,0.34695823330611936,0.34996456698156575,0.34996456698156575,0.3499645669816479,4.112981483316316,4.148957522010264,False,0.34692998811770204,0.35,0.0030700118822979405
0.9173,0.0827,0.34278271004012706,0.34332748990588585,0.3433906081529635,0.3499973693371746,0.3499973693371746,0.34999736933724435,4.1514811355004335,4.2321326401109385,False,0.34332748990585454,0.35,0.006672510094145434
0.91895,0.08105,0.34959461748820214,0.34959461748820214,0.3495946174882742,0.34982615154356433,0.34982615154356433,0.3498261515436101,4.31332038850342,4.316177070247555,False,0.3495946174881301,0.35,0.0004053825118698895
0.9206,0.0794,0.3488177260571831,0.3488177260571831,0.34881772605722444,0.34999598789071606,0.34999598789071606,0.3499959878907831,4.393170353365027,4.408009923056878,False,0.34881772605714173,0.35,0.0011822739428582474
0.92225,0.07775,0.3480404851993567,0.3480404851993567,0.34804048519941105,0.3499643100185713,0.3499643100185713,0.349964310018634,4.476404954332562,4.501148681910885,False,0.34804048519930236,0.35,0.001959514800697615
0.9238999999999999,0.0761000000000001,0.34726293183393564,0.34726293183393564,0.34726293183401813,0.34998315706408856,0.34998315706408856,0.3499831570641663,4.563244833560252,4.5989902373730365,False,0.34726293183385315,0.35,0.0027370681661468277
0.92555,0.07445,0.3464851033122042,0.34840691058444145,0.3484226342795655,0.34994913250388326,0.34994913250388326,0.3499491325039442,4.67974359414965,4.70045846210723,False,0.3484069105843822,0.35,0.0015930894156177544
0.9272,0.0728,0.34570703742803394,0.34570703742803394,0.34570703742808456,0.34999968775839985,0.34999968775839985,0.34999968775845614,4.748723041593872,4.807688018659339,False,0.3457070374279833,0.35,0.0042929625720166675
0.92885,0.07115,0.34492877242877773,0.34492877242877773,0.344928772428845,0.3499926588965332,0.3499926588965332,0.3499926588966207,4.847909661683453,4.9190816429590045,False,0.34492877242871045,0.35,0.005071227571289527
0.9305,0.0695,0.34415034702657055,0.34415034702657055,0.3441503470266597,0.34999819004915245,0.34999819004915245,0.3499981900492223,4.951803554339144,5.035945180563344,False,0.3441503470264814,0.35,0.005849652973518582
0.93215,0.06785,0.34337180041040166,0.34337180041040166,0.34337180041045484,0.3499737762558147,0.3499737762558147,0.34997377625587744,5.060748716439229,5.158051234426157,False,0.3433718004103485,0.35,0.006628199589651496
0.9338,0.0662,0.3425931722587506,0.34839737296943707,0.34841242372085,0.3499904644989843,0.3499904644989843,0.34999046449905247,5.262800195912947,5.286865022643267,False,0.34839737296935336,0.35,0.0016026270306466195
0.93545,0.06455,0.34181450275259484,0.34380733331670565,0.343868532864503,0.34995196805233947,0.34995196805233947,0.34995196805240036,5.326217402272745,5.421409264947165,False,0.34380733331664437,0.35,0.006192666683355608
0.9371,0.0629,0.3410358325894418,0.3410358325894418,0.34103583258949755,0.3499768263382868,0.3499768263382868,0.3499768263383786,5.421873332105593,5.56401949663413,False,0.3410358325893861,0.35,0.008964167410613899
0.93875,0.06125,0.3402807316035482,0.3402807316035482,0.3402807316035846,0.3499819320996155,0.3499819320996155,0.34998193209969364,5.55560378128242,5.713990728156988,False,0.34028073160351185,0.35,0.009719268396488123
0.9404,0.0596,0.34008978370287113,0.34840784996403634,0.3484232954956561,0.3499424090274631,0.3499424090274631,0.34994240902754925,5.845769294698596,5.8715169299909915,False,0.3484078499639975,0.35,0.0015921500360024932
0.9420499999999999,0.0579500000000001,0.34913942643056123,0.34913942643056123,0.34913942643062923,0.34989835389890256,0.34989835389890256,0.34989835389898294,6.024839110104584,6.037935356322726,False,0.3491394264304932,0.35,0.0008605735695067507
0.9437,0.0563,0.34809845453432176,0.34809845453432176,0.3480984545343776,0.3499199210827469,0.3499199210827469,0.3499199210828244,6.182921039685999,6.215273909107404,False,0.3480984545342659,0.35,0.001901545465734067
0.94535,0.05465,0.3470568735049676,0.3499289257498445,0.34992961949642165,0.3499720678985973,0.3499720678985973,0.34997206789867863,6.4030910475726355,6.403880473899311,False,0.34992892574977147,0.35,7.107425022850888e-05
0.947,0.053,0.34601479720319483,0.34601479720319483,0.346014797203261,0.3499972411161698,0.3499972411161698,0.34999724111625585,6.528581079305563,6.60372153049377,False,0.34601479720312867,0.35,0.003985202796871312
0.94865,0.05135,0.34497234221844175,0.34497234221844175,0.3449723422185246,0.34999876168804234,0.34999876168804234,0.3499987616881276,6.7180592447603065,6.815944726154671,False,0.34497234221835893,0.35,0.005027657781641048
0.95,0.05,0.3441192261938968,0.34955364194986877,0.3495580295637813,0.3499834790223626,0.3499834790223626,0.3499834790224158,6.991072838997375,6.999669580447252,False,0.34955364194979516,0.35,0.00044635805020482033
0.9503,0.0497,0.34392962798056126,0.3484638011778705,0.3484790262295104,0.3499569658126621,0.3499569658126621,0.34995696581273184,7.0113440880859255,7.041387642105877,False,0.34846380117779135,0.35,0.0015361988222086231
0.95195,0.04805,0.3428867768791569,0.3428867768791569,0.3428867768792204,0.34998329873320566,0.34998329873320566,0.34998329873327283,7.136041142126055,7.283731503292521,False,0.3428867768790934,0.35,0.007113223120906564
0.9536,0.0464,0.34184391439072825,0.34184391439072825,0.3418439143908075,0.34998493521407226,0.34998493521407226,0.349984935214145,7.367325741179489,7.542778776165351,False,0.341843914390649,0.35,0.008156085609350994
0.9552499999999999,0.0447500000000001,0.3408011692143956,0.3439259610349124,0.3439864990444354,0.3499507920048085,0.3499507920048085,0.3499507920048859,7.685496335975679,7.820129430275032,False,0.3439259610348336,0.35,0.006074038965166395
0.9569,0.0431,0.33975867341728194,0.33975867341728194,0.3397586734173679,0.34993177595992775,0.34993177595992775,0.349931775960008,7.883031865830207,8.119066727608532,False,0.339758673417196,0.35,0.010241326582803967
0.95855,0.04145,0.33871656258984495,0.34345512097497133,0.3435184060891218,0.34983696985128704,0.34983696985128704,0.3498369698513577,8.286010156211612,8.439975147196309,False,0.34345512097490905,0.35,0.006544879025090933
0.9601999999999999,0.0398000000000001,0.33781501249918455,0.34859217096002393,0.3486062407957136,0.34988803541794367,0.34988803541794367,0.3498880354180016,8.758597260302087,8.791156668792533,False,0.34859217095998085,0.35,0.0014078290400191262
0.96185,0.03815,0.3376268210746973,0.3408969080171225,0.34098578750715053,0.34996889191994596,0.34996889191994596,0.3499688919200181,8.93569876846979,9.173496511663066,False,0.3408969080170764,0.35,0.009103091982923583
0.9635,0.0365,0.33743883921037704,0.34458654859276383,0.34463981984137704,0.3498673181246258,0.3498673181246258,0.3498673181246795,9.440727358705859,9.585405976017146,False,0.34458654859274,0.35,0.0054134514072599615
0.96515,0.03485,0.33725106655648074,0.3471849979827215,0.34721299675237677,0.3499511458459691,0.3499511458459691,0.34995114584600184,9.962266800078092,10.041639766024938,False,0.3471849979826959,0.35,0.002815002017304058
0.9668,0.0332,0.3370635027639022,0.3487447699191945,0.34875720577017766,0.34999504377060686,0.34999504377060686,0.34999504377068524,10.504360539734774,10.54201939068093,False,0.348744769919167,0.35,0.001255230080833003
0.96845,0.03155,0.33687614748435746,0.3492971428484033,0.3493040597886311,0.3499838235890994,0.3499838235890994,0.34998382358916347,11.071224812944637,11.092989654171138,False,0.34929714284837377,0.35,0.0007028571516262128
0.9701,0.0299,0.3366890003703365,0.34885320829000377,0.3488646470676617,0.34992120759747103,0.34992120759747103,0.3499212075975381,11.66733138093658,11.703050421320102,False,0.34885320828997196,0.35,0.0011467917100280167
0.97175,0.02825,0.33650206107510117,0.3474042430405307,0.3474296697121341,0.34999094617052273,0.34999094617052273,0.34999094617061854,12.297495328868342,12.389060041434433,False,0.3474042430404966,0.35,0.0025957569595033703
0.9734,0.0266,0.3363153292526827,0.34492142275496107,0.34497092318098554,0.3499305282241847,0.3499305282241847,0.3499305282242776,12.966970780261695,13.155283015946793,False,0.34492142275492443,0.35,0.005078577245075544
0.97505,0.02495,0.3499997544750235,0.3499997544750235,0.3499997544750729,0.3499997544750235,0.3499997544750235,0.3499997544750729,14.028046271544028,14.028046271544028,False,0.3499997544749741,0.35,2.455250258659447e-07
0.9767,0.0233,0.349113913184926,0.349113913184926,0.3491139131849885,0.34999715472699167,0.34999715472699167,0.3499971547270887,14.983429750426009,15.021337112746423,False,0.3491139131848635,0.35,0.0008860868151364665
0.9783499999999999,0.0216500000000001,0.34822919400270413,0.34822919400270413,0.34822919400277097,0.3499698877172822,0.3499698877172822,0.3499698877173717,16.08448933037887,16.164890887634208,False,0.3482291940026373,0.35,0.0017708059973626789
0.98,0.02,0.34734572042742806,0.34942699343696787,0.34943262302603884,0.34995671355083763,0.34995671355083763,0.34995671355091,17.471349671848394,17.497835677541882,False,0.34942699343690636,0.35,0.0005730065630936143
0.9840702775124859,0.0159297224875141,0.34972049471529687,0.34972049471529687,0.34972049471536026,0.349976294484587,0.349976294484587,0.3499762944846564,21.953960277048886,21.970018294976732,False,0.3497204947152335,0.35,0.0002795052847665014
0.9873121970735393,0.0126878029264607,0.3485002999419545,0.3485002999419545,0.348500299942012,0.34992162720584585,0.34992162720584585,0.3499216272059134,27.467348126534123,27.579371246071013,False,0.34850029994189696,0.35,0.001499700058103015
0.9898943410202606,0.0101056589797394,0.34753010956188823,0.3482704373672741,0.3482876116104656,0.349884497719047,0.349884497719047,0.3498844977191123,34.46291212334726,34.62263058950656,False,0.348270437367227,0.35,0.001729562632772963
0.99,0.01,0.34749044402786916,0.3494089181691055,0.34941482160300696,0.3499934272753268,0.3499934272753268,0.349993427275362,34.94089181691055,34.99934272753268,False,0.34940891816905734,0.35,0.0005910818309426413
0.9919509828449649,0.0080490171550351,0.34675852443761085,0.34808398539191227,0.3481030464496736,0.3499422149751464,0.3499422149751464,0.34994221497520317,43.245526588816716,43.47639074868146,False,0.34808398539184454,0.35,0.0019160146081554363
0.9935890695211524,0.0064109304788476,0.34614475055729793,0.34826149270472234,0.34827880034583736,0.34999840674243354,0.34999840674243354,0.34999840674250593,54.323080534687726,54.5940106349972,False,0.34826149270467416,0.35,0.0017385072953258196
0.9948937828292607,0.0051062171707393,0.345656409705558,0.3486276197079709,0.3486413219978559,0.34999775877551303,0.34999775877551303,0.3499977587755875,68.27512580266834,68.54345341618888,False,0.3486276197079104,0.35,0.0013723802920895811
0.9959329688754571,0.0040670311245429,0.3452677965587071,0.3499812557409912,0.3499814430233195,0.3499279967027895,0.3499812557409912,0.3499814430233195,86.05325236607973,86.05325236607973,False,0.3499812557409184,0.35,1.8744259081604486e-05
0.9967606661418975,0.0032393338581025,0.34495849602883566,0.3491855341072646,0.3491936777716082,0.34998747407230785,0.34998747407230785,0.34998747407237135,107.79547567591767,108.04303890964776,False,0.3491855341071798,0.35,0.0008144658928201931
0.9974199155298009,0.0025800844701991,0.3447122881477427,0.34975217951030896,0.34975465237359177,0.3499465289991768,0.3499465289991768,0.34994652899925305,135.5584220400812,135.63374883310394,False,0.3497521795102135,0.35,0.00024782048978649884
0.9979449985197691,0.0020550014802309,0.3445162811016445,0.3494213491668862,0.3494271311166351,0.34998746235530687,0.34998746235530687,0.34998746235535816,170.0345973121271,170.31007798397414,False,0.3494213491668298,0.35,0.0005786508331701579
0.9983632198354246,0.0016367801645754,0.3443602247708447,0.3496132386421026,0.34961710557977727,0.3499912869656204,0.3499912869656204,0.34999128696566406,213.59816437706917,213.82913511565692,False,0.34961323864204175,0.35,0.00038676135795823186
0.9986963273102624,0.0013036726897376,0.3442359669230447,0.34970181850262544,0.3497047988812045,0.3499408149267803,0.3499408149267803,0.34994081492686047,268.2435716076959,268.4268970896487,False,0.3497018185025607,0.35,0.0002981814974392649
0.9989616427918964,0.0010383572081036,0.3441370221405897,0.3497666098384513,0.34976894191774993,0.34996410974536163,0.34996410974536163,0.34996410974542913,336.8461326302596,337.03633683490995,False,0.34976660983838326,0.35,0.00023339016161672
0.999,0.001,0.34412271932332716,0.34970384748100164,0.3497068079386404,0.3499425867366531,0.3499425867366531,0.3499425867367266,349.7038474810016,349.94258673665314,False,0.349703847480933,0.35,0.00029615251906695006
0.9991729628916,0.0008270371084,0.3440582298827128,0.3497807537447234,0.34978294501929585,0.34997862897036414,0.34997862897036414,0.34997862897045073,422.93235719666217,423.17161517388104,False,0.34978075374465245,0.35,0.00021924625534752717
0.9993412764188155,0.0006587235811845,0.3439954830786267,0.349828396249249,0.34983011207071396,0.34997317225105107,0.34997317225105107,0.34997317225113167,531.0700971418033,531.2898797728452,False,0.34982839624917605,0.35,0.0001716037508239232
0.9994753358077876,0.0005246641922124,0.34394551257864675,0.34994103286964756,0.34994162250072175,0.34995157592139137,0.34995157592139137,0.3499515759214462,666.9809719508756,667.0010668075483,False,0.34994103286957284,0.35,5.896713042713442e-05
0.999582112250946,0.000417887749054,0.34390571588068697,0.3499315818522218,0.34993226577936654,0.34999294068423703,0.34999294068423703,0.34999294068432496,837.3817673391596,837.5285982337101,False,0.3499315818521455,0.35,6.841814785446543e-05
0.9996671582063319,0.0003328417936681,0.3438740209788456,0.34993746187030084,0.349938087187455,0.34997516303623577,0.34997516303623577,0.34997516303631127,1051.362745086178,1051.476015614856,False,0.34993746187022345,0.35,6.253812977652373e-05
0.999734896129731,0.000265103870269,0.3438487780925109,0.34993980715962286,0.34994040907522195,0.34993845482106783,0.34993980715962286,0.34994040907522195,1320.0101786689877,1320.0101786689877,False,0.3499398071595445,0.35,6.019284045549744e-05
0.9997888484458125,0.0002111515541875,0.34382867354079494,0.3499386483211241,0.3499392617837485,0.3499092235091482,0.3499386483211241,0.3499392617837485,1657.2866331373666,1657.2866331373666,False,0.34993864832104504,0.35,6.13516789549351e-05
0.9998318207169492,0.0001681792830508,0.34381266121580767,0.34997817567770634,0.34997839390059976,0.34997366625807935,0.34997817567770634,0.34997839390059976,2080.982683057297,2080.982683057297,False,0.34997817567762673,0.35,2.1824322373242833e-05
0.9998660475346426,0.0001339524653574,0.3437999080476028,0.3499987942212628,0.3499988062778344,0.34998924583328395,0.3499987942212628,0.3499988062778344,2612.858175379059,2612.858175379059,False,0.3499987942211825,0.35,1.205778817459091e-06
0.9998933087200169,0.0001066912799831,0.3437897505968739,0.34998974018484524,0.3499898427766543,0.34999415091760155,0.34999415091760155,0.3499941509176825,3280.3968631764837,3280.4382042566267,False,0.34998974018476475,0.35,1.0259815235225123e-05
0.9999,0.0001,0.3437872574791053,0.34997407771338446,0.3499743369121024,0.34999071774215545,0.34999071774215545,0.3499907177422367,3499.7407771338444,3499.9071774215545,False,0.3499740777133035,0.35,2.592228669645591e-05
0.9999150218759016,8.49781240984e-05,0.34378166050021713,0.3499995891191769,0.34999959322778784,0.349983010497528,0.3499995891191769,0.34999959322778784,4118.702228751209,4118.702228751209,False,0.34999958911909607,0.35,4.108809039116146e-07
0.9999323161032801,6.76838967199e-05,0.3437752169596038,0.3499982528447456,0.3499982703162218,0.34997413774158975,0.3499982528447456,0.3499982703162218,5171.071256330921,5171.071256330921,False,0.34999825284466435,0.35,1.7471553356296354e-06
0.999946090715419,5.3909284581e-05,0.3437700848381682,0.3499894006410127,0.3499895066313636,0.34996707099013896,0.3499894006410127,0.3499895066313636,6492.191528068698,6492.191528068698,False,0.3499894006409313,0.35,1.0599359068663716e-05
0.9999570620028562,4.29379971438e-05,0.3437659972186067,0.34998841360230964,0.34998852946529535,0.3499614425955484,0.34998841360230964,0.34998852946529535,8151.018605506754,8151.018605506754,False,0.34998841360222793,0.35,1.1586397772045398e-05
0.9999658004810664,3.41995189336e-05,0.34376274151423386,0.34999805908972875,0.34999807849874065,0.34999895762702815,0.34999895762702815,0.34999895762709865,10234.00533116465,10234.031604554668,False,0.34999805908964693,0.35,1.940910353048775e-06
0.9999727605577091,2.72394422909e-05,0.34376014840857283,0.34999340980698973,0.34999347570784906,0.3499948737979294,0.3499948737979294,0.3499948737980003,12848.77296933181,12848.826714592966,False,0.3499934098069079,0.35,6.590193092070873e-06
0.9999783041621796,2.16958378204e-05,0.34375808304712374,0.34999589417269883,0.3499959352302747,0.3499916210512167,0.34999589417269883,0.3499959352302747,16131.937243908014,16131.937243908014,False,0.349995894172617,0.35,4.105827382971938e-06
0.9999827195662193,1.72804337807e-05,0.3437564380225121,0.349998436716279,0.34999845234894594,0.3499890302623414,0.349998436716279,0.34999845234894594,20254.030723880427,20254.030723880427,False,0.3499984367161972,0.35,1.5632838027968e-06
0.9999862363742705,1.37636257295e-05,0.34375512778775497,0.3499979889083743,0.3499980090192014,0.34998696672146923,0.3499979889083743,0.3499980090192014,25429.199818926558,25429.199818926558,False,0.34999798890829215,0.35,2.01109170783198e-06
0.9999890374630853,1.09625369147e-05,0.343754084206819,0.34999981623730786,0.34999981807493447,0.34998532313124464,0.34999981623730786,0.34999981807493447,31926.899673011132,31926.899673011132,False,0.3499998162372258,0.35,1.8376277416409792e-07
0.99999,1e-05,0.3437537256021491,0.3499980793448331,0.3499980985512278,0.34998475834330955,0.3499980793448331,0.3499980985512278,34999.80793448331,34999.80793448331,False,0.3499980793447512,0.35,1.920655248788261e-06
0.9999912684914595,8.7315085405e-06,0.3437532530109034,0.34999961680007924,0.3499996206320774,0.3499840140290109,0.34999961680007924,0.3499996206320774,40084.66752069819,40084.66752069819,False,0.3499996167999973,0.35,3.8320000267377807e-07
0.9999930454746027,6.9545253973e-06,0.3437525909760442,0.34999919486894676,0.349999202920217,0.34998297134380435,0.34999919486894676,0.349999202920217,50326.82676014515,50326.82676014515,False,0.3499991948688647,0.35,8.051311352619273e-07
0.9999944608170194,5.5391829806e-06,0.34375206367519745,0.3499986159813715,0.34999862982153795,0.34998214085732177,0.3499986159813715,0.34999862982153795,63185.963924134514,63185.963924134514,False,0.34999861598128934,0.35,1.3840187106373136e-06
0.9999955881176156,4.4118823844e-06,0.34375164368785416,0.34999919049664974,0.3499991985916822,0.3499814793849766,0.34999919049664974,0.3499991985916822,79331.03378598983,79331.03378598983,False,0.3499991904965677,0.35,8.095034322863626e-07
0.9999964859968984,3.5140031016e-06,0.3437513091740576,0.34999924075046024,0.34999924834292956,0.34998095253055345,0.34999924075046024,0.34999924834292956,99601.28964914635,99601.28964914635,False,0.3499992407503781,0.35,7.592496218955525e-07
0.9999972011452886,2.7988547114e-06,0.3437510427386472,0.3499998997191615,0.34999990072196724,0.3499805328977582,0.3499998997191615,0.34999990072196724,125051.11404803502,125051.11404803502,False,0.34999989971907935,0.35,1.0028092062297489e-07
0.9999977707510582,2.2292489418e-06,0.3437508305266584,0.34999999462451026,0.3499999946782651,0.34998019866570584,0.34999999462451026,0.3499999946782651,157003.54862203225,157003.54862203225,False,0.3499999946244282,0.35,5.375571765497966e-09
0.9999982244341501,1.7755658499e-06,0.3437506615028292,0.34999990040654017,0.3499999014024746,0.34997993245428954,0.34999990040654017,0.3499999014024746,197120.20279408517,197120.20279408517,False,0.349999900406458,0.35,9.959354196897863e-08
0.9999985857864376,1.4142135624e-06,0.3437505268777422,0.3499997169548679,0.34999971978531824,0.349979720420448,0.3499997169548679,0.34999971978531824,247487.17326745097,247487.17326745097,False,0.34999971695478566,0.35,2.830452143220974e-07
0.9999988735985207,1.1264014793e-06,0.3437504196507587,0.3499999158871835,0.3499999167283113,0.34997955153834487,0.3499999158871835,0.3499999167283113,310723.9490707081,310723.9490707081,False,0.3499999158871012,0.35,8.411289875720485e-08
0.999999,1e-06,0.34375037255875784,0.34999987935112126,0.3499998805576094,0.3499794773685786,0.34999987935112126,0.3499998805576094,349999.87935112126,349999.87935112126,False,0.3499998793510392,0.35,1.2064896076635634e-07
0.9999991028368512,8.971631488e-07,0.3437503342459735,0.34999979141711735,0.3499997935029451,0.3499794170260359,0.34999979141711735,0.3499997935029451,390118.3323069604,390118.3323069604,False,0.3499997914170351,0.35,2.0858296490011696e-07
0.9999992854220007,7.145779993e-07,0.34375026622225924,0.34999994877662005,0.3499999492888536,0.3499793098888119,0.34999994877662005,0.3499999492888536,489799.5028107214,489799.5028107214,False,0.3499999487765378,0.35,5.122346219410545e-08
0.9999994308485388,5.691514612e-07,0.3437502120423225,0.3499999927955557,0.34999999286760014,0.3499792245554765,0.3499999927955557,0.34999999286760014,614950.5301411597,614950.5301411597,False,0.34999999279547356,0.35,7.204526419890556e-09
0.9999995466787585,4.533212415e-07,0.34375016888875953,0.34999991816058734,0.34999991897898114,0.34997915658864426,0.34999991816058734,0.34999991897898114,772079.2367956738,772079.2367956738,False,0.3499999181605052,0.35,8.183949479212416e-08
0.9999996389359213,3.610640787e-07,0.34375013451754854,0.34999995483022484,0.34999995528192246,0.3499791024539962,0.34999995483022484,0.34999995528192246,969356.8966771461,969356.8966771461,False,0.3499999548301427,0.35,4.516985729896561e-08
0.9999997124174712,2.875825288e-07,0.3437501071413578,0.34999992572089716,0.34999992646368805,0.3499790593364944,0.34999992572089716,0.34999992646368805,1217041.686020869,1217041.686020869,False,0.349999925720815,0.35,7.42791849694946e-08
0.9999997709445062,2.290554938e-07,0.3437500853366031,0.34999995152739427,0.34999995201212036,0.3499790249939987,0.34999995152739427,0.34999995201212036,1528013.7826905693,1528013.7826905693,False,0.3499999515273121,0.35,4.847268786356551e-08
0.9999998175604775,1.824395225e-07,0.3437500679694192,0.3499999957443923,0.34999999578694835,0.34997899764067497,0.3499999957443923,0.34999999578694835,1918443.9366442228,1918443.9366442228,False,0.3499999957443101,0.35,4.255689856069722e-09
0.9999998546894519,1.453105481e-07,0.34375005413669885,0.34999996644564063,0.3499999667811842,0.3499789758541306,0.34999996644564063,0.3499999667811842,2408634.2734374464,2408634.2734374464,False,0.3499999664455585,0.35,3.355444150310305e-08
0.9999998842621647,1.157378353e-07,0.34375004311912927,0.34999999712542323,0.349999997154169,0.3499789585014495,0.34999999712542323,0.349999997154169,3024075.88856488,3024075.88856488,False,0.3499999971253411,0.35,2.8746588998096456e-09
0.9999999078164201,9.21835799e-08,0.34375003434378815,0.34999998124232595,0.3499999814299027,0.3499789446802791,0.34999998124232595,0.3499999814299027,3796771.4165798626,3796771.4165798626,False,0.3499999812422438,0.35,1.8757756181653207e-08
0.9999999265770577,7.34229423e-08,0.3437500273543509,0.34999997946179184,0.34999997966717394,0.34997893367190824,0.34999997946179184,0.34999997966717394,4766902.1221149275,4766902.1221149275,False,0.3499999794617098,0.35,2.0538290179672458e-08
0.9999999415196452,5.84803548e-08,0.34375002178736125,0.349999988193523,0.3499999883115878,0.34997892490389354,0.349999988193523,0.3499999883115878,5984915.607822595,5984915.607822595,False,0.34999998819344075,0.35,1.1806559230276292e-08
0.9999999534212088,4.65787912e-08,0.3437500173533312,0.3499999974054309,0.3499999974313766,0.3499789179202912,0.3499999974054309,0.3499999974313766,7514149.431285175,7514149.431285175,False,0.34999999740534865,0.35,2.5946513271257743e-09
0.9999999629006392,3.70993608e-08,0.3437500138216879,0.3499999984304524,0.3499999984461479,0.34997891235794865,0.3499999984304524,0.3499999984461479,9434124.763423212,9434124.763423212,False,0.3499999984303702,0.35,1.5696297595013675e-09
0.9999999704508739,2.95491261e-08,0.343750011008783,0.3499999934010989,0.3499999934670879,0.3499789079276201,0.3499999934010989,0.3499999934670879,11844681.707899947,11844681.707899947,False,0.3499999934010165,0.35,6.5989834707735895e-09
0.9999999764645311,2.35354689e-08,0.3437500087683432,0.34999999552394034,0.34999999556870093,0.34997890439892476,0.34999999552394034,0.34999999556870093,14871171.550099872,14871171.550099872,False,0.3499999955238584,0.35,4.4761415685101724e-09
0.9999999812543255,1.87456745e-08,0.3437500069838641,0.3499999955887797,0.3499999956328919,0.3499789015883679,0.3499999955887797,0.3499999956328919,18670973.700561147,18670973.700561147,False,0.34999999558869754,0.35,4.4113024344483165e-09
0.9999999850693304,1.49306696e-08,0.34375000556255125,0.3499999986868369,0.3499999986999685,0.3499788993497983,0.3499999986868369,0.3499999986999685,23441681.321970776,23441681.321970776,False,0.34999999868675474,0.35,1.3132452347797141e-09
0.9999999881079289,1.18920711e-08,0.3437500044304952,0.3499999965252002,0.3499999965599482,0.34997889756680867,0.3499999965252002,0.3499999965599482,29431374.36549637,29431374.36549637,False,0.34999999652511793,0.35,3.4748820487706666e-09
0.99999999,1e-08,0.3437500037255879,0.3499999993511096,0.3499999993575985,0.34997889645657865,0.3499999993511096,0.3499999993575985,34999999.93511096,34999999.93511096,False,0.34999999935102744,0.35,6.489725423719506e-10
0.9999999905281304,9.4718696e-09,0.34375000352882845,0.34999999824358974,0.34999999826115386,0.3499788961466822,0.34999999824358974,0.34999999826115386,36951522.03569079,36951522.03569079,False,0.3499999982435076,0.35,1.7564923959767498e-09
0.9999999924557872,7.5442128e-09,0.34375000281066326,0.3499999998279637,0.34999999982968405,0.34997889501557117,0.3499999998279637,0.34999999982968405,46393177.00953024,46393177.00953024,False,0.34999999982788144,0.35,1.721185416414528e-10
0.9999999939911393,6.0088607e-09,0.34375000223865465,0.3499999995172084,0.3499999995220363,0.3499788941146569,0.3499999995172084,0.3499999995220363,58247314.589470915,58247314.589470915,False,0.34999999951712635,0.35,4.828736299700154e-10
0.9999999952140257,4.7859743e-09,0.34375000178305776,0.3499999991869546,0.34999999919508507,0.3499788933970912,0.3499999991869546,0.34999999919508507,73130354.91790138,73130354.91790138,False,0.34999999918687247,0.35,8.131275097689183e-10
0.9999999961880379,3.8119621e-09,0.34375000142018114,0.349999999487496,0.349999999492621,0.34997889282556005,0.349999999487496,0.349999999492621,91816232.77091238,91816232.77091238,False,0.34999999948741395,0.35,5.125860291776974e-10
0.9999999969638251,3.0361749e-09,0.34375000113115495,0.34999999999241754,0.34999999999249337,0.3499788923703434,0.34999999999241754,0.34999999999249337,115276626.51859006,115276626.51859006,False,0.3499999999923355,0.35,7.664480161651e-12
0.9999999975817289,2.4182711e-09,0.34375000090094965,0.3499999997073264,0.34999999971025314,0.3499788920077697,0.3499999997073264,0.34999999971025314,144731498.3449649,144731498.3449649,False,0.34999999970724427,0.35,2.927557085641297e-10
0.9999999980738805,1.9261195e-09,0.3437500007175943,0.34999999968670625,0.3499999996898392,0.3499788917189848,0.34999999968670625,0.3499999996898392,181712505.21408784,181712505.21408784,False,0.3499999996866241,0.35,3.133758808004927e-10
0.9999999984658726,1.5341274e-09,0.3437500005715543,0.34999999989321134,0.3499999998942792,0.34997889148897154,0.34999999989321134,0.3499999998942792,228142721.32367322,228142721.32367322,False,0.3499999998931292,0.35,1.0687078999538357e-10
0.9999999987780888,1.2219112e-09,0.3437500004552355,0.34999999981698154,0.3499999998188117,0.3499788913057693,0.34999999981698154,0.3499999998188117,286436526.4979825,286436526.4979825,False,0.3499999998168993,0.35,1.8310070126759115e-10
0.9999999990267647,9.732353e-10,0.34375000036258907,0.3499999999142122,0.3499999999150701,0.34997889115985115,0.3499999999142122,0.3499999999150701,359625262.16857547,359625262.16857547,False,0.34999999991413006,0.35,8.586992228387658e-11
0.9999999992248316,7.751684e-10,0.3437500002887976,0.34999999978691865,0.34999999978904944,0.34997889104362934,0.34999999978691865,0.34999999978904944,451514793.155808,451514793.155808,False,0.3499999997868364,0.35,2.131635978841473e-10
0.9999999993825891,6.174109e-10,0.34375000023002367,0.3499999999323944,0.3499999999330704,0.3499788909510604,0.3499999999323944,0.3499999999330704,566883415.7809563,566883415.7809563,False,0.34999999993231234,0.35,6.76876332761367e-11
0.9999999995082408,4.917592e-10,0.343750000183211,0.34999999998496545,0.3499999999851158,0.3499788908773305,0.34999999998496545,0.3499999999851158,711730456.6644924,711730456.6644924,False,0.3499999999848833,0.35,1.511668568099367e-11
0.9999999996083206,3.916794e-10,0.3437500001459255,0.34999999989138725,0.3499999998924733,0.34997889081860556,0.34999999989138725,0.3499999998924733,893587969.8840103,893587969.8840103,False,0.349999999891305,0.35,1.0869499744714517e-10
0.9999999996880328,3.119672e-10,0.343750000116228,0.34999999991158254,0.3499999999124667,0.349978890771832,0.34999999991158254,0.3499999999124667,1121912816.1921592,1121912816.1921592,False,0.3499999999115004,0.35,8.849959654000372e-11
0.9999999997515224,2.484776e-10,0.3437500000925744,0.3499999999459196,0.3499999999464604,0.34997889073457755,0.3499999999459196,0.3499999999464604,1408577674.3896415,1408577674.3896415,False,0.34999999994583736,0.35,5.416261883439688e-11
0.9999999998020911,1.979089e-10,0.3437500000737346,0.3499999999557398,0.3499999999561824,0.34997889070490484,0.3499999999557398,0.3499999999561824,1768490451.696411,1768490451.696411,False,0.3499999999556578,0.35,4.434219658122629e-11
0.9999999998423683,1.576317e-10,0.343750000058729,0.3499999999819433,0.3499999999821239,0.3499788906812711,0.3499999999819433,0.3499999999821239,2220365573.5613036,2220365573.5613036,False,0.34999999998186093,0.35,1.8139045820930733e-11
0.9999999998744485,1.255515e-10,0.34375000004677725,0.3499999999859567,0.34999999998609715,0.349978890662447,0.3499999999859567,0.34999999998609715,2787700664.555634,2787700664.555634,False,0.34999999998587444,0.35,1.412553407575956e-11
0.9999999999,1e-10,0.34375000003725775,0.3499999999811096,0.3499999999812985,0.34997889064745386,0.3499999999811096,0.3499999999812985,3499999999.8110957,3499999999.8110957,False,0.3499999999810273,0.35,1.897265677897053e-11


==> anc/simulation/single_gl_patient_results/summary.json <==
{
  "p": 0.5,
  "g_H": 1,
  "g_L": 0.3,
  "ceiling": 0.35,
  "beta_star": 0.46153846153846156,
  "Nmax": 12,
  "beta_max": 0.9999999999,
  "points": 627,
  "key_points": [
    {
      "beta": 0.9,
      "one_minus_beta": 0.1,
      "full": {
        "payoff": 0.34482758620687365,
        "N": 2,
        "Q": 1,
        "error": 3.319566843629218e-14
      },
      "construction": {
        "payoff": 0.3499585001254931,
        "N": 9,
        "K": 45,
        "chain": "layer_discount",
        "error": 8.165690346118026e-14,
        "cost_min": 0.3000829997490781,
        "cost_max": 0.7472242724667029,
        "active_histories": 95,
        "binding_value_min": 2.0967392826987004,
        "BU_sustainable": true
      },
      "long_quota_certificate": {
        "N": 70,
        "Q": 5,
        "lower": 0.31667608397339975,
        "upper": 0.31698937334750865,
        "width": 0.0003132893741088985,
        "gap_upper": 0.03332391602660027,
        "lower_decimal": "0.3166760839733997305201457923266542896349603541735226729421115050511949630862273441332",
        "upper_decimal": "0.3169893733475086290391086035363713861515706888958632062058544849537350130862273441332",
        "beta_decimal": "0.9",
        "minimum_cost_lower": 0.36602125330498275
      },
      "full_capped_payoff": 0.34482758620687365,
      "full_payoff_upper": 0.34482758620690684,
      "expanded_payoff_upper": 0.3499585001255748,
      "full_payoff": 0.34482758620687365,
      "constructed_payoff": 0.3499585001254931,
      "expanded_payoff": 0.3499585001254931,
      "full_discounted": 3.448275862068736,
      "expanded_discounted": 3.499585001254931,
      "global_full_exact": false,
      "global_full_lower": 0.34482758620684045,
      "global_full_upper": 0.35,
      "global_full_gap_upper": 0.005172413793159525
    },
    {
      "beta": 0.95,
      "one_minus_beta": 0.05,
      "full": {
        "payoff": 0.3441192261938968,
        "N": 11,
        "Q": 4,
        "error": 7.360778653264788e-14
      },
      "construction": {
        "payoff": 0.3499834790223626,
        "N": 11,
        "K": 190,
        "chain": "layer_binary",
        "error": 5.3179682879545e-14,
        "cost_min": 0.30003304195531166,
        "cost_max": 0.8440373756294497,
        "active_histories": 390,
        "binding_value_min": 5.1563135230716615,
        "BU_sustainable": true
      },
      "long_quota_certificate": {
        "N": 227,
        "Q": 12,
        "lower": 0.34955364194986877,
        "upper": 0.3495580295637813,
        "width": 4.387613912554593e-06,
        "gap_upper": 0.0004463580501312505,
        "lower_decimal": "0.3495536419498687494879814069132836386937460231388793564476447586379144750007281824462",
        "upper_decimal": "0.3495580295637813040805839337145753922533129616908335868420645556926927243130337468784",
        "beta_decimal": "0.95",
        "minimum_cost_lower": 0.3008839408724374
      },
      "full_capped_payoff": 0.3441192261938968,
      "full_payoff_upper": 0.3495580295637813,
      "expanded_payoff_upper": 0.3499834790224158,
      "full_payoff": 0.34955364194986877,
      "constructed_payoff": 0.3499834790223626,
      "expanded_payoff": 0.3499834790223626,
      "full_discounted": 6.991072838997375,
      "expanded_discounted": 6.999669580447252,
      "global_full_exact": false,
      "global_full_lower": 0.34955364194979516,
      "global_full_upper": 0.35,
      "global_full_gap_upper": 0.00044635805020482033
    },
    {
      "beta": 0.99,
      "one_minus_beta": 0.01,
      "full": {
        "payoff": 0.34749044402786916,
        "N": 7,
        "Q": 3,
        "error": 4.8183679268731794e-14
      },
      "construction": {
        "payoff": 0.3499934272753268,
        "N": 8,
        "K": 67,
        "chain": "weight_binary",
        "error": 3.519406988061746e-14,
        "cost_min": 0.3000131454493584,
        "cost_max": 0.6155604046972134,
        "active_histories": 55,
        "binding_value_min": 34.35861995108234,
        "BU_sustainable": true
      },
      "long_quota_certificate": {
        "N": 1129,
        "Q": 60,
        "lower": 0.3494089181691055,
        "upper": 0.34941482160300696,
        "width": 5.903433901455494e-06,
        "gap_upper": 0.0005910818308944683,
        "lower_decimal": "0.3494089181691055317576144367763415000160168102931280661813419443983849727236525259261",
        "upper_decimal": "0.3494148216030069872516992909335831173135084982152065263018894392573289650697941435473",
        "beta_decimal": "0.99",
        "minimum_cost_lower": 0.301170356793986
      },
      "full_capped_payoff": 0.34749044402786916,
      "full_payoff_upper": 0.34941482160300696,
      "expanded_payoff_upper": 0.349993427275362,
      "full_payoff": 0.3494089181691055,
      "constructed_payoff": 0.3499934272753268,
      "expanded_payoff": 0.3499934272753268,
      "full_discounted": 34.94089181691055,
      "expanded_discounted": 34.99934272753268,
      "global_full_exact": false,
      "global_full_lower": 0.34940891816905734,
      "global_full_upper": 0.35,
      "global_full_gap_upper": 0.0005910818309426413
    },
    {
      "beta": 0.9999,
      "one_minus_beta": 0.0001,
      "full": {
        "payoff": 0.3437872574791053,
        "N": 7,
        "Q": 3,
        "error": 8.093525849517391e-14
      },
      "construction": {
        "payoff": 0.34999071774215545,
        "N": 12,
        "K": 497,
        "chain": "weight_discount",
        "error": 8.126832540256146e-14,
        "cost_min": 0.3000185645157264,
        "cost_max": 0.9336123605537231,
        "active_histories": 816,
        "binding_value_min": 3498.009844832807,
        "BU_sustainable": true
      },
      "long_quota_certificate": {
        "N": 144718,
        "Q": 6019,
        "lower": 0.34997407771338446,
        "upper": 0.3499743369121024,
        "width": 2.591987179132411e-07,
        "gap_upper": 2.5922286615516013e-05,
        "lower_decimal": "0.3499740777133844839871631377660664603351805811941416439925520564055502502617067570423",
        "upper_decimal": "0.3499743369121023972282728653350754858195835043319073384981297942623184195595533062313",
        "beta_decimal": "0.9999",
        "minimum_cost_lower": 0.3000513261757952
      },
      "full_capped_payoff": 0.3437872574791053,
      "full_payoff_upper": 0.3499743369121024,
      "expanded_payoff_upper": 0.3499907177422367,
      "full_payoff": 0.34997407771338446,
      "constructed_payoff": 0.34999071774215545,
      "expanded_payoff": 0.34999071774215545,
      "full_discounted": 3499.7407771338444,
      "expanded_discounted": 3499.9071774215545,
      "global_full_exact": false,
      "global_full_lower": 0.3499740777133035,
      "global_full_upper": 0.35,
      "global_full_gap_upper": 2.592228669645591e-05
    },
    {
      "beta": 0.999999,
      "one_minus_beta": 1e-06,
      "full": {
        "payoff": 0.34375037255875784,
        "N": 7,
        "Q": 3,
        "error": 8.204548151979907e-14
      },
      "construction": {
        "payoff": 0.3499794773685786,
        "N": 10,
        "K": 161,
        "chain": "weight_discount",
        "error": 7.116529587847253e-14,
        "cost_min": 0.30004104526282344,
        "cost_max": 0.8212457231270374,
        "active_histories": 263,
        "binding_value_min": 349977.8388682832,
        "BU_sustainable": true
      },
      "long_quota_certificate": {
        "N": 19842395,
        "Q": 601986,
        "lower": 0.34999987935112126,
        "upper": 0.3499998805576094,
        "width": 1.2064880908172063e-09,
        "gap_upper": 1.2064887872077384e-07,
        "lower_decimal": "0.3499998793511212792261503530978524399615630194992215718891462472695742141880229767038",
        "upper_decimal": "0.3499998805576093700433565510126867797603802737777170374099021678778518655394000214529",
        "beta_decimal": "0.999999",
        "minimum_cost_lower": 0.3000002388847813
      },
      "full_capped_payoff": 0.34375037255875784,
      "full_payoff_upper": 0.3499998805576094,
      "expanded_payoff_upper": 0.3499998805576094,
      "full_payoff": 0.34999987935112126,
      "constructed_payoff": 0.3499794773685786,
      "expanded_payoff": 0.34999987935112126,
      "full_discounted": 349999.87935112126,
      "expanded_discounted": 349999.87935112126,
      "global_full_exact": false,
      "global_full_lower": 0.3499998793510392,
      "global_full_upper": 0.35,
      "global_full_gap_upper": 1.2064896076635634e-07
    },
    {
      "beta": 0.99999999,
      "one_minus_beta": 1e-08,
      "full": {
        "payoff": 0.3437500037255879,
        "N": 7,
        "Q": 3,
        "error": 8.215650382226158e-14
      },
      "construction": {
        "payoff": 0.34997889645657865,
        "N": 10,
        "K": 161,
        "chain": "weight_discount",
        "error": 7.127631818093505e-14,
        "cost_min": 0.3000422070868234,
        "cost_max": 0.8212465549827197,
        "active_histories": 263,
        "binding_value_min": 34997887.83131099,
        "BU_sustainable": true
      },
      "long_quota_certificate": {
        "N": 2506778018,
        "Q": 60198640,
        "lower": 0.3499999993511096,
        "upper": 0.3499999993575985,
        "width": 6.488903927112267e-12,
        "gap_upper": 6.48890394277077e-10,
        "lower_decimal": "0.3499999993511096057229229254332409091114130628051586816401900400324858836330112827048",
        "upper_decimal": "0.3499999993575985096500351920602735283186174124428029704117105726212700744464427760903",
        "beta_decimal": "0.99999999",
        "minimum_cost_lower": 0.300000001284803
      },
      "full_capped_payoff": 0.3437500037255879,
      "full_payoff_upper": 0.3499999993575985,
      "expanded_payoff_upper": 0.3499999993575985,
      "full_payoff": 0.3499999993511096,
      "constructed_payoff": 0.34997889645657865,
      "expanded_payoff": 0.3499999993511096,
      "full_discounted": 34999999.93511096,
      "expanded_discounted": 34999999.93511096,
      "global_full_exact": false,
      "global_full_lower": 0.34999999935102744,
      "global_full_upper": 0.35,
      "global_full_gap_upper": 6.489725423719506e-10
    },
    {
      "beta": 0.9999999999,
      "one_minus_beta": 1e-10,
      "full": {
        "payoff": 0.34375000003725775,
        "N": 7,
        "Q": 3,
        "error": 8.22675261247241e-14
      },
      "construction": {
        "payoff": 0.34997889064745386,
        "N": 10,
        "K": 161,
        "chain": "weight_discount",
        "error": 7.127631818093505e-14,
        "cost_min": 0.30004221870507314,
        "cost_max": 0.8212465633012668,
        "active_histories": 263,
        "binding_value_min": 3499788615.262239,
        "BU_sustainable": true
      },
      "long_quota_certificate": {
        "N": 286043903220,
        "Q": 6019864021,
        "lower": 0.3499999999811096,
        "upper": 0.3499999999812985,
        "width": 1.889039889325422e-13,
        "gap_upper": 1.8890398893999438e-11,
        "lower_decimal": "0.3499999999811096011060005631700093738531336163760923336994049819826835570760156384826",
        "upper_decimal": "0.3499999999812985050949331053808005188634663819477498412965997328898566516815125434876",
        "beta_decimal": "0.9999999999",
        "minimum_cost_lower": 0.300000000037403
      },
      "full_capped_payoff": 0.34375000003725775,
      "full_payoff_upper": 0.3499999999812985,
      "expanded_payoff_upper": 0.3499999999812985,
      "full_payoff": 0.3499999999811096,
      "constructed_payoff": 0.34997889064745386,
      "expanded_payoff": 0.3499999999811096,
      "full_discounted": 3499999999.8110957,
      "expanded_discounted": 3499999999.8110957,
      "global_full_exact": false,
      "global_full_lower": 0.3499999999810273,
      "global_full_upper": 0.35,
      "global_full_gap_upper": 1.897265677897053e-11
    }
  ],
  "max_patient_normalized_error": 9.703349235223868e-14
}

==> anc/simulation/temporal_construction.py <==
"""Bottom-up construction of temporally lower-closed recommendation rules.

For each N <= NMAX, search four nested chains of base sets:
  weight_binary, weight_discount: prefixes of a weight order on all histories;
  layer_binary, layer_discount: count first, then weight within the next layer.
The latter two implement V19's selective next-quota-layer construction.
Zero is always admissible. One is admissible precisely on the base set.
All payoffs are computed under immediate reversion and the separating rule.
"""
from functools import lru_cache
from pathlib import Path
import json,time,csv
import numpy as np
from quota_payoff import evaluate, optimize

ROOT=Path(__file__).resolve().parent
OUT=ROOT/'temporal_construction_results';OUT.mkdir(exist_ok=True)
NMAX=12
VALUE_TOL=1e-12
IC_TOL=3e-12

@lru_cache(maxsize=20)
def arrays(N):
    L=N-1;m=1<<L;ss=np.arange(m,dtype=np.int64)
    bits=((ss[:,None]>>np.arange(L))&1).astype(np.int8)
    count=bits.sum(axis=1)
    binary=bits@(2**np.arange(L-1,-1,-1))
    t0=(ss<<1)&(m-1);t1=t0|1
    # Elementary downward operations: delete a one, or move it one step older.
    high=[];low=[]
    for j in range(L):
        s=ss[bits[:,j]==1];high.extend(s);low.extend(s^(1<<j))
        if j<L-1:
            s=ss[(bits[:,j]==1)&(bits[:,j+1]==0)]
            high.extend(s);low.extend(s^(1<<j)^(1<<(j+1)))
    return bits,count,binary,t0,t1,np.asarray(high),np.asarray(low)

def orders(N,beta):
    bits,count,binary,t0,t1,high,low=arrays(N)
    discount=bits@(beta**np.arange(N-1))
    result=[];seen=set()
    for name,weight,layer in [('weight_binary',binary,False),('weight_discount',discount,False),
                              ('layer_binary',binary,True),('layer_discount',discount,True)]:
        seq=np.lexsort((binary,weight,count)) if layer else np.lexsort((binary,weight))
        key=seq.tobytes()
        if key in seen:continue
        seen.add(key)
        rank=np.empty(len(seq),dtype=np.int64);rank[seq]=np.arange(len(seq))
        assert rank[0]==0 and np.all(rank[low]<rank[high])
        result.append((name,seq,rank))
    return result

def policy_value(N,beta,base,p=.5):
    _,_,_,t0,t1,_,_=arrays(N)
    v=np.full(len(base),p/(1-beta))
    bp=base*p
    for it in range(5000):
        v0=v[t0];vn=beta*v0+bp*(1+beta*(v[t1]-v0))
        err=float(np.max(np.abs(vn-v)));v=vn
        if err/(1-beta)<=VALUE_TOL:break
    else:raise RuntimeError('Policy evaluation failed')
    residual=float(np.max(abs(v-(beta*v[t0]+bp*(1+beta*(v[t1]-v[t0]))))))
    bound=residual/(1-beta)
    assert bound<2e-12
    pi=(1-beta)*float(v[0]);cost=beta*float(v[0]-v[1])
    if base[0]:assert abs(pi-p*(1-cost))<2e-12
    return pi,cost,v,bound

def best_prefix(N,beta,ell,name,seq,rank):
    # Quota one is the smallest nonempty base set; its failure excludes all
    # nonempty prefixes at this memory.
    if evaluate(N,1,beta)[1]<ell-IC_TOL:return None
    lo,hi=1,len(seq);cache={}
    def value(k):
        if k not in cache:cache[k]=policy_value(N,beta,rank<k)
        return cache[k]
    while hi-lo>1:
        mid=(hi+lo)//2
        if value(mid)[1]>=ell-IC_TOL:lo=mid
        else:hi=mid
    pi,c,v,err=value(lo)
    # The first excluded prefix fails the same credibility test.
    if hi<len(seq):assert value(hi)[1]<ell+IC_TOL
    assert c>=ell-IC_TOL
    return dict(N=N,chain=name,K=lo,payoff=pi,cost_empty=c,error_bound=err),rank<lo,v

def diagnostics(N,beta,ell,base,v):
    _,_,_,t0,t1,high,low=arrays(N)
    assert not np.any(base[high]&~base[low])
    reach=np.zeros(len(base),dtype=bool);reach[0]=True;todo=[0]
    for s in todo:
        nxt=[t0[s],t1[s]] if base[s] else [t0[s]]
        for t in nxt:
            if not reach[t]:reach[t]=True;todo.append(t)
    slack=reach&base;binding=reach&~base
    costs=beta*(v[t0]-v[t1])
    cmin=float(costs[slack].min());cmax=float(costs[slack].max())
    assert cmin>=ell-1e-10 and cmax<1
    assert abs(cmin-costs[0])<1e-10
    residual=float(np.max(abs(v-(beta*v[t0]+base*.5*(1+beta*(v[t1]-v[t0]))))))
    assert residual/(1-beta)<2e-12
    bmin=float((beta*v[t0[binding]]).min()) if binding.any() else None
    return dict(active_histories=int(reach.sum()),active_base_histories=int(slack.sum()),
                cost_min=cmin,cost_max=cmax,binding_value_min=bmin,
                BU_sustainable=bool(bmin is not None and bmin>1+1e-10),
                residual_bound=residual/(1-beta))

def construct(beta,ell,nmax=NMAX,keep_rule=False):
    best=None;best_base=None;best_v=None;by_chain={}
    for N in range(2,nmax+1):
        if evaluate(N,1,beta)[1]<ell-IC_TOL:continue
        for name,seq,rank in orders(N,beta):
            z=best_prefix(N,beta,ell,name,seq,rank)
            if z is None:continue
            r,base,v=z
            if name not in by_chain or r['payoff']>by_chain[name]['payoff']+1e-13:by_chain[name]=r
            if best is None or r['payoff']>best['payoff']+1e-13:best=r;best_base=base;best_v=v
    if best is None:return dict(beta=beta,ell=ell,payoff=0.,N=0,chain='none',K=0)
    best=best.copy();best.update(beta=beta,ell=ell,discounted_payoff=best['payoff']/(1-beta),ceiling=.5*(1-ell),by_chain=by_chain)
    best.update(diagnostics(best['N'],beta,ell,best_base,best_v))
    assert best['payoff']<=best['ceiling']+3e-12
    if keep_rule:best['base_histories']=[format(int(s),f'0{best["N"]-1}b') for s in np.flatnonzero(best_base)]
    return best

def validate():
    from scipy.sparse import coo_matrix,eye
    from scipy.sparse.linalg import spsolve
    for N,beta,ell in [(5,.6,.2),(7,.8,.3),(8,.87,.3)]:
        for name,seq,rank in orders(N,beta):
            z=best_prefix(N,beta,ell,name,seq,rank)
            if z is None:continue
            r,base,v=z;_,_,_,t0,t1,_,_=arrays(N);m=len(v);rr=np.arange(m)
            prob1=.5*base
            P=coo_matrix((np.r_[1-prob1,prob1],(np.r_[rr,rr],np.r_[t0,t1])),shape=(m,m)).tocsc()
            exact=spsolve(eye(m,format='csc')-beta*P,prob1)
            assert max(abs(exact-v))<2e-12
            diagnostics(N,beta,ell,base,v)
    # Count-first prefixes reproduce every full quota at that memory.
    for N in [5,8]:
        for Q in range(1,N):
            count=arrays(N)[1];base=count<Q
            r=policy_value(N,.8,base)
            assert abs(r[0]-evaluate(N,Q,.8)[0])<1e-11
    print('Validated lower closure, full quotas, sparse policy evaluation and all active incentives.',flush=True)

def compute():
    source=json.loads((ROOT/'quota_payoff_results/all_results.json').read_text())
    summaries=json.loads((ROOT/'quota_payoff_results/summary.json').read_text())
    result=[];summ=[];start=time.time()
    for s in summaries:
        # Include existing grid and exact full-quota thresholds for direct
        # comparison. All four construction chains are searched at each point.
        rr=[r for r in source if r['ell']==s['ell']]
        for i,r in enumerate(rr):
            a=construct(r['beta'],r['ell'])
            a['full_payoff']=r['payoff'];a['full_N']=r['N'];a['full_Q']=r['Q']
            a['full_discounted_payoff']=r['payoff']/(1-r['beta'])
            a['gain_over_full']=a['payoff']-r['payoff']
            a['expanded_payoff']=max(a['payoff'],r['payoff'])
            a['expanded_discounted_payoff']=a['expanded_payoff']/(1-r['beta'])
            a['expanded_source']='construction' if a['gain_over_full']>1e-10 else 'full_quota'
            result.append(a)
            if i%50==0:print('ell',s['ell'],'point',i,'/',len(rr),'elapsed',round(time.time()-start,1),flush=True)
        case=[r for r in result if r['ell']==s['ell']]
        best=max(case,key=lambda r:r['gain_over_full'])
        keys=[construct(t['beta'],s['ell'],keep_rule=True) for t in s['key_points']]
        for a,t in zip(keys,s['key_points']):a.update(full_payoff=t['payoff'],full_N=t['N'],full_Q=t['Q'])
        detailed=construct(best['beta'],best['ell'],keep_rule=True)
        detailed.update(full_payoff=best['full_payoff'],full_N=best['full_N'],full_Q=best['full_Q'],gain_over_full=best['gain_over_full'])
        summ.append(dict(ell=s['ell'],Nmax=NMAX,points=len(case),key_points=keys,best_improvement=detailed))
        (OUT/'all_results.json').write_text(json.dumps(result,indent=2))
        (OUT/'summary.json').write_text(json.dumps(summ,indent=2))
        print('Completed ell',s['ell'],'best improvement',best['gain_over_full'],'beta',best['beta'],'chain',best['chain'],flush=True)
    fields=['ell','beta','N','chain','K','payoff','discounted_payoff','full_payoff','full_discounted_payoff','expanded_payoff','expanded_discounted_payoff','expanded_source','gain_over_full','ceiling','cost_min','cost_max','binding_value_min','BU_sustainable','active_histories','residual_bound']
    with (OUT/'construction_comparison.csv').open('w') as f:
        w=csv.DictWriter(f,fieldnames=fields,extrasaction='ignore');w.writeheader();w.writerows(result)
    print('FINISHED elapsed',round(time.time()-start,1),flush=True)

if __name__=='__main__':validate();compute()


==> anc/simulation/zoomed_comparison_results/README.txt <==
ZOOMED PAYOFF COMPARISON AND MATCHED MEMORY CAPS
Latest graph revision | 7 November 2026

CALIBRATION AND DEFINITIONS
p=1/2, g_H=1, g_L=0.3; normalized payoff Pi=(1-beta)V and ceiling 0.35.
The initial record is empty and violations trigger immediate reversion.
Receiver gains are r_H=1 and r_L=-2, with zero from action 0.
The same four temporal-order chains described in
single_gl_patient_results/construction_method.txt are used throughout.
Every selected temporal rule is checked at all reachable histories.

WHAT CHANGED
The original full-interval axes compressed almost all relevant payoff
variation. The original green envelope also retained the full-quota candidate
when it beat the fixed-memory construction, making the curves merge.
The revised main graph plots the raw temporal construction separately and
zooms into the range with globally optimized full quotas. The separate
near-one figure applies the SAME memory cap to both classes of rules.
The earlier unrestricted near-one certificates remain in the package for
the distinct question of convergence with unbounded memory.

MAIN GRAPH: single_gl_zoomed_comparison.pdf/.png/.svg
Panel (a): normalized payoffs for 0.465<=beta<=0.88, with a vertical range
of 0.306 to 0.352. Blue is the globally optimal full rolling quota with no
memory cap. Green is the best searched temporal construction with N<=12.
Panel (b): an additional close-up on 0.84<=beta<=0.88. Full quota (2,1)
attains the ceiling at beta=6/7. At beta=0.87:
  optimal full quota Pi = 0.3484320557491289;
  searched construction Pi = 0.3498956903883307;
  difference = 0.0014636346392018.
Panel (c): discounted payoffs on a linear scale over the same main range.
Panel (d): the raw normalized difference, construction minus full-quota
optimum. Negative differences are retained. A negative difference reflects
the limited construction search; it does not rank the entire class of
lower-closed restrictions below full quotas.
The graph adds a 0.0005-spaced beta grid between 0.84 and 0.88, while
retaining the earlier exact quota implementation thresholds. It does not
connect discontinuous full-quota payoff jumps with sloping segments.
There are 709 total records in zoom_data.json, including the earlier tail
used for the second figure.

NEAR-ONE GRAPH: single_gl_matched_memory.pdf/.png/.svg
Both panels display beta from 0.99 through 0.9999999999, using
x=-log10(1-beta). Thus x=2 means beta=0.99 and x=10 means 0.9999999999.
Panel (a) compares full quotas and temporal constructions under identical
memory budgets. Solid curves use N<=12. Dashed curves with markers use
N<=16. Full quotas are globally optimized within the stated memory cap.
The temporal construction remains the best found within the four searched
chains; it is not the global optimum over all lower sets.
Panel (b) shows the temporal constructions' gaps to the ceiling on a log
scale. A larger memory budget reduces the numerical plateau. Fixed caps
still impose a limit on this computation; this panel makes no claim about
an unrestricted temporal-construction limit.

At beta=0.9999999999:
  cap        optimal full quota      temporal construction      gain
  N<=12      0.343750000037258        0.349978890647454           0.006228890610196
  N<=16      0.349080309649564        0.349998861060150           0.000918551410586
The N<=16 full-quota optimizer uses (N,Q)=(15,6). The temporal winner
uses N=16, K=6973 on the weight_discount chain.
The temporal ceiling gap falls from 2.1109352546e-5 to 1.1389398502e-6,
a factor of 18.5342. The matched-cap payoff gain remains positive at the
endpoint under each budget.

The N<=16 evaluation uses ten beta points:
0.9, 0.95, 0.98, 0.99, 0.999, 0.9999, 0.99999, 0.999999,
0.99999999, 0.9999999999. Markers identify computed points; connecting
segments do not resolve every intervening policy switch. All N<=12 tail
values reuse the denser original grid. The largest normalized Bellman
residual in the new N<=16 evaluations is 9.548e-14.

INTERPRETING THE EARLIER INTERSECTION
The earlier comparison gave full quotas unrestricted memory but capped
temporal constructions at N<=12. Eventually a sufficiently long full quota
beats this fixed finite search. That intersection does not establish that
full quotas outperform the unrestricted temporal class, which contains
full quotas. The matched-cap figure isolates a different, explicit design
comparison: the payoff benefit from allowing the searched lower-closed
base sets at a given memory budget. The main zoom retains the unrestricted
full-quota benchmark, so improvements in that range are stronger.

REPRODUCTION
From the simulation directory, with NumPy, SciPy, and Matplotlib installed:
  python simulate_zoom.py
  python simulate_zoom.py memory
  python plot_zoomed_comparison.py
The memory script reuses matched_memory_data.json when present. Remove
that file to recompute all ten N<=16 evaluations. The other input files
and older replication scripts are retained unchanged.

Numerical method: anchored policy equations
  Pi*1+h=r+beta*P*h, h(empty)=0,
with relative value iteration and a sparse anchored solve fallback.
This avoids forming the diverging common discounted value near beta=1.
The residual bounds normalized payoff error uniformly in beta. History
ordering near one uses Decimal precision. The code checks temporal lower
closure and credibility at every reachable history of each selected rule.


==> anc/simulation/zoomed_comparison_results/matched_memory_data.csv <==
beta,Nmax,full_quota_payoff,temporal_payoff,gain,full_N,full_Q,temporal_N,temporal_K,temporal_chain
0.9,16,0.34482758620687365,0.349998149489062,0.005170563282188345,2,1,14,701,weight_discount
0.95,16,0.3441192261938968,0.3499990270056896,0.00587980081179279,11,4,16,3009,layer_binary
0.98,16,0.3482735524718945,0.34999674600269004,0.0017231935307955304,16,6,14,1619,layer_binary
0.99,16,0.34749044402786916,0.34999976698994145,0.0025093229620722912,7,3,16,6016,layer_binary
0.999,16,0.3497892977675807,0.3499957211689284,0.00020642340134768844,15,6,14,1875,layer_binary
0.9999,16,0.3491510437986479,0.3499985508319329,0.0008475070332849555,15,6,16,7077,layer_binary
0.99999,16,0.34908738132478934,0.34999858211412943,0.0009112007893400942,15,6,16,6972,weight_discount
0.999999,16,0.3490810167366514,0.34999978083787286,0.000918764101221492,15,6,16,6973,weight_discount
0.99999999,16,0.3490803166504076,0.34999887016687226,0.0009185535164646375,15,6,16,6973,weight_discount
0.9999999999,16,0.3490803096495635,0.34999886106014977,0.0009185514105862769,15,6,16,6973,weight_discount


==> anc/simulation/zoomed_comparison_results/matched_memory_data.json <==
[
  {
    "beta": 0.9,
    "Nmax": 16,
    "construction": {
      "payoff": 0.349998149489062,
      "N": 14,
      "K": 701,
      "chain": "weight_discount",
      "error": 8.981704269217516e-14,
      "cost_min": 0.3000037010218528,
      "cost_max": 0.7551467507011064,
      "active_histories": 1048,
      "binding_value_min": 2.0296943866678534,
      "BU_sustainable": true
    },
    "full": {
      "payoff": 0.34482758620687365,
      "N": 2,
      "Q": 1,
      "error": 3.319566843629218e-14
    },
    "gain": 0.005170563282188345
  },
  {
    "beta": 0.95,
    "Nmax": 16,
    "construction": {
      "payoff": 0.3499990270056896,
      "N": 16,
      "K": 3009,
      "chain": "layer_binary",
      "error": 7.571721027943568e-14,
      "cost_min": 0.30000194598862556,
      "cost_max": 0.8465243413358378,
      "active_histories": 6200,
      "binding_value_min": 4.653740349078889,
      "BU_sustainable": true
    },
    "full": {
      "payoff": 0.3441192261938968,
      "N": 11,
      "Q": 4,
      "error": 7.360778653264788e-14
    },
    "gain": 0.00587980081179279
  },
  {
    "beta": 0.98,
    "Nmax": 16,
    "construction": {
      "payoff": 0.34999674600269004,
      "N": 14,
      "K": 1619,
      "chain": "layer_binary",
      "error": 7.993605777301127e-14,
      "cost_min": 0.300006507994609,
      "cost_max": 0.8747894335848371,
      "active_histories": 2885,
      "binding_value_min": 15.334278980816388,
      "BU_sustainable": true
    },
    "full": {
      "payoff": 0.3482735524718945,
      "N": 16,
      "Q": 6,
      "error": 6.905587213168474e-14
    },
    "gain": 0.0017231935307955304
  },
  {
    "beta": 0.99,
    "Nmax": 16,
    "construction": {
      "payoff": 0.34999976698994145,
      "N": 16,
      "K": 6016,
      "chain": "layer_binary",
      "error": 9.547918011776346e-14,
      "cost_min": 0.3000004660200681,
      "cost_max": 0.8932690845894673,
      "active_histories": 10833,
      "binding_value_min": 32.38455793105714,
      "BU_sustainable": true
    },
    "full": {
      "payoff": 0.34749044402786916,
      "N": 7,
      "Q": 3,
      "error": 4.8183679268731794e-14
    },
    "gain": 0.0025093229620722912
  },
  {
    "beta": 0.999,
    "Nmax": 16,
    "construction": {
      "payoff": 0.3499957211689284,
      "N": 14,
      "K": 1875,
      "chain": "layer_binary",
      "error": 7.527312106958561e-14,
      "cost_min": 0.30000855766216705,
      "cost_max": 0.9401803250476767,
      "active_histories": 3265,
      "binding_value_min": 347.68561843178975,
      "BU_sustainable": true
    },
    "full": {
      "payoff": 0.3497892977675807,
      "N": 15,
      "Q": 6,
      "error": 8.304468224196171e-14
    },
    "gain": 0.00020642340134768844
  },
  {
    "beta": 0.9999,
    "Nmax": 16,
    "construction": {
      "payoff": 0.3499985508319329,
      "N": 16,
      "K": 7077,
      "chain": "layer_binary",
      "error": 8.08242361927114e-14,
      "cost_min": 0.3000028983361082,
      "cost_max": 0.9376863534005755,
      "active_histories": 12037,
      "binding_value_min": 3497.301733101799,
      "BU_sustainable": true
    },
    "full": {
      "payoff": 0.3491510437986479,
      "N": 15,
      "Q": 6,
      "error": 6.494804694057166e-14
    },
    "gain": 0.0008475070332849555
  },
  {
    "beta": 0.99999,
    "Nmax": 16,
    "construction": {
      "payoff": 0.34999858211412943,
      "N": 16,
      "K": 6972,
      "chain": "weight_discount",
      "error": 8.237854842718662e-14,
      "cost_min": 0.3000028357717368,
      "cost_max": 0.9292340981237653,
      "active_histories": 11050,
      "binding_value_min": 34997.14780969074,
      "BU_sustainable": true
    },
    "full": {
      "payoff": 0.34908738132478934,
      "N": 15,
      "Q": 6,
      "error": 6.80566714095221e-14
    },
    "gain": 0.0009112007893400942
  },
  {
    "beta": 0.999999,
    "Nmax": 16,
    "construction": {
      "payoff": 0.34999978083787286,
      "N": 16,
      "K": 6973,
      "chain": "weight_discount",
      "error": 8.504308368628699e-14,
      "cost_min": 0.30000043832424994,
      "cost_max": 0.9293804200075633,
      "active_histories": 11050,
      "binding_value_min": 349997.0703494988,
      "BU_sustainable": true
    },
    "full": {
      "payoff": 0.3490810167366514,
      "N": 15,
      "Q": 6,
      "error": 6.861178292183467e-14
    },
    "gain": 0.000918764101221492
  },
  {
    "beta": 0.99999999,
    "Nmax": 16,
    "construction": {
      "payoff": 0.34999887016687226,
      "N": 16,
      "K": 6973,
      "chain": "weight_discount",
      "error": 8.515410598874951e-14,
      "cost_min": 0.30000225966625116,
      "cost_max": 0.9293815764425308,
      "active_histories": 11050,
      "binding_value_min": 34999884.13033975,
      "BU_sustainable": true
    },
    "full": {
      "payoff": 0.3490803166504076,
      "N": 15,
      "Q": 6,
      "error": 6.827871601444713e-14
    },
    "gain": 0.0009185535164646375
  },
  {
    "beta": 0.9999999999,
    "Nmax": 16,
    "construction": {
      "payoff": 0.34999886106014977,
      "N": 16,
      "K": 6973,
      "chain": "weight_discount",
      "error": 8.704148513061227e-14,
      "cost_min": 0.3000022778797048,
      "cost_max": 0.9293815880068411,
      "active_histories": 11050,
      "binding_value_min": 3499988318.300684,
      "BU_sustainable": true
    },
    "full": {
      "payoff": 0.3490803096495635,
      "N": 15,
      "Q": 6,
      "error": 6.850076061937216e-14
    },
    "gain": 0.0009185514105862769
  }
]

==> anc/supplement_results.json <==
{
  "full_quota_table": [
    {
      "N": 3,
      "Q": 1,
      "IR": {
        "V0": 2.6954177897403087,
        "c0": 0.4609164420485174,
        "cmin": 0.4609164420485174,
        "cmax": 0.4609164420485174,
        "binding_min": 2.1832884096864005,
        "exit_margin": 1.183288409688111,
        "error_bound": 1.9007018181582683e-11
      },
      "completed": {
        "V0": 2.6954177897397944,
        "c0": 0.4609164420485174,
        "cmin": 0.4609164420485174,
        "cmax": 0.4609164420485174,
        "binding_min": 2.1832884096858862,
        "exit_margin": 1.183288409687648,
        "error_bound": 1.9575452370190763e-11
      },
      "previous_optimal": {
        "V0": 3.628947368408734,
        "c0": 0.32660526315749516,
        "cmin": 0.32660526315749516,
        "cmax": 0.32660526315749516,
        "binding_min": 3.2660526315670726,
        "exit_margin": 2.2660526315678604,
        "error_bound": 1.813216243817806e-11
      },
      "previous_prescribed": {
        "V0": 3.4482758620523413,
        "c0": 0.31034482758620713,
        "cmin": 0.31034482758620713,
        "cmax": 0.31034482758620713,
        "binding_min": 3.1034482758454445,
        "exit_margin": 2.103448275847107,
        "error_bound": 1.8474111129762608e-11
      }
    },
    {
      "N": 7,
      "Q": 2,
      "IR": {
        "V0": 2.8610763840556688,
        "c0": 0.4277847231855642,
        "cmin": 0.4277847231855642,
        "cmax": 0.7305334606988136,
        "binding_min": 1.6894369940142688,
        "exit_margin": 0.6894369940159204,
        "error_bound": 1.8358647935201592e-11
      },
      "completed": {
        "V0": 2.8610763840547655,
        "c0": 0.4277847231855634,
        "cmin": 0.4277847231855634,
        "cmax": 0.7305334606988136,
        "binding_min": 1.6894369940133664,
        "exit_margin": 0.6894369940151082,
        "error_bound": 1.9357848657364233e-11
      },
      "previous_optimal": {
        "V0": 3.1075008642741606,
        "c0": 0.3787499135708674,
        "cmin": 0.3787499135708674,
        "cmax": 0.7034388832699444,
        "binding_min": 2.0388313170443775,
        "exit_margin": 1.038831317046093,
        "error_bound": 1.9069190670961692e-11
      },
      "previous_prescribed": {
        "V0": 3.1071301439533574,
        "c0": 0.37857397120597014,
        "cmin": 0.37857397120597014,
        "cmax": 0.70352623894561,
        "binding_min": 2.038588087442023,
        "exit_margin": 1.038588087443702,
        "error_bound": 1.8665069489998135e-11
      }
    },
    {
      "N": 11,
      "Q": 3,
      "IR": {
        "V0": 3.1028156324885408,
        "c0": 0.3794368734989893,
        "cmin": 0.3794368734989893,
        "cmax": 0.7909765989518459,
        "binding_min": 1.335660388452322,
        "exit_margin": 0.3356603884539735,
        "error_bound": 1.8358647935201592e-11
      },
      "completed": {
        "V0": 3.1028156324883858,
        "c0": 0.3794368734989889,
        "cmin": 0.3794368734989889,
        "cmax": 0.7909765989518459,
        "binding_min": 1.335660388452167,
        "exit_margin": 0.33566038845383384,
        "error_bound": 1.8529622280993866e-11
      },
      "previous_optimal": {
        "V0": 3.2506385990880284,
        "c0": 0.364436140089529,
        "cmin": 0.364436140089529,
        "cmax": 0.7816166212428368,
        "binding_min": 1.554770364955447,
        "exit_margin": 0.554770364957115,
        "error_bound": 1.8540724511240117e-11
      },
      "previous_prescribed": {
        "V0": 3.2350462539449936,
        "c0": 0.35299074920742446,
        "cmin": 0.35299074920742446,
        "cmax": 0.785876199885439,
        "binding_min": 1.5473125946091744,
        "exit_margin": 0.5473125946109629,
        "error_bound": 1.9877433032888806e-11
      }
    },
    {
      "N": 20,
      "Q": 4,
      "IR": {
        "V0": 3.07634191639049,
        "c0": 0.38473161671851114,
        "cmin": 0.38473161671851114,
        "cmax": 0.8124975528810895,
        "binding_min": 0.5700523678759185,
        "exit_margin": -0.42994763212263887,
        "error_bound": 1.926014903119722e-11
      },
      "completed": {
        "V0": 3.1755068486632254,
        "c0": 0.36489863026710495,
        "cmin": 0.36489863026710495,
        "cmax": 0.8077144491888397,
        "binding_min": 0.9107362160943746,
        "exit_margin": -0.17852756781124668,
        "error_bound": 1.940891891649699e-11
      },
      "previous_optimal": {
        "V0": 3.1173592766638176,
        "c0": 0.37776407233202397,
        "cmin": 0.37776407233202397,
        "cmax": 0.8116752775144526,
        "binding_min": 0.6418366306057728,
        "exit_margin": -0.35816336939253346,
        "error_bound": 1.8871570972578414e-11
      },
      "previous_prescribed": {
        "V0": 3.116196427757231,
        "c0": 0.3767607144453211,
        "cmin": 0.3767607144453211,
        "cmax": 0.8118257344812274,
        "binding_min": 0.6415972103268176,
        "exit_margin": -0.3584027896714297,
        "error_bound": 1.9655388427963775e-11
      }
    }
  ],
  "BU_ranges_through_40": {
    "1": {
      "implementable_BU": [
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40
      ],
      "sustainable_BU": [
        3,
        4,
        5,
        6
      ]
    },
    "2": {
      "implementable_BU": [
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40
      ],
      "sustainable_BU": [
        7,
        8,
        9,
        10
      ]
    },
    "3": {
      "implementable_BU": [
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40
      ],
      "sustainable_BU": [
        11,
        12,
        13
      ]
    },
    "4": {
      "implementable_BU": [],
      "sustainable_BU": []
    }
  },
  "selective": {
    "base_histories": 725,
    "added_windows": 1935,
    "selective": {
      "V0": 6.209999955980652,
      "c0": 0.3790000044014745,
      "cmin": 0.3790000044014745,
      "cmax": 0.8694217953087682,
      "binding_min": 4.015730495118554,
      "exit_margin": 3.0157304951187838,
      "error_bound": 4.902744876744687e-12
    },
    "full_16_4": {
      "V0": 5.541630232703413,
      "c0": 0.4458369767277641,
      "cmin": 0.4458369767277641,
      "cmax": 0.8902680950375652,
      "binding_min": 2.9944757983288293,
      "exit_margin": 1.9944757983297774,
      "error_bound": 1.99840144432528e-11
    },
    "best_full_memory_at_most_16": [
      5.9789208995437875,
      [
        14,
        4
      ]
    ],
    "full_18_5": {
      "V0": 6.169295889513707,
      "c0": 0.383070411046821,
      "cmin": 0.383070411046821,
      "cmax": 0.8967978042680393,
      "binding_min": 3.1669592042818553,
      "exit_margin": 2.1669592042827595,
      "error_bound": 1.9095836023552676e-11
    },
    "normalized_ceiling": 0.3105
  },
  "additional_examples": {
    "nesting_costs": {
      "00": 0.4060481602340499,
      "01": 0.3336896590525484,
      "10": 0.4060481602340499
    },
    "unsustainable_quota_one": [
      {
        "N": 3,
        "V0": 1.4830508474512074,
        "c0": 0.406779661015386,
        "exit_margin": -0.05084745763317633
      },
      {
        "N": 4,
        "V0": 1.4212827988297532,
        "c0": 0.431486880464988,
        "exit_margin": -0.2361516035012723
      },
      {
        "N": 5,
        "V0": 1.4011595803385868,
        "c0": 0.43953616786140554,
        "exit_margin": -0.29652125897491477
      },
      {
        "N": 6,
        "V0": 1.393695252511677,
        "c0": 0.44252189899297023,
        "exit_margin": -0.3189142424581557
      },
      {
        "N": 7,
        "V0": 1.3907955983591194,
        "c0": 0.44368176065444165,
        "exit_margin": -0.327613204917209
      },
      {
        "N": 8,
        "V0": 1.3896490680416398,
        "c0": 0.44414037278098495,
        "exit_margin": -0.33105279586845504
      },
      {
        "N": 9,
        "V0": 1.3891925616475822,
        "c0": 0.444322975338989,
        "exit_margin": -0.3324223150517678
      },
      {
        "N": 10,
        "V0": 1.3890102942840628,
        "c0": 0.4443958822843362,
        "exit_margin": -0.332969117142179
      },
      {
        "N": 11,
        "V0": 1.3889374408598907,
        "c0": 0.44442502365380143,
        "exit_margin": -0.33318767741416977
      },
      {
        "N": 12,
        "V0": 1.388908308047551,
        "c0": 0.4444366767795185,
        "exit_margin": -0.3332750758534082
      },
      {
        "N": 13,
        "V0": 1.3888966562901832,
        "c0": 0.4444413374817391,
        "exit_margin": -0.3333100311235486
      },
      {
        "N": 14,
        "V0": 1.3888919958070658,
        "c0": 0.4444432016756471,
        "exit_margin": -0.33332401257465616
      },
      {
        "N": 15,
        "V0": 1.3888901316479894,
        "c0": 0.44444394733867815,
        "exit_margin": -0.33332960505021836
      },
      {
        "N": 16,
        "V0": 1.3888893859908293,
        "c0": 0.44444424560216284,
        "exit_margin": -0.3333318420234256
      },
      {
        "N": 17,
        "V0": 1.3888890877289684,
        "c0": 0.44444436490723027,
        "exit_margin": -0.3333327368099591
      },
      {
        "N": 18,
        "V0": 1.3888889684243986,
        "c0": 0.44444441262920376,
        "exit_margin": -0.33333309472410155
      },
      {
        "N": 19,
        "V0": 1.388888920702617,
        "c0": 0.4444444317180028,
        "exit_margin": -0.3333332378896813
      },
      {
        "N": 20,
        "V0": 1.3888889016129702,
        "c0": 0.4444444393528585,
        "exit_margin": -0.33333329515599686
      },
      {
        "N": 21,
        "V0": 1.38888889397764,
        "c0": 0.4444444424071845,
        "exit_margin": -0.33333331806248223
      },
      {
        "N": 22,
        "V0": 1.3888888909236,
        "c0": 0.44444444362898444,
        "exit_margin": -0.3333333272250725
      },
      {
        "N": 23,
        "V0": 1.3888888897020704,
        "c0": 0.44444444411776945,
        "exit_margin": -0.3333333308901044
      },
      {
        "N": 24,
        "V0": 1.38888888921354,
        "c0": 0.44444444431334457,
        "exit_margin": -0.33333333235611307
      },
      {
        "N": 25,
        "V0": 1.3888888890182045,
        "c0": 0.4444444443916318,
        "exit_margin": -0.33333333294251244
      },
      {
        "N": 26,
        "V0": 1.388888888939134,
        "c0": 0.44444444442233133,
        "exit_margin": -0.33333333317721614
      },
      {
        "N": 27,
        "V0": 1.3888888889081281,
        "c0": 0.44444444443503955,
        "exit_margin": -0.3333333332710241
      },
      {
        "N": 28,
        "V0": 1.388888888895866,
        "c0": 0.4444444444402249,
        "exit_margin": -0.333333333308537
      },
      {
        "N": 29,
        "V0": 1.3888888888899242,
        "c0": 0.4444444444417017,
        "exit_margin": -0.3333333333237998
      },
      {
        "N": 30,
        "V0": 1.388888888888383,
        "c0": 0.44444444444282816,
        "exit_margin": -0.3333333333297622
      }
    ]
  },
  "thresholds": [
    {
      "N": 2,
      "Q": 1,
      "IR": null,
      "BU": null,
      "sustainability": 0.7320508078702406,
      "patient_limit_cost": 0.3333333333333357
    },
    {
      "N": 3,
      "Q": 1,
      "IR": 0.7126878890564091,
      "BU": 0.7809678380032137,
      "sustainability": 0.8105357139868619,
      "patient_limit_cost": 0.499999999999998
    },
    {
      "N": 4,
      "Q": 1,
      "IR": 0.6134461130957541,
      "BU": 0.7677336620653837,
      "sustainability": 0.852458582533849,
      "patient_limit_cost": 0.6000000000000043
    },
    {
      "N": 5,
      "Q": 1,
      "IR": 0.5789695048294808,
      "BU": 0.7640740279936382,
      "sustainability": 0.8788933833145872,
      "patient_limit_cost": 0.6666666666666775
    },
    {
      "N": 6,
      "Q": 1,
      "IR": 0.5641988178721435,
      "BU": 0.7628274824019222,
      "sustainability": 0.8971794011952265,
      "patient_limit_cost": 0.7142857142857286
    },
    {
      "N": 7,
      "Q": 1,
      "IR": 0.5571813110467466,
      "BU": 0.762371170382135,
      "sustainability": 0.9106148305606805,
      "patient_limit_cost": 0.749999999999984
    },
    {
      "N": 8,
      "Q": 1,
      "IR": 0.5536493013092054,
      "BU": 0.7621985267191419,
      "sustainability": 0.9209177177642663,
      "patient_limit_cost": 0.7777777777777973
    },
    {
      "N": 9,
      "Q": 1,
      "IR": 0.5518098289985837,
      "BU": 0.7621329389144298,
      "sustainability": 0.929075858263171,
      "patient_limit_cost": 0.7999999999999754
    },
    {
      "N": 10,
      "Q": 1,
      "IR": 0.5508316981422051,
      "BU": 0.7621079786534399,
      "sustainability": 0.935699240532744,
      "patient_limit_cost": 0.8181818181817888
    },
    {
      "N": 11,
      "Q": 1,
      "IR": 0.5503048726588826,
      "BU": 0.7620984713539493,
      "sustainability": 0.9411856075039764,
      "patient_limit_cost": 0.8333333333333652
    },
    {
      "N": 12,
      "Q": 1,
      "IR": 0.5500188666999258,
      "BU": 0.7620948503623756,
      "sustainability": 0.9458056988569814,
      "patient_limit_cost": 0.8461538461538791
    },
    {
      "N": 13,
      "Q": 1,
      "IR": 0.5498628387847635,
      "BU": 0.7620934707028517,
      "sustainability": 0.9497503486364899,
      "patient_limit_cost": 0.8571428571428192
    },
    {
      "N": 14,
      "Q": 1,
      "IR": 0.5497774640824412,
      "BU": 0.7620929449308844,
      "sustainability": 0.9531580147700037,
      "patient_limit_cost": 0.8666666666667078
    },
    {
      "N": 15,
      "Q": 1,
      "IR": 0.549730663927888,
      "BU": 0.7620927445833249,
      "sustainability": 0.9561316396167404,
      "patient_limit_cost": 0.8749999999999557
    },
    {
      "N": 16,
      "Q": 1,
      "IR": 0.5497049809929627,
      "BU": 0.7620926682351362,
      "sustainability": 0.9587493740998433,
      "patient_limit_cost": 0.8823529411764237
    },
    {
      "N": 17,
      "Q": 1,
      "IR": 0.549690877201081,
      "BU": 0.7620926391366117,
      "sustainability": 0.9610716337943682,
      "patient_limit_cost": 0.888888888888842
    },
    {
      "N": 18,
      "Q": 1,
      "IR": 0.5496831291791434,
      "BU": 0.762092628042784,
      "sustainability": 0.9631458650402395,
      "patient_limit_cost": 0.894736842105316
    },
    {
      "N": 19,
      "Q": 1,
      "IR": 0.5496788718589589,
      "BU": 0.7620926238100032,
      "sustainability": 0.9650098559871765,
      "patient_limit_cost": 0.899999999999945
    },
    {
      "N": 20,
      "Q": 1,
      "IR": 0.549676532161106,
      "BU": 0.7620926222665606,
      "sustainability": 0.9666940785241533,
      "patient_limit_cost": 0.9047619047618461
    },
    {
      "N": 21,
      "Q": 1,
      "IR": 0.5496752462343172,
      "BU": 0.7620926216347044,
      "sustainability": 0.9682233786362275,
      "patient_limit_cost": 0.9090909090908457
    },
    {
      "N": 22,
      "Q": 1,
      "IR": 0.5496745394426338,
      "BU": 0.7620926213842686,
      "sustainability": 0.9696182194616056,
      "patient_limit_cost": 0.9130434782609336
    },
    {
      "N": 23,
      "Q": 1,
      "IR": 0.5496741509558672,
      "BU": 0.7620926212803256,
      "sustainability": 0.9708956087118432,
      "patient_limit_cost": 0.9166666666667365
    },
    {
      "N": 24,
      "Q": 1,
      "IR": 0.5496739374234645,
      "BU": 0.7620926212333624,
      "sustainability": 0.9720697977433154,
      "patient_limit_cost": 0.9200000000000709
    },
    {
      "N": 25,
      "Q": 1,
      "IR": 0.5496738200563526,
      "BU": 0.7620926212092584,
      "sustainability": 0.9731528200890573,
      "patient_limit_cost": 0.9230769230768465
    },
    {
      "N": 26,
      "Q": 1,
      "IR": 0.5496737555488879,
      "BU": 0.7620926211950285,
      "sustainability": 0.9741549066398317,
      "patient_limit_cost": 0.9259259259260038
    },
    {
      "N": 27,
      "Q": 1,
      "IR": 0.5496737200985982,
      "BU": 0.7620926211977437,
      "sustainability": 0.975084811117841,
      "patient_limit_cost": 0.9285714285715061
    },
    {
      "N": 28,
      "Q": 1,
      "IR": 0.5496737006233428,
      "BU": 0.7620926211974473,
      "sustainability": 0.9759500682821354,
      "patient_limit_cost": 0.9310344827587056
    },
    {
      "N": 29,
      "Q": 1,
      "IR": 0.5496736899339315,
      "BU": 0.7620926211971467,
      "sustainability": 0.9767571975346375,
      "patient_limit_cost": 0.9333333333332485
    },
    {
      "N": 30,
      "Q": 1,
      "IR": 0.5496736840803275,
      "BU": 0.7620926211968433,
      "sustainability": 0.9775118716895859,
      "patient_limit_cost": 0.9354838709678339
    },
    {
      "N": 3,
      "Q": 2,
      "IR": null,
      "BU": null,
      "sustainability": 0.6850160634819191,
      "patient_limit_cost": 0.1428571428571459
    },
    {
      "N": 4,
      "Q": 2,
      "IR": null,
      "BU": null,
      "sustainability": 0.7607808404284895,
      "patient_limit_cost": 0.2727272727272714
    },
    {
      "N": 5,
      "Q": 2,
      "IR": null,
      "BU": null,
      "sustainability": 0.8056942343989227,
      "patient_limit_cost": 0.3750000000000113
    },
    {
      "N": 6,
      "Q": 2,
      "IR": 0.9005440317692498,
      "BU": 0.900544031769359,
      "sustainability": 0.8359592457847559,
      "patient_limit_cost": 0.4545454545454275
    },
    {
      "N": 7,
      "Q": 2,
      "IR": 0.8480214107144227,
      "BU": 0.8517968552575508,
      "sustainability": 0.8578785990685857,
      "patient_limit_cost": 0.5172413793103287
    },
    {
      "N": 8,
      "Q": 2,
      "IR": 0.8185098474033418,
      "BU": 0.8434552117023855,
      "sustainability": 0.874535247677397,
      "patient_limit_cost": 0.5675675675675097
    },
    {
      "N": 9,
      "Q": 2,
      "IR": 0.8005419256534051,
      "BU": 0.8412447908370521,
      "sustainability": 0.8876426629550987,
      "patient_limit_cost": 0.608695652173986
    },
    {
      "N": 10,
      "Q": 2,
      "IR": 0.7889914645652676,
      "BU": 0.8403643127776608,
      "sustainability": 0.8982368392208065,
      "patient_limit_cost": 0.6428571428570553
    },
    {
      "N": 11,
      "Q": 2,
      "IR": 0.7812733869790011,
      "BU": 0.83998749043317,
      "sustainability": 0.9069835091312219,
      "patient_limit_cost": 0.6716417910446582
    },
    {
      "N": 12,
      "Q": 2,
      "IR": 0.7759667718512603,
      "BU": 0.8398224284323356,
      "sustainability": 0.9143309374383781,
      "patient_limit_cost": 0.6962025316454116
    },
    {
      "N": 13,
      "Q": 2,
      "IR": 0.772238533005012,
      "BU": 0.8397495023434896,
      "sustainability": 0.9205924303239047,
      "patient_limit_cost": 0.7173913043476299
    },
    {
      "N": 14,
      "Q": 2,
      "IR": 0.7695752652587249,
      "BU": 0.8397172102828162,
      "sustainability": 0.9259937743532892,
      "patient_limit_cost": 0.7358490566039813
    },
    {
      "N": 15,
      "Q": 2,
      "IR": 0.7676478742105692,
      "BU": 0.8397029181490913,
      "sustainability": 0.9307019124192925,
      "patient_limit_cost": 0.7520661157027211
    },
    {
      "N": 16,
      "Q": 2,
      "IR": 0.7662386525009328,
      "BU": 0.8396966028158238,
      "sustainability": 0.9348430116584789,
      "patient_limit_cost": 0.7664233576639227
    },
    {
      "N": 17,
      "Q": 2,
      "IR": 0.7651998552240585,
      "BU": 0.8396938178077903,
      "sustainability": 0.9385142341657512,
      "patient_limit_cost": 0.7792207792211612
    },
    {
      "N": 18,
      "Q": 2,
      "IR": 0.764429102302811,
      "BU": 0.8396925918186513,
      "sustainability": 0.9417916506085344,
      "patient_limit_cost": 0.7906976744182139
    },
    {
      "N": 19,
      "Q": 2,
      "IR": 0.7638542274250446,
      "BU": 0.8396920536546304,
      "sustainability": 0.9447356856372338,
      "patient_limit_cost": 0.8010471204193069
    },
    {
      "N": 20,
      "Q": 2,
      "IR": 0.7634236403008687,
      "BU": 0.8396918177787197,
      "sustainability": 0.9473949560594732,
      "patient_limit_cost": 0.8104265402848582
    },
    {
      "N": 21,
      "Q": 2,
      "IR": 0.7631000289726181,
      "BU": 0.8396917145783233,
      "sustainability": 0.9498090307998743,
      "patient_limit_cost": 0.8189655172408175
    },
    {
      "N": 22,
      "Q": 2,
      "IR": 0.7628561491713636,
      "BU": 0.839691669504367,
      "sustainability": 0.9520104477876342,
      "patient_limit_cost": 0.8267716535427057
    },
    {
      "N": 23,
      "Q": 2,
      "IR": 0.7626719501424786,
      "BU": 0.8396916498570424,
      "sustainability": 0.9540262137088431,
      "patient_limit_cost": 0.8339350180512786
    },
    {
      "N": 24,
      "Q": 2,
      "IR": 0.762532577607909,
      "BU": 0.839691641299532,
      "sustainability": 0.9558789346313896,
      "patient_limit_cost": 0.8405315614610557
    },
    {
      "N": 25,
      "Q": 2,
      "IR": 0.7624269735297236,
      "BU": 0.8396916375796486,
      "sustainability": 0.9575876792930477,
      "patient_limit_cost": 0.8466257668703296
    },
    {
      "N": 26,
      "Q": 2,
      "IR": 0.7623468625596962,
      "BU": 0.8396916359713709,
      "sustainability": 0.9591686477288774,
      "patient_limit_cost": 0.8522727272736247
    },
    {
      "N": 27,
      "Q": 2,
      "IR": 0.7622860344196962,
      "BU": 0.8396916352785601,
      "sustainability": 0.9606356905745089,
      "patient_limit_cost": 0.8575197889172557
    },
    {
      "N": 28,
      "Q": 2,
      "IR": 0.7622398131974396,
      "BU": 0.8396916349725823,
      "sustainability": 0.9620007219479038,
      "patient_limit_cost": 0.8624078624068157
    },
    {
      "N": 29,
      "Q": 2,
      "IR": 0.7622046703011313,
      "BU": 0.8396916348568517,
      "sustainability": 0.9632740479812129,
      "patient_limit_cost": 0.8669724770653948
    },
    {
      "N": 30,
      "Q": 2,
      "IR": 0.7621779377048282,
      "BU": 0.8396916348013155,
      "sustainability": 0.9644646283638202,
      "patient_limit_cost": 0.8712446351919038
    },
    {
      "N": 4,
      "Q": 3,
      "IR": null,
      "BU": null,
      "sustainability": 0.6723933865607579,
      "patient_limit_cost": 0.06666666666666998
    },
    {
      "N": 5,
      "Q": 3,
      "IR": null,
      "BU": null,
      "sustainability": 0.7434118315544779,
      "patient_limit_cost": 0.15384615384615496
    },
    {
      "N": 6,
      "Q": 3,
      "IR": null,
      "BU": null,
      "sustainability": 0.7867890370629506,
      "patient_limit_cost": 0.23809523809525135
    },
    {
      "N": 7,
      "Q": 3,
      "IR": null,
      "BU": null,
      "sustainability": 0.8168982109931917,
      "patient_limit_cost": 0.312500000000005
    },
    {
      "N": 8,
      "Q": 3,
      "IR": null,
      "BU": null,
      "sustainability": 0.8392583835598568,
      "patient_limit_cost": 0.3763440860214542
    },
    {
      "N": 9,
      "Q": 3,
      "IR": 0.9518628209579495,
      "BU": 0.9518628209579496,
      "sustainability": 0.8566021689025988,
      "patient_limit_cost": 0.4307692307691746
    },
    {
      "N": 10,
      "Q": 3,
      "IR": 0.9204418389028528,
      "BU": 0.9204418402563183,
      "sustainability": 0.8704813803960929,
      "patient_limit_cost": 0.4772727272727073
    },
    {
      "N": 11,
      "Q": 3,
      "IR": 0.8996908731438845,
      "BU": 0.899690873144348,
      "sustainability": 0.8818564193214012,
      "patient_limit_cost": 0.5172413793104443
    },
    {
      "N": 12,
      "Q": 3,
      "IR": 0.8853099507376648,
      "BU": 0.8863108291995467,
      "sustainability": 0.8913581851697701,
      "patient_limit_cost": 0.5518394648830817
    },
    {
      "N": 13,
      "Q": 3,
      "IR": 0.8749859871065803,
      "BU": 0.8819718123789617,
      "sustainability": 0.8994199370548424,
      "patient_limit_cost": 0.5820105820109218
    },
    {
      "N": 14,
      "Q": 3,
      "IR": 0.8673722707751208,
      "BU": 0.8804451054708574,
      "sustainability": 0.9063497522926692,
      "patient_limit_cost": 0.608510638297354
    },
    {
      "N": 15,
      "Q": 3,
      "IR": 0.8616374237999203,
      "BU": 0.879821275399041,
      "sustainability": 0.9123729967027239,
      "patient_limit_cost": 0.6319444444448641
    },
    {
      "N": 16,
      "Q": 3,
      "IR": 0.8572440929971562,
      "BU": 0.8795472746987909,
      "sustainability": 0.9176584913406127,
      "patient_limit_cost": 0.6527977044484025
    },
    {
      "N": 17,
      "Q": 3,
      "IR": 0.8538318270100396,
      "BU": 0.879422578334519,
      "sustainability": 0.9223352867522556,
      "patient_limit_cost": 0.6714628297348135
    },
    {
      "N": 18,
      "Q": 3,
      "IR": 0.851151318712743,
      "BU": 0.8793647321422454,
      "sustainability": 0.9265037798922737,
      "patient_limit_cost": 0.6882591093133885
    },
    {
      "N": 19,
      "Q": 3,
      "IR": 0.849025657168839,
      "BU": 0.8793376630356903,
      "sustainability": 0.930243286367013,
      "patient_limit_cost": 0.7034482758602975
    },
    {
      "N": 20,
      "Q": 3,
      "IR": 0.8473265575410764,
      "BU": 0.8793249557400347,
      "sustainability": 0.9336173238480692,
      "patient_limit_cost": 0.717246484088343
    },
    {
      "N": 21,
      "Q": 3,
      "IR": 0.8459592615820044,
      "BU": 0.8793189884889656,
      "sustainability": 0.9366773788746405,
      "patient_limit_cost": 0.7298335467378037
    },
    {
      "N": 22,
      "Q": 3,
      "IR": 0.8448526561242,
      "BU": 0.8793161895504258,
      "sustainability": 0.9394656395228791,
      "patient_limit_cost": 0.7413600891828811
    },
    {
      "N": 23,
      "Q": 3,
      "IR": 0.8439526359724342,
      "BU": 0.879314877532796,
      "sustainability": 0.9420170162655211,
      "patient_limit_cost": 0.7519531250034068
    },
    {
      "N": 24,
      "Q": 3,
      "IR": 0.8432175432360643,
      "BU": 0.8793142643922954,
      "sustainability": 0.9443606506017352,
      "patient_limit_cost": 0.7617204301031071
    },
    {
      "N": 25,
      "Q": 3,
      "IR": 0.8426149682788127,
      "BU": 0.8793139782022916,
      "sustainability": 0.9465210679342051,
      "patient_limit_cost": 0.7707539984722104
    },
    {
      "N": 26,
      "Q": 3,
      "IR": 0.8421194655301489,
      "BU": 0.8793138448488036,
      "sustainability": 0.9485190595467665,
      "patient_limit_cost": 0.7791327913224919
    },
    {
      "N": 27,
      "Q": 3,
      "IR": 0.8417108966403101,
      "BU": 0.8793137828109401,
      "sustainability": 0.9503723706078252,
      "patient_limit_cost": 0.7869249394611384
    },
    {
      "N": 28,
      "Q": 3,
      "IR": 0.8413732107000699,
      "BU": 0.8793137546275434,
      "sustainability": 0.9520962405705582,
      "patient_limit_cost": 0.7941895194067292
    },
    {
      "N": 29,
      "Q": 3,
      "IR": 0.8410935348878581,
      "BU": 0.8793137403549057,
      "sustainability": 0.9537038321815975,
      "patient_limit_cost": 0.8009779951020684
    },
    {
      "N": 30,
      "Q": 3,
      "IR": 0.8408614883415891,
      "BU": 0.8793137340577561,
      "sustainability": 0.9552065749389431,
      "patient_limit_cost": 0.807335395483718
    }
  ]
}

